Orbital stability of compact three-planet systems, I: Dependence of system lifetimes on initial orbital separations and longitudes

We explore the orbital dynamics of systems consisting of three planets, each as massive as the Earth, on coplanar, initially circular, orbits about a star of one solar mass. The initial semimajor axes of the planets are equally spaced in terms of their mutual Hill radius, which is equivalent to a geometric progression of orbital periods for small planets of equal mass. Our simulations explore a wide range of spacings of the planets, and were integrated for virtual times of up to 10 billion years or until the orbits of any pair of planets crossed. We find the same general trend of system lifetimes increasing exponentially with separation between orbits seen by previous studies of systems of three or more planets. One focus of this paper is to go beyond the rough trends found by previous numerical studies and quantitatively explore the nature of the scatter in lifetimes and the destabilizing effects of mean motion resonances. In contrast to previous results for five-planet systems, a nontrivial fraction of three-planet systems survive at least several orders of magnitude longer than most other systems with similar initial separation between orbits, with some surviving $10^{10}$ years at much smaller orbital separations than any found for five-planet systems. Substantial shifts in the initial planetary longitudes cause a scatter of roughly a factor of two in system lifetime, whereas the shift of one planet's initial position by 100 meters along its orbit results in smaller changes in the logarithm of the time to orbit crossing, especially for systems with short lifetimes.

==> anc/figure10_hex.dat <==
b time
3.47 280.0164271
3.48 99.9917864
3.49 99.9917864
3.5 199.9835729
3.51 339.9917864
3.52 309.9794661
3.53 199.9835729
3.54 199.9835729
3.55 199.9835729
3.56 329.9876797
3.57 280.0164271
3.58 79.9835729
3.59 89.9876797
3.6 140.0082136
3.61 209.9876797
3.62 380.0082136
3.63 120.0000000
3.64 480.0000000
3.65 319.9835729
3.66 250.0041068
3.67 260.0082136
3.68 209.9876797
3.69 469.9958932
3.7 109.9958932
3.71 260.0082136
3.72 240.0000000
3.73 360.0000000
3.74 250.0041068
3.75 909.9794661
3.76 150.0123203
3.77 79.9835729
3.78 250.0041068
3.79 520.0164271
3.8 349.9958932
3.81 650.0205339
3.82 520.0164271
3.83 329.9876797
3.84 699.9917864
3.85 189.9794661
3.86 410.0205339
3.87 339.9917864
3.88 949.9958932
3.89 280.0164271
3.9 309.9794661
3.91 709.9958932
3.92 4690.0041068
3.93 909.9794661
3.94 569.9876797
3.95 1519.9835729
3.96 720.0000000
3.97 709.9958932
3.98 2050.0041068
3.99 2160.0000000
4.0 2170.0041068
4.01 400.0164271
4.02 390.0123203
4.03 439.9835729
4.04 809.9876797
4.05 449.9876797
4.06 410.0205339
4.07 530.0205339
4.08 630.0123203
4.09 260.0082136
4.1 1519.9835729
4.11 480.0000000
4.12 349.9958932
4.13 1230.0123203
4.14 569.9876797
4.15 789.9794661
4.16 669.9794661
4.17 2770.0041068
4.18 600.0000000
4.19 860.0082136
4.2 1749.9794661
4.21 5770.0041068
4.22 13409.9876797
4.23 3909.9794661
4.24 2670.0123203
4.25 5369.9876797
4.26 4320.0000000
4.27 3669.9794661
4.28 8589.9794661
4.29 8060.0082136
4.3 2259.9917864
4.31 3050.0205339
4.32 5009.9876797
4.33 2589.9794661
4.34 1889.9876797
4.35 1100.0082136
4.36 1320.0000000
4.37 1039.9835729
4.38 3079.9835729
4.39 1529.9876797
4.4 1450.0041068
4.41 1629.9794661
4.42 2930.0205339
4.43 1189.9958932
4.44 2560.0164271
4.45 1509.9794661
4.46 2800.0164271
4.47 600.0000000
4.48 510.0123203
4.49 280.0164271
4.5 2009.9876797
4.51 370.0041068
4.52 1220.0082136
4.53 1429.9958932
4.54 1389.9794661
4.55 5499.9917864
4.56 8949.9794661
4.57 69589.9958932
4.58 15290.0205339
4.59 14489.9876797
4.6 6549.9794661
4.61 33730.0041068
4.62 14629.9958932
4.63 15490.0041068
4.64 16810.0041068
4.65 17629.9958932
4.66 7730.0205339
4.67 8479.9835729
4.68 12679.9835729
4.69 5300.0082136
4.7 5989.9958932
4.71 5849.9876797
4.72 12960.0000000
4.73 5239.9835729
4.74 5900.0082136
4.75 2379.9917864
4.76 1840.0164271
4.77 4299.9917864
4.78 6500.0082136
4.79 5050.0041068
4.8 3490.0041068
4.81 7149.9794661
4.82 7690.0041068
4.83 3990.0123203
4.84 8859.9917864
4.85 6309.9794661
4.86 10800.0000000
4.87 4840.0164271
4.88 9530.0205339
4.89 5949.9794661
4.9 11160.0000000
4.91 5599.9835729
4.92 6899.9753593
4.93 13499.9753593
4.94 1299.9917864
4.95 11300.0082136
4.96 1999.9835729
4.97 14400.0000000
4.98 15500.0082136
4.99 17800.0164271
5.0 44400.0000000
5.01 20200.0164271
5.02 135799.9835729
5.03 75600.0000000
5.04 30600.0000000
5.05 136899.9917864
5.06 72099.9917864
5.07 97999.9835729
5.08 85999.9835729
5.09 76600.0164271
5.1 251499.9917864
5.11 43999.9835729
5.12 68499.9917864
5.13 83599.9835729
5.14 57000.0000000
5.15 93799.9835729
5.16 113800.0164271
5.17 211499.9753593
5.18 130200.0000000
5.19 55399.9835729
5.2 21000.0000000
5.21 29400.0000000
5.22 72199.9835729
5.23 15699.9917864
5.24 27699.9917864
5.25 53499.9917864
5.26 17200.0164271
5.27 34299.9917864
5.28 98200.0164271
5.29 27699.9917864
5.3 64499.9753593
5.31 32800.0164271
5.32 60099.9917864
5.33 99899.9753593
5.34 105500.0082136
5.35 68800.0164271
5.36 66099.9917864
5.37 86699.9753593
5.38 19100.0082136
5.39 24299.9753593
5.4 20300.0082136
5.41 7100.0082136
5.42 24400.0164271
5.43 9000.0000000
5.44 10800.0000000
5.45 32499.9917864
5.46 5699.9753593
5.47 121000.0164271
5.48 10899.9917864
5.49 16800.0000000
5.5 11599.9835729
5.51 20699.9753593
5.52 60600.0000000
5.53 105500.0082136
5.54 297400.0164271
5.55 72899.9753593
5.56 104300.0082136
5.57 59599.9835729
5.58 161300.0082136
5.59 589000.0164271
5.6 97899.9917864
5.61 55899.9917864
5.62 131499.9917864
5.63 98599.9835729
5.64 87500.0082136
5.65 226600.0164271
5.66 225500.0082136
5.67 341099.9753593
5.68 610700.0082136
5.69 670499.9753593
5.7 243699.9917864
5.71 366099.9917864
5.72 558899.9753593
5.73 881300.0082136
5.74 856100.0082136
5.75 482099.9753593
5.76 291000.0000000
5.77 162500.0082136
5.78 256499.9753593
5.79 99699.9917864
5.8 35699.9753593
5.81 110499.9917864
5.82 48699.9917864
5.83 60099.9917864
5.84 11499.9917864
5.85 167800.0164271
5.86 87299.9753593
5.87 104400.0000000
5.88 102899.9753593
5.89 256700.0082136
5.90 132899.9753593
5.91 469999.9835729
5.92 480000.0000000
5.93 169999.9835729
5.94 750000.0000000
5.95 100000000.0000000
5.96 100000000.0000000
5.97 80020000.0164271
5.98 9139999.9835729
5.99 74479999.9835729
6.0 55170000.0000000
6.01 330000.0000000
6.02 100000000.0000000
6.03 1390000.0164271
6.04 100000000.0000000
6.05 100000000.0000000
6.06 100000000.0000000
6.07 100000000.0000000
6.08 286999.9835729
6.09 100000000.0000000
6.10 16000.0164271
6.11 36000.0000000
6.12 46000.0164271
6.13 75000.0000000
6.14 67999.9835729
6.15 244999.9835729
6.16 1009999.9835729
6.17 424000.0164271
6.18 109000.0164271
6.19 211000.0164271
6.2 349000.0164271
6.21 180000.0000000
6.22 130999.9835729
6.23 136000.0164271
6.24 490999.9835729
6.25 958999.9835729
6.26 433999.9835729
6.27 547999.9835729
6.28 1198999.9835729
6.29 1153999.9835729
6.3 543000.0000000
6.31 1338000.0000000
6.32 1074000.0000000
6.33 2281999.9835729
6.34 3846000.0000000
6.35 2610000.0000000
6.36 4332000.0000000
6.37 11890000.0164271
6.38 5152999.9835729
6.39 2730000.0000000
6.4 1678999.9835729
6.41 1519999.9835729
6.42 1564999.9835729
6.43 2814000.0000000
6.44 1723000.0164271
6.45 6318000.0000000
6.46 3054000.0000000
6.47 11929999.9835729
6.48 8595000.0000000
6.49 7971000.0000000
6.5 5854000.0164271
6.51 6634999.9835729
6.52 1642999.9835729
6.53 1240000.0164271
6.54 2173000.0164271
6.55 1450000.0164271
6.56 4504000.0164271
6.57 1828999.9835729
6.58 640999.9835729
6.59 2380999.9835729
6.6 544999.9835729
6.61 1411999.9835729
6.62 4039000.0164271
6.63 3244999.9835729
6.64 4053000.0000000
6.65 7288999.9835729
6.66 12060000.0000000
6.67 26280000.0000000
6.68 5533999.9835729
6.69 4417000.0164271
6.7 5650999.9835729
6.71 8994000.0000000
6.72 25249999.9835729
#6.74 4080000.0000000
8.01 889999.9835729
8.02 900000.0000000
8.03 2230000.0164271
8.04 3430000.0164271
8.05 679999.9835729
8.06 16669999.9835729
8.07 4309999.9835729
8.08 7009999.9835729
8.09 21640000.0164271
8.1 22930000.0164271
8.11 5320000.0164271
8.12 8370000.0000000
8.13 7320000.0000000
8.14 25410000.0000000
8.15 40699999.9835729
8.16 47500000.0164271
8.17 100000000.0000000
8.18 94330000.0164271
8.19 100000000.0000000

==> anc/figure11_aligned.dat <==
b time
3.465 170.0000000
3.466 109.0000000
3.467 260.0000000
3.468 260.0000000
3.469 229.0000000
3.470 189.9794661
3.471 469.9958932
3.472 170.0205339
3.473 99.9917864
3.474 170.0205339
3.475 99.9917864
3.476 140.0082136
3.477 89.9876797
3.478 160.0164271
3.479 160.0164271
3.48 99.9917864
3.481 329.9876797
3.482 120.0000000
3.483 160.0164271
3.484 189.9794661
3.485 189.9794661
3.486 549.9794661
3.487 240.0000000
3.488 880.0164271
3.489 199.9835729
3.49 520.0164271
3.491 199.9835729
3.492 170.0205339
3.493 120.0000000
3.494 270.0123203
3.495 120.0000000
3.496 109.9958932
3.497 109.9958932
3.498 150.0123203
3.499 170.0205339
3.5 250.0041068
3.501 189.9794661
3.502 319.9835729
3.503 130.0041068
3.504 209.9876797
3.505 309.9794661
3.506 150.0123203
3.507 240.0000000
3.508 140.0082136
3.509 229.9958932
3.51 339.9917864
3.511 199.9835729
3.512 240.0000000
3.513 309.9794661
3.514 189.9794661
3.515 160.0164271
3.516 370.0041068
3.517 410.0205339
3.518 219.9917864
3.519 360.0000000
3.52 189.9794661
3.521 579.9917864
3.522 189.9794661
3.523 480.0000000
3.524 199.9835729
3.525 189.9794661
3.526 209.9876797
3.527 250.0041068
3.528 390.0123203
3.529 319.9835729
3.53 600.0000000
3.531 439.9835729
3.532 890.0205339
3.533 510.0123203
3.534 410.0205339
3.535 760.0164271
3.536 520.0164271
3.537 1149.9794661
3.538 449.9876797
3.539 620.0082136
3.54 229.9958932
3.541 319.9835729
3.542 380.0082136
3.543 640.0164271
3.544 370.0041068
3.545 1159.9835729
3.546 209.9876797
3.547 630.0123203
3.548 309.9794661
3.549 459.9917864
3.55 650.0205339
3.551 569.9876797
3.552 439.9835729
3.553 1220.0082136
3.554 219.9917864
3.555 360.0000000
3.556 600.0000000
3.557 309.9794661
3.558 229.9958932
3.559 260.0082136
3.56 199.9835729
3.561 199.9835729
3.562 410.0205339
3.563 189.9794661
3.564 160.0164271
3.565 610.0041068
3.566 309.9794661
3.567 349.9958932
3.568 309.9794661
3.569 510.0123203
3.57 459.9917864
3.571 530.0205339
3.572 329.9876797
3.573 160.0164271
3.574 620.0082136
3.575 620.0082136
3.576 329.9876797
3.577 250.0041068
3.578 370.0041068
3.579 339.9917864
3.58 390.0123203
3.581 650.0205339
3.582 410.0205339
3.583 229.9958932
3.584 189.9794661
3.585 1100.0082136
3.586 400.0164271
3.587 549.9794661
3.588 189.9794661
3.589 229.9958932
3.59 319.9835729
3.591 469.9958932
3.592 559.9835729
3.593 980.0082136
3.594 280.0164271
3.595 270.0123203
3.596 209.9876797
3.597 199.9835729
3.598 400.0164271
3.599 490.0041068
3.6 150.0123203
3.601 319.9835729
3.602 579.9917864
3.603 120.0000000
3.604 339.9917864
3.605 709.9958932
3.606 339.9917864
3.607 630.0123203
3.608 189.9794661
3.609 130.0041068
3.61 160.0164271
3.611 229.9958932
3.612 130.0041068
3.613 140.0082136
3.614 400.0164271
3.615 170.0205339
3.616 380.0082136
3.617 370.0041068
3.618 189.9794661
3.619 370.0041068
3.62 549.9794661
3.621 429.9794661
3.622 740.0082136
3.623 679.9835729
3.624 500.0082136
3.625 250.0041068
3.626 469.9958932
3.627 439.9835729
3.628 189.9794661
3.629 730.0041068
3.63 199.9835729
3.631 360.0000000
3.632 309.9794661
3.633 319.9835729
3.634 260.0082136
3.635 209.9876797
3.636 4920.0000000
3.637 240.0000000
3.638 229.9958932
3.639 99.9917864
3.64 189.9794661
3.641 480.0000000
3.642 99.9917864
3.643 99.9917864
3.644 109.9958932
3.645 579.9917864
3.646 250.0041068
3.647 789.9794661
3.648 329.9876797
3.649 309.9794661
3.65 410.0205339
3.651 319.9835729
3.652 339.9917864
3.653 170.0205339
3.654 290.0205339
3.655 740.0082136
3.656 469.9958932
3.657 380.0082136
3.658 280.0164271
3.659 699.9917864
3.66 410.0205339
3.661 319.9835729
3.662 699.9917864
3.663 650.0205339
3.664 429.9794661
3.665 559.9835729
3.666 290.0205339
3.667 750.0123203
3.668 480.0000000
3.669 689.9876797
3.67 370.0041068
3.671 569.9876797
3.672 319.9835729
3.673 720.0000000
3.674 679.9835729
3.675 290.0205339
3.676 490.0041068
3.677 290.0205339
3.678 459.9917864
3.679 290.0205339
3.68 400.0164271
3.681 400.0164271
3.682 510.0123203
3.683 640.0164271
3.684 199.9835729
3.685 549.9794661
3.686 439.9835729
3.687 439.9835729
3.688 630.0123203
3.689 1110.0123203
3.69 789.9794661
3.691 909.9794661
3.692 579.9917864
3.693 429.9794661
3.694 390.0123203
3.695 469.9958932
3.696 1010.0205339
3.697 219.9917864
3.698 459.9917864
3.699 189.9794661
3.7 579.9917864
3.701 319.9835729
3.702 280.0164271
3.703 290.0205339
3.704 270.0123203
3.705 709.9958932
3.706 309.9794661
3.707 1000.0164271
3.708 370.0041068
3.709 1639.9835729
3.71 160.0164271
3.711 349.9958932
3.712 400.0164271
3.713 829.9958932
3.714 370.0041068
3.715 1539.9917864
3.716 750.0123203
3.717 860.0082136
3.718 2810.0205339
3.719 1130.0205339
3.72 1029.9794661
3.721 1269.9794661
3.722 669.9794661
3.723 650.0205339
3.724 1549.9958932
3.725 970.0041068
3.726 929.9876797
3.727 1509.9794661
3.728 610.0041068
3.729 1049.9876797
3.73 1279.9835729
3.731 860.0082136
3.732 640.0164271
3.733 1720.0164271
3.734 669.9794661
3.735 1350.0123203
3.736 789.9794661
3.737 1710.0123203
3.738 1720.0164271
3.739 640.0164271
3.74 1930.0041068
3.741 919.9835729
3.742 5690.0205339
3.743 960.0000000
3.744 1549.9958932
3.745 559.9835729
3.746 730.0041068
3.747 1159.9835729
3.748 520.0164271
3.749 1909.9958932
3.75 549.9794661
3.751 970.0041068
3.752 1029.9794661
3.753 1159.9835729
3.754 909.9794661
3.755 689.9876797
3.756 819.9917864
3.757 2160.0000000
3.758 1560.0000000
3.759 1820.0082136
3.76 1720.0164271
3.761 3020.0082136
3.762 1659.9917864
3.763 2190.0123203
3.764 1169.9876797
3.765 1999.9835729
3.766 2040.0000000
3.767 2749.9958932
3.768 1639.9835729
3.769 1110.0123203
3.77 1669.9958932
3.771 2040.0000000
3.772 2180.0082136
3.773 2739.9917864
3.774 1509.9794661
3.775 789.9794661
3.776 1840.0164271
3.777 1529.9876797
3.778 1220.0082136
3.779 1330.0041068
3.78 1960.0164271
3.781 970.0041068
3.782 1159.9835729
3.783 1999.9835729
3.784 2190.0123203
3.785 559.9835729
3.786 1659.9917864
3.787 1440.0000000
3.788 1629.9794661
3.789 720.0000000
3.79 1419.9917864
3.791 2810.0205339
3.792 1210.0041068
3.793 949.9958932
3.794 2090.0205339
3.795 1269.9794661
3.796 2849.9876797
3.797 1269.9794661
3.798 1509.9794661
3.799 1370.0205339
3.8 1749.9794661
3.801 1659.9917864
3.802 1450.0041068
3.803 2129.9876797
3.804 1810.0041068
3.805 1909.9958932
3.806 1639.9835729
3.807 1600.0164271
3.808 4230.0123203
3.809 789.9794661
3.81 1470.0123203
3.811 1960.0164271
3.812 1389.9794661
3.813 1039.9835729
3.814 1470.0123203
3.815 1970.0205339
3.816 1069.9958932
3.817 1250.0205339
3.818 5770.0041068
3.819 2379.9917864
3.82 2369.9876797
3.821 2949.9794661
3.822 2379.9917864
3.823 1450.0041068
3.824 2080.0164271
3.825 919.9835729
3.826 2070.0123203
3.827 1509.9794661
3.828 1989.9794661
3.829 2290.0041068
3.83 1549.9958932
3.831 949.9958932
3.832 2050.0041068
3.833 740.0082136
3.834 1519.9835729
3.835 1629.9794661
3.836 1269.9794661
3.837 1639.9835729
3.838 1240.0164271
3.839 640.0164271
3.84 840.0000000
3.841 1330.0041068
3.842 819.9917864
3.843 2290.0041068
3.844 1629.9794661
3.845 840.0000000
3.846 1519.9835729
3.847 909.9794661
3.848 3439.9835729
3.849 1429.9958932
3.85 1250.0205339
3.851 1419.9917864
3.852 1519.9835729
3.853 1840.0164271
3.854 1279.9835729
3.855 2589.9794661
3.856 2599.9835729
3.857 1289.9876797
3.858 1120.0164271
3.859 2029.9958932
3.86 1149.9794661
3.861 1189.9958932
3.862 1600.0164271
3.863 1989.9794661
3.864 1869.9794661
3.865 970.0041068
3.866 949.9958932
3.867 1159.9835729
3.868 689.9876797
3.869 970.0041068
3.87 510.0123203
3.871 480.0000000
3.872 669.9794661
3.873 799.9835729
3.874 490.0041068
3.875 400.0164271
3.876 329.9876797
3.877 530.0205339
3.878 520.0164271
3.879 909.9794661
3.88 290.0205339
3.881 219.9917864
3.882 809.9876797
3.883 630.0123203
3.884 960.0000000
3.885 1059.9917864
3.886 549.9794661
3.887 1029.9794661
3.888 490.0041068
3.889 569.9876797
3.89 620.0082136
3.891 510.0123203
3.892 1230.0123203
3.893 1370.0205339
3.894 339.9917864
3.895 650.0205339
3.896 919.9835729
3.897 760.0164271
3.898 2469.9794661
3.899 1659.9917864
3.9 520.0164271
3.901 229.9958932
3.902 429.9794661
3.903 1600.0164271
3.904 480.0000000
3.905 909.9794661
3.906 750.0123203
3.907 789.9794661
3.908 799.9835729
3.909 589.9958932
3.91 600.0000000
3.911 199.9835729
3.912 329.9876797
3.913 199.9835729
3.914 589.9958932
3.915 219.9917864
3.916 669.9794661
3.917 799.9835729
3.918 250.0041068
3.919 919.9835729
3.92 290.0205339
3.921 429.9794661
3.922 559.9835729
3.923 219.9917864
3.924 429.9794661
3.925 819.9917864
3.926 329.9876797
3.927 400.0164271
3.928 919.9835729
3.929 1830.0123203
3.93 3770.0205339
3.931 2479.9835729
3.932 860.0082136
3.933 709.9958932
3.934 679.9835729
3.935 809.9876797
3.936 480.0000000
3.937 559.9835729
3.938 610.0041068
3.939 1090.0041068
3.94 620.0082136
3.941 1159.9835729
3.942 1580.0082136
3.943 4069.9958932
3.944 730.0041068
3.945 589.9958932
3.946 1169.9876797
3.947 909.9794661
3.948 620.0082136
3.949 1419.9917864
3.95 449.9876797
3.951 329.9876797
3.952 319.9835729
3.953 549.9794661
3.954 650.0205339
3.955 2029.9958932
3.956 620.0082136
3.957 679.9835729
3.958 630.0123203
3.959 429.9794661
3.96 530.0205339
3.961 3170.0205339
3.962 1210.0041068
3.963 929.9876797
3.964 789.9794661
3.965 370.0041068
3.966 829.9958932
3.967 760.0164271
3.968 1309.9958932
3.969 410.0205339
3.97 679.9835729
3.971 339.9917864
3.972 1230.0123203
3.973 410.0205339
3.974 630.0123203
3.975 3260.0082136
3.976 880.0164271
3.977 530.0205339
3.978 1580.0082136
3.979 290.0205339
3.98 1509.9794661
3.981 699.9917864
3.982 960.0000000
3.983 370.0041068
3.984 689.9876797
3.985 380.0082136
3.986 360.0000000
3.987 250.0041068
3.988 219.9917864
3.989 240.0000000
3.99 199.9835729
3.991 1519.9835729
3.992 510.0123203
3.993 1169.9876797
3.994 709.9958932
3.995 1049.9876797
3.996 600.0000000
3.997 760.0164271
3.998 400.0164271
3.999 909.9794661
4.0 1159.9835729
4.001 569.9876797
4.002 449.9876797
4.003 400.0164271
4.004 1010.0205339
4.005 490.0041068
4.006 650.0205339
4.007 909.9794661
4.008 579.9917864
4.009 669.9794661
4.01 1029.9794661
4.011 270.0123203
4.012 2090.0205339
4.013 1149.9794661
4.014 2019.9917864
4.015 429.9794661
4.016 549.9794661
4.017 4200.0000000
4.018 2119.9835729
4.019 2949.9794661
4.02 2210.0205339
4.021 510.0123203
4.022 1299.9917864
4.023 1879.9835729
4.024 2249.9876797
4.025 689.9876797
4.026 490.0041068
4.027 549.9794661
4.028 880.0164271
4.029 589.9958932
4.03 689.9876797
4.031 589.9958932
4.032 549.9794661
4.033 890.0205339
4.034 1029.9794661
4.035 2589.9794661
4.036 1210.0041068
4.037 1360.0164271
4.038 2280.0000000
4.039 390.0123203
4.04 679.9835729
4.041 650.0205339
4.042 669.9794661
4.043 650.0205339
4.044 189.9794661
4.045 290.0205339
4.046 1879.9835729
4.047 699.9917864
4.048 4000.0164271
4.049 1999.9835729
4.05 899.9753593
4.051 400.0164271
4.052 699.9917864
4.053 2599.9835729
4.054 799.9835729
4.055 600.0000000
4.056 500.0082136
4.057 400.0164271
4.058 1200.0000000
4.059 400.0164271
4.06 2300.0082136
4.061 600.0000000
4.062 400.0164271
4.063 699.9917864
4.064 1899.9917864
4.065 1700.0082136
4.066 1000.0164271
4.067 1000.0164271
4.068 899.9753593
4.069 1200.0000000
4.07 600.0000000
4.071 600.0000000
4.072 1600.0164271
4.073 1600.0164271
4.074 2300.0082136
4.075 1299.9917864
4.076 1600.0164271
4.077 1299.9917864
4.078 799.9835729
4.079 799.9835729
4.08 2300.0082136
4.081 799.9835729
4.082 1899.9917864
4.083 1499.9753593
4.084 1100.0082136
4.085 699.9917864
4.086 1399.9835729
4.087 699.9917864
4.088 1100.0082136
4.089 7700.0082136
4.09 4700.0082136
4.091 4299.9917864
4.092 5499.9917864
4.093 3099.9917864
4.094 1499.9753593
4.095 3199.9835729
4.096 1600.0164271
4.097 1800.0000000
4.098 3699.9917864
4.099 4000.0164271
4.1 3000.0000000
4.101 4299.9917864
4.102 1700.0082136
4.103 5900.0082136
4.104 3899.9753593
4.105 1399.9835729
4.106 3199.9835729
4.107 1399.9835729
4.108 2200.0164271
4.109 4499.9753593
4.11 10000.0164271
4.111 15199.9835729
4.112 5800.0164271
4.113 10999.9835729
4.114 5099.9753593
4.115 1999.9835729
4.116 4899.9917864
4.117 3199.9835729
4.118 3299.9753593
4.119 15799.9835729
4.12 2499.9917864
4.121 4299.9917864
4.122 1999.9835729
4.123 9299.9753593
4.124 3600.0000000
4.125 4200.0000000
4.126 2099.9753593
4.127 1200.0000000
4.128 5099.9753593
4.129 1700.0082136
4.13 9199.9835729
4.131 2499.9917864
4.132 4000.0164271
4.133 4600.0164271
4.134 5200.0164271
4.135 3199.9835729
4.136 11400.0000000
4.137 12000.0000000
4.138 8300.0082136
4.139 6400.0164271
4.14 4100.0082136
4.141 5900.0082136
4.142 5900.0082136
4.143 2400.0000000
4.144 2699.9753593
4.145 8400.0000000
4.146 3500.0082136
4.147 10299.9917864
4.148 3799.9835729
4.149 9699.9917864
4.15 4600.0164271
4.151 12699.9917864
4.152 12199.9835729
4.153 4499.9753593
4.154 4000.0164271
4.155 5099.9753593
4.156 7399.9835729
4.157 3600.0000000
4.158 5599.9835729
4.159 2599.9835729
4.16 2800.0164271
4.161 6500.0082136
4.162 10100.0082136
4.163 3699.9917864
4.164 2200.0164271
4.165 4200.0000000
4.166 9500.0082136
4.167 6299.9753593
4.168 2499.9917864
4.169 7100.0082136
4.17 2300.0082136
4.171 4299.9917864
4.172 2400.0000000
4.173 5900.0082136
4.174 8699.9753593
4.175 3299.9753593
4.176 7200.0000000
4.177 5300.0082136
4.178 7000.0164271
4.179 8699.9753593
4.18 9899.9753593
4.181 6600.0000000
4.182 4200.0000000
4.183 4100.0082136
4.184 7100.0082136
4.185 7700.0082136
4.186 8400.0000000
4.187 3400.0164271
4.188 5099.9753593
4.189 5599.9835729
4.19 5400.0000000
4.191 5300.0082136
4.192 14599.9835729
4.193 11599.9835729
4.194 4600.0164271
4.195 3000.0000000
4.196 3699.9917864
4.197 18400.0164271
4.198 12799.9835729
4.199 4200.0000000
4.2 5699.9753593
4.201 6899.9753593
4.202 7100.0082136
4.203 11900.0082136
4.204 5300.0082136
4.205 2200.0164271
4.206 10899.9917864
4.207 6899.9753593
4.208 4200.0000000
4.209 5900.0082136
4.21 13100.0082136
4.211 3400.0164271
4.212 8099.9753593
4.213 5099.9753593
4.214 4899.9917864
4.215 3799.9835729
4.216 9500.0082136
4.217 3299.9753593
4.218 3699.9917864
4.219 13399.9835729
4.22 13700.0082136
4.221 9799.9835729
4.222 5599.9835729
4.223 6500.0082136
4.224 3099.9917864
4.225 4200.0000000
4.226 5300.0082136
4.227 6000.0000000
4.228 4200.0000000
4.229 4299.9917864
4.23 8800.0164271
4.231 10000.0164271
4.232 11300.0082136
4.233 5499.9917864
4.234 9600.0000000
4.235 8499.9917864
4.236 4899.9917864
4.237 2699.9753593
4.238 6000.0000000
4.239 3600.0000000
4.24 5099.9753593
4.241 5099.9753593
4.242 4800.0000000
4.243 6099.9917864
4.244 7299.9917864
4.245 4299.9917864
4.246 7000.0164271
4.247 6500.0082136
4.248 6199.9835729
4.249 10200.0000000
4.25 12099.9917864
4.251 9829.9958932
4.252 5770.0041068
4.253 3539.9753593
4.254 15659.9753593
4.255 4759.9835729
4.256 4730.0205339
4.257 3650.0205339
4.258 5129.9876797
4.259 2589.9794661
4.26 4100.0082136
4.261 33140.0082136
4.262 2170.0041068
4.263 5359.9835729
4.264 4539.9917864
4.265 3539.9753593
4.266 4409.9876797
4.267 3250.0041068
4.268 5060.0082136
4.269 3689.9876797
4.27 4850.0205339
4.271 3949.9958932
4.272 1769.9876797
4.273 1960.0164271
4.274 3779.9753593
4.275 3250.0041068
4.276 4879.9835729
4.277 7999.9835729
4.278 5849.9876797
4.279 4289.9876797
4.28 7639.9835729
4.281 4979.9753593
4.282 6990.0123203
4.283 8530.0041068
4.284 10759.9835729
4.285 2249.9876797
4.286 18170.0205339
4.287 4600.0164271
4.288 3299.9753593
4.289 9229.9958932
4.29 4399.9835729
4.291 5509.9958932
4.292 6040.0164271
4.293 4610.0205339
4.294 4130.0205339
4.295 7279.9835729
4.296 11979.9917864
4.297 5459.9753593
4.298 12000.0
4.299 4639.9835729
4.3 2619.9917864
4.301 3089.9876797
4.302 4460.0082136
4.303 1950.0123203
4.304 1889.9876797
4.305 1220.0082136
4.306 2060.0082136
4.307 4840.0164271
4.308 2149.9958932
4.309 2029.9958932
4.31 2040.0
4.311 2520.0
4.312 2810.0205339
4.313 2269.9958932
4.314 2739.9917864
4.315 4619.9753593
4.316 2369.9876797
4.317 16169.9876797
4.318 3150.0123203
4.319 4999.9835729
4.32 2339.9753593
4.321 1259.9753593
4.322 1730.0205339
4.323 1700.0082136
4.324 2009.9876797
4.325 1580.0082136
4.326 1240.0164271
4.327 1320.0
4.328 3600.0
4.329 2320.0164271
4.33 1960.0164271
4.331 2320.0164271
4.332 2699.9753593
4.333 3089.9876797
4.334 2570.0205339
4.335 3880.0164271
4.336 2160.0
4.337 3170.0205339
4.338 2869.9958932
4.339 1069.9958932
4.34 3120.0
4.341 730.0041068
4.342 1350.0123203
4.343 3510.0123203
4.344 650.0205339
4.345 1960.0164271
4.346 4370.0205339
4.347 3059.9753593
4.348 2619.9917864
4.349 2389.9958932
4.35 2019.9917864
4.351 2080.0164271
4.352 890.0205339
4.353 2479.9835729
4.354 1820.0082136
4.355 1159.9835729
4.356 1840.0164271
4.357 1810.0041068
4.358 2749.9958932
4.359 2410.0041068
4.36 1279.9835729
4.361 410.0205339
4.362 2729.9876797
4.363 3189.9794661
4.364 3589.9958932
4.365 1570.0041068
4.366 600.0
4.367 1200.0
4.368 750.0123203
4.369 1830.0123203
4.37 1869.9794661
4.371 539.9753593
4.372 1179.9917864
4.373 819.9917864
4.374 1639.9835729
4.375 760.0164271
4.376 2219.9753593
4.377 459.9917864
4.378 1149.9794661
4.379 2029.9958932
4.38 1529.9876797
4.381 880.0164271
4.382 919.9835729
4.383 1710.0123203
4.384 689.9876797
4.385 1970.0205339
4.386 600.0
4.387 1250.0205339
4.388 2509.9958932
4.389 799.9835729
4.39 500.0082136
4.391 1560.0
4.392 2070.0123203
4.393 689.9876797
4.394 3280.0164271
4.395 6419.9753593
4.396 1490.0205339
4.397 4570.0041068
4.398 630.0123203
4.399 3429.9794661
4.4 3480.0
4.401 2930.0205339
4.402 2259.9917864
4.403 3240.0
4.404 1759.9835729
4.405 1309.9958932
4.406 2170.0041068
4.407 650.0205339
4.408 740.0082136
4.409 760.0164271
4.41 3860.0082136
4.411 1110.0123203
4.412 1580.0082136
4.413 339.9917864
4.414 1169.9876797
4.415 1159.9835729
4.416 929.9876797
4.417 3069.9794661
4.418 939.9917864
4.419 1399.9835729
4.42 3290.0205339
4.421 2509.9958932
4.422 569.9876797
4.423 539.9753593
4.424 699.9917864
4.425 1899.9917864
4.426 1350.0123203
4.427 1409.9876797
4.428 3829.9958932
4.429 480.0
4.43 1869.9794661
4.431 2349.9794661
4.432 2770.0041068
4.433 1499.9753593
4.434 730.0041068
4.435 2709.9794661
4.436 1029.9794661
4.437 459.9917864
4.438 429.9794661
4.439 970.0041068
4.44 730.0041068
4.441 3120.0
4.442 1730.0205339
4.443 3309.9794661
4.444 1269.9794661
4.445 2200.0164271
4.446 4130.0205339
4.447 2650.0041068
4.448 2760.0
4.449 13690.0041068
4.45 5290.0041068
4.451 3360.0
4.452 25189.9958932
4.453 10200.0
4.454 19610.0205339
4.455 2869.9958932
4.456 3860.0082136
4.457 5859.9917864
4.458 5880.0
4.459 43309.9958932
4.46 10960.0164271
4.461 6229.9958932
4.462 2320.0164271
4.463 4830.0123203
4.464 10240.0164271
4.465 12020.0082136
4.466 15189.9794661
4.467 33179.9753593
4.468 9939.9917864
4.469 23599.9835729
4.47 8910.0123203
4.471 5780.0082136
4.472 14489.9876797
4.473 10139.9753593
4.474 8190.0123203
4.475 29680.0164271
4.476 9109.9958932
4.477 9390.0123203
4.478 25350.0123203
4.479 5160.0
4.48 24160.0164271
4.481 10810.0041068
4.482 10189.9958932
4.483 7059.9917864
4.484 40639.9835729
4.485 51799.9835729
4.486 17249.9876797
4.487 5040.0
4.488 47450.0205339
4.489 7000.0164271
4.49 10069.9958932
4.491 8520.0
4.492 32770.0041068
4.493 12559.9835729
4.494 9929.9876797
4.495 12089.9876797
4.496 17469.9794661
4.497 22629.9794661
4.498 61220.0082136
4.499 14310.0123203
4.5 10299.9917864
4.501 11200.0164271
4.502 10700.0082136
4.503 9799.9835729
4.504 7600.0164271
4.505 37899.9917864
4.506 23200.0164271
4.507 9299.9753593
4.508 21199.9835729
4.509 8800.0164271
4.51 28600.0164271
4.511 9699.9917864
4.512 10399.9835729
4.513 12899.9753593
4.514 34999.9835729
4.515 12099.9917864
4.516 21099.9917864
4.517 24899.9753593
4.518 15199.9835729
4.519 16000.0164271
4.52 15400.0164271
4.521 15000.0000000
4.522 31399.9835729
4.523 11900.0082136
4.524 18500.0082136
4.525 9000.0000000
4.526 20099.9753593
4.527 11099.9753593
4.528 11099.9753593
4.529 46499.9753593
4.53 10000.0164271
4.531 10600.0164271
4.532 8300.0082136
4.533 15600.0000000
4.534 11499.9917864
4.535 13299.9917864
4.536 25000.0164271
4.537 10999.9835729
4.538 7200.0000000
4.539 14699.9753593
4.54 9600.0000000
4.541 6000.0000000
4.542 12600.0000000
4.543 5200.0164271
4.544 25899.9917864
4.545 25499.9753593
4.546 15400.0164271
4.547 7399.9835729
4.548 12500.0082136
4.549 7200.0000000
4.55 16100.0082136
4.551 16299.9917864
4.552 8300.0082136
4.553 6799.9835729
4.554 23200.0164271
4.555 8800.0164271
4.556 11400.0000000
4.557 10700.0082136
4.558 13999.9835729
4.559 13899.9917864
4.56 30400.0164271
4.561 18699.9917864
4.562 14499.9917864
4.563 6699.9917864
4.564 7299.9917864
4.565 18099.9917864
4.566 16200.0000000
4.567 7700.0082136
4.568 12299.9753593
4.569 8599.9835729
4.57 20900.0082136
4.571 5200.0164271
4.572 10100.0082136
4.573 12699.9917864
4.574 22200.0000000
4.575 13999.9835729
4.576 14200.0164271
4.577 13000.0164271
4.578 14200.0164271
4.579 21000.0000000
4.58 7899.9917864
4.581 21899.9753593
4.582 11800.0164271
4.583 14599.9835729
4.584 16100.0082136
4.585 16999.9835729
4.586 15899.9753593
4.587 29300.0082136
4.588 16299.9917864
4.589 12899.9753593
4.59 14400.0000000
4.591 15199.9835729
4.592 14699.9753593
4.593 11900.0082136
4.594 20900.0082136
4.595 9799.9835729
4.596 10100.0082136
4.597 6099.9917864
4.598 16399.9835729
4.599 4999.9835729
4.6 10299.9917864
4.601 17699.9753593
4.602 6299.9753593
4.603 9500.0082136
4.604 19899.9917864
4.605 23099.9753593
4.606 13399.9835729
4.607 28800.0000000
4.608 15000.0000000
4.609 13999.9835729
4.61 7800.0000000
4.611 17200.0164271
4.612 12600.0000000
4.613 30199.9835729
4.614 6799.9835729
4.615 28999.9835729
4.616 13100.0082136
4.617 14200.0164271
4.618 11200.0164271
4.619 15400.0164271
4.62 11099.9753593
4.621 22000.0164271
4.622 9699.9917864
4.623 10800.0000000
4.624 11400.0000000
4.625 11800.0164271
4.626 14400.0000000
4.627 9299.9753593
4.628 51500.0082136
4.629 21699.9917864
4.63 15299.9753593
4.631 27899.9753593
4.632 10999.9835729
4.633 9500.0082136
4.634 15899.9753593
4.635 51000.0000000
4.636 22399.9835729
4.637 9799.9835729
4.638 15099.9917864
4.639 11900.0082136
4.64 9899.9753593
4.641 11599.9835729
4.642 27299.9753593
4.643 15000.0000000
4.644 5099.9753593
4.645 8400.0000000
4.646 12799.9835729
4.647 3600.0000000
4.648 3000.0000000
4.649 7200.0000000
4.65 7800.0000000
4.651 19700.0082136
4.652 16100.0082136
4.653 3099.9917864
4.654 5099.9753593
4.655 7899.9917864
4.656 4399.9835729
4.657 4800.0000000
4.658 3199.9835729
4.659 4000.0164271
4.66 4999.9835729
4.661 6400.0164271
4.662 4299.9917864
4.663 4600.0164271
4.664 2699.9753593
4.665 7899.9917864
4.666 3199.9835729
4.667 4299.9917864
4.668 1600.0164271
4.669 4700.0082136
4.67 3199.9835729
4.671 3899.9753593
4.672 3099.9917864
4.673 2200.0164271
4.674 3899.9753593
4.675 2400.0000000
4.676 3299.9753593
4.677 3899.9753593
4.678 2900.0082136
4.679 4200.0000000
4.68 7499.9753593
4.681 1800.0000000
4.682 1200.0000000
4.683 2300.0082136
4.684 4299.9917864
4.685 2699.9753593
4.686 14800.0164271
4.687 3199.9835729
4.688 2599.9835729
4.689 7399.9835729
4.69 6600.0000000
4.691 8099.9753593
4.692 4700.0082136
4.693 4200.0000000
4.694 2599.9835729
4.695 9199.9835729
4.696 12699.9917864
4.697 10299.9917864
4.698 2800.0164271
4.699 4399.9835729
4.7 5699.9753593
4.701 3799.9835729
4.702 2099.9753593
4.703 11200.0164271
4.704 3799.9835729
4.705 5499.9917864
4.706 3400.0164271
4.707 12400.0164271
4.708 8900.0082136
4.709 6699.9917864
4.71 6299.9753593
4.711 3299.9753593
4.712 6699.9917864
4.713 5800.0164271
4.714 7800.0000000
4.715 15899.9753593
4.716 12600.0000000
4.717 10399.9835729
4.718 7399.9835729
4.719 13100.0082136
4.72 5099.9753593
4.721 7899.9917864
4.722 4800.0000000
4.723 8400.0000000
4.724 5599.9835729
4.725 6400.0164271
4.726 7499.9753593
4.727 11099.9753593
4.728 14699.9753593
4.729 16999.9835729
4.73 24699.9917864
4.731 7000.0164271
4.732 7200.0000000
4.733 8800.0164271
4.734 6400.0164271
4.735 7100.0082136
4.736 15000.0000000
4.737 7399.9835729
4.738 13499.9753593
4.739 10800.0000000
4.74 11300.0082136
4.741 12099.9917864
4.742 14699.9753593
4.743 7600.0164271
4.744 12199.9835729
4.745 9199.9835729
4.746 7999.9835729
4.747 11300.0082136
4.748 15799.9835729
4.749 17699.9753593
4.75 9899.9753593
4.751 6099.9917864
4.752 9299.9753593
4.753 6000.0000000
4.754 10299.9917864
4.755 8599.9835729
4.756 4800.0000000
4.757 16999.9835729
4.758 8200.0164271
4.759 4800.0000000
4.76 23099.9753593
4.761 8400.0000000
4.762 6600.0000000
4.763 6000.0000000
4.764 4800.0000000
4.765 6000.0000000
4.766 5499.9917864
4.767 4700.0082136
4.768 6600.0000000
4.769 13999.9835729
4.77 11699.9753593
4.771 12799.9835729
4.772 3099.9917864
4.773 5800.0164271
4.774 7800.0000000
4.775 4000.0164271
4.776 15799.9835729
4.777 6699.9917864
4.778 5400.0000000
4.779 30099.9917864
4.78 7299.9917864
4.781 5499.9917864
4.782 5300.0082136
4.783 3199.9835729
4.784 4899.9917864
4.785 9600.0000000
4.786 6400.0164271
4.787 4499.9753593
4.788 3099.9917864
4.789 5099.9753593
4.79 6099.9917864
4.791 4399.9835729
4.792 4399.9835729
4.793 4100.0082136
4.794 3699.9917864
4.795 2800.0164271
4.796 4800.0000000
4.797 10999.9835729
4.798 4499.9753593
4.799 4499.9753593
4.8 4999.9835729
4.801 8099.9753593
4.802 2800.0164271
4.803 9699.9917864
4.804 10800.0000000
4.805 4899.9917864
4.806 9000.0000000
4.807 3299.9753593
4.808 1700.0082136
4.809 4999.9835729
4.81 1999.9835729
4.811 1800.0000000
4.812 8099.9753593
4.813 5200.0164271
4.814 4499.9753593
4.815 7399.9835729
4.816 11300.0082136
4.817 10499.9753593
4.818 2599.9835729
4.819 3500.0082136
4.82 5300.0082136
4.821 3000.0000000
4.822 3500.0082136
4.823 8900.0082136
4.824 9899.9753593
4.825 2300.0082136
4.826 3799.9835729
4.827 7399.9835729
4.828 4200.0000000
4.829 6199.9835729
4.83 9699.9917864
4.831 2400.0000000
4.832 8300.0082136
4.833 3099.9917864
4.834 10999.9835729
4.835 2599.9835729
4.836 2699.9753593
4.837 5900.0082136
4.838 3000.0000000
4.839 2499.9917864
4.84 2499.9917864
4.841 2400.0000000
4.842 3600.0000000
4.843 2099.9753593
4.844 40299.9917864
4.845 1899.9917864
4.846 1299.9917864
4.847 1899.9917864
4.848 1700.0082136
4.849 2900.0082136
4.85 3400.0164271
4.851 1299.9917864
4.852 899.9753593
4.853 14599.9835729
4.854 1800.0000000
4.855 1399.9835729
4.856 1999.9835729
4.857 2300.0082136
4.858 8800.0164271
4.859 3699.9917864
4.86 4499.9753593
4.861 3000.0000000
4.862 3699.9917864
4.863 1100.0082136
4.864 2400.0000000
4.865 3000.0000000
4.866 2499.9917864
4.867 1700.0082136
4.868 9400.0164271
4.869 21899.9753593
4.87 2599.9835729
4.871 4499.9753593
4.872 24500.0082136
4.873 15099.9917864
4.874 6799.9835729
4.875 3799.9835729
4.876 3799.9835729
4.877 16000.0164271
4.878 1999.9835729
4.879 15000.0000000
4.88 3699.9917864
4.881 5400.0000000
4.882 9299.9753593
4.883 10100.0082136
4.884 22200.0000000
4.885 6099.9917864
4.886 10700.0082136
4.887 18899.9753593
4.888 8400.0000000
4.889 68300.0082136
4.89 6299.9753593
4.891 28800.0000000
4.892 5900.0082136
4.893 27299.9753593
4.894 5699.9753593
4.895 16600.0164271
4.896 10499.9753593
4.897 7399.9835729
4.898 36699.9917864
4.899 12500.0082136
4.9 5699.9753593
4.901 6799.9835729
4.902 16600.0164271
4.903 15699.9917864
4.904 19000.0164271
4.905 134200.0164271
4.906 41699.9753593
4.907 17499.9917864
4.908 50400.0000000
4.909 33199.9835729
4.91 15500.0082136
4.911 16000.0164271
4.912 25899.9917864
4.913 23599.9835729
4.914 130299.9917864
4.915 107800.0164271
4.916 22299.9917864
4.917 59900.0082136
4.918 27500.0082136
4.919 9000.0000000
4.92 16399.9835729
4.921 51299.9753593
4.922 13999.9835729
4.923 19200.0000000
4.924 25499.9753593
4.925 60500.0082136
4.926 10499.9753593
4.927 62599.9835729
4.928 22399.9835729
4.929 37600.0164271
4.93 51199.9835729
4.931 40700.0082136
4.932 45400.0164271
4.933 19000.0164271
4.934 56699.9753593
4.935 83099.9753593
4.936 42299.9753593
4.937 55800.0000000
4.938 29800.0164271
4.939 31399.9835729
4.94 29800.0164271
4.941 52299.9917864
4.942 180500.0082136
4.943 26699.9753593
4.944 27099.9917864
4.945 31499.9753593
4.946 12299.9753593
4.947 158499.9917864
4.948 46700.0082136
4.949 12000.0000000
4.95 67200.0000000
4.951 35400.0000000
4.952 106899.9917864
4.953 36699.9917864
4.954 32699.9753593
4.955 40200.0000000
4.956 27600.0000000
4.957 47900.0082136
4.958 54400.0164271
4.959 36899.9753593
4.96 51899.9753593
4.961 34299.9917864
4.962 24799.9835729
4.963 109000.0164271
4.964 57699.9917864
4.965 38800.0164271
4.966 30899.9753593
4.967 238999.9835729
4.968 70299.9917864
4.969 45400.0164271
4.97 14800.0164271
4.971 93699.9917864
4.972 66400.0164271
4.973 113300.0082136 
4.974 37000.0164271
4.975 32499.9917864
4.976 78000.0000000
4.977 48099.9917864
4.978 29300.0082136
4.979 34399.9835729
4.98 57099.9917864
4.981 53900.0082136
4.982 72400.0164271
4.983 42199.9835729
4.984 29900.0082136
4.985 23099.9753593
4.986 69299.9753593
4.987 201400.0164271
4.988 14599.9835729
4.989 19999.9835729
4.99 146400.0000000
4.991 132299.9753593
4.992 27199.9835729
4.993 40299.9917864
4.994 72699.9917864
4.995 30199.9835729
4.996 16700.0082136
4.997 37100.0082136
4.998 32599.9835729
4.999 35199.9835729
5.000 31999.9835729
5.001 78000.0000000
5.002 40000.0164271
5.003 67000.0164271
5.004 63000.0000000
5.005 52999.9835729
5.006 31000.0164271 
5.007 115999.9835729
5.008 16999.9835729
5.009 51000.0000000
5.010 63000.0000000
5.011 76999.9835729
5.012 142999.9835729
5.013 48000.0000000
5.014 64999.9835729
5.015 37000.0164271
5.016 85000.0164271
5.017 84000.0000000
5.018 72000.0000000
5.019 88999.9835729
5.020 99000.0000000
5.021 73999.9835729
5.022 129000.0000000
5.023 97000.0164271
5.024 69000.0000000
5.025 123000.0000000
5.026 48000.0000000
5.027 43999.9835729
5.028 48000.0000000
5.029 45000.0000000
5.030 58000.0164271
5.031 108000.0000000
5.032 78000.0000000
5.033 31999.9835729
5.034 127999.9835729
5.035 70999.9835729
5.036 30000.0000000
5.037 135000.0000000
5.038 94000.0164271
5.039 40000.0164271
5.040 127999.9835729 
5.041 34999.9835729
5.042 45000.0000000
5.043 100999.9835729
5.044 49000.0164271
5.045 126000.0000000
5.046 40999.9835729
5.047 76000.0164271
5.048 70000.0164271
5.049 100000.0164271
5.050 60000.0000000
5.051 97000.0164271
5.052 75000.0000000
5.053 151000.0164271
5.054 52999.9835729
5.055 177000.0000000
5.056 108000.0000000
5.057 67999.9835729
5.058 72000.0000000
5.059 262000.0164271
5.060 55000.0164271
5.061 211999.9835729
5.062 187999.9835729
5.063 570000.0000000
5.064 78000.0000000
5.065 228000.0000000
5.066 121000.0164271
5.067 177000.0000000
5.068 175000.0164271
5.069 114000.0000000
5.070 81000.0000000
5.071 139999.9835729
5.072 144000.0000000
5.073 270000.0000000
5.074 148000.0164271
5.075 136000.0164271
5.076 57000.0000000
5.077 88999.9835729
5.078 163999.9835729
5.079 217000.0164271
5.080 63000.0000000
5.081 96000.0000000
5.082 130000.0164271
5.083 67000.0164271
5.084 102000.0000000
5.085 190000.0164271
5.086 133000.0164271
5.087 274999.9835729 
5.088 100999.9835729
5.089 124999.9835729
5.090 109000.0164271
5.091 144000.0000000
5.092 186000.0000000
5.093 115999.9835729
5.094 169999.9835729
5.095 634999.9835729
5.096 61000.0164271 
5.097 76999.9835729
5.098 36000.0000000
5.099 108000.0000000
5.100 82999.9835729
5.101 274000.0164271
5.102 78000.0000000
5.103 72000.0000000
5.104 45000.0000000
5.105 87000.0000000
5.106 40000.0164271
5.107 142999.9835729
5.108 58999.9835729
5.109 54000.0000000
5.110 93000.0000000
5.111 49000.0164271
5.112 124000.0164271
5.113 118999.9835729
5.114 88000.0164271
5.115 33000.0000000
5.116 172000.0164271
5.117 57000.0000000
5.118 55999.9835729
5.119 72000.0000000
5.120 28999.9835729 
5.121 118999.9835729
5.122 99000.0000000
5.123 97999.9835729
5.124 40000.0164271
5.125 426000.0000000
5.126 100000.0164271
5.127 88000.0164271 
5.128 85000.0164271
5.129 129000.0000000
5.130 105000.0000000
5.131 4012999.9835729
5.132 145000.0164271
5.133 58999.9835729
5.134 34000.0164271
5.135 1936000.0164271
5.136 5497999.9835729
5.137 28000.0164271
5.138 466000.0164271
5.139 190000.0164271
5.140 211999.9835729
5.141 88000.0164271
5.142 775000.0164271
5.143 5919000.0000000
5.144 4684999.9835729
5.145 48000.0000000
5.146 195000.0000000
5.147 88999.9835729
5.148 82999.9835729
5.149 1995000.0000000
5.150 43999.9835729
5.151 1023000.0000000
5.152 259000.0164271
5.153 12000000.0000000 
5.154 145000.0164271
5.155 6409000000.0164280 
5.156 109000.0164271
5.157 289000.0164271
5.158 139999.9835729
5.159 141000.0000000
5.160 1258000000.0164275 
5.161 3261000.0000000
5.162 1233000.0000000
5.163 846000.0000000
5.164 25999.9835729
5.165 28000.0164271
5.166 6163000.0164271
5.167 148999.9835729
5.168 12000000.0000000
5.169 64000.0164271
5.170 10000000000.0000000
5.171 1795000.0164271
5.172 19000.0164271
5.173 16000.0164271
5.174 31000.0164271
5.175 58999.9835729
5.176 171000.0000000
5.177 130000.0164271
5.178 37999.9835729
5.179 42000.0000000
5.180 130999.9835729
5.181 63000.0000000
5.182 52000.0164271
5.183 43000.0164271
5.184 43000.0164271
5.185 103999999.9835729 
5.186 97000.0164271
5.187 10000000000.000000
5.188 100000000.0000000
5.189 100000000.0000000
5.190 38320000.0164271
5.191 100000000.0000000
5.192 48430000.0164271
5.193 408000.0000000
5.194 49000.0164271
5.195 100000000.0000000
5.196 100000000.0000000
5.197 75000.0000000
5.198 100000000.0000000
5.199 100000000.0000000
5.200 100000000.0000000
5.201 100000000.0000000
5.202 100000000.0000000
5.203 111000.0000000
5.204 37000.0164271
5.205 45000.0000000
5.206 121999.9835729
5.207 25000.0164271
5.208 36000.0000000
5.209 48000.0000000
5.210 24000.0000000
5.211 76000.0164271
5.212 114000.0000000
5.213 69000.0000000
5.214 28050000.0000000
5.215 100000000.0000000
5.216 100000000.0000000
5.217 100000000.0000000
5.218 100000000.0000000
5.219 100000000.0000000
5.220 100000000.0000000
5.221 100000000.0000000
5.222 52999.9835729
5.223 100000000.0000000
5.224 46000.0164271
5.225 100000000.0000000
5.226 100000000.0000000
5.227 100000000.0000000
5.228 100000000.0000000
5.229 100000000.0000000
5.230 100000000.0000000
5.231 100000000.0000000
5.232 100000000.0000000
5.233 100000000.0000000
5.234 100000000.0000000
5.235 132000.0000000
5.236 97999.9835729
5.237 228000.0000000
5.238 1228999.9835729
5.239 37999.9835729
5.240 466000.0164271
5.241 366000.0000000
5.242 6960000.0000000
5.243 8122999.9835729
5.244 50329999.9835729
5.245 7315000.0164271
5.246 17299999.9835729
5.247 5295000.0000000
5.248 1948000.0164271
5.249 624000.0000000
5.250 448999.9835729
5.251 186000.0000000
5.252 622999.9835729
5.253 151000.0164271
5.254 150000.0000000
5.255 3046000.0164271
5.256 136999.9835729
5.257 139000.0164271
5.258 168000.0000000
5.259 75000.0000000
5.260 73000.0164271
5.261 76999.9835729
5.262 126000.0000000
5.263 58000.0164271
5.264 85000.0164271
5.265 180000.0000000
5.266 259000.0164271
5.267 130999.9835729
5.268 181000.0164271
5.269 88000.0164271
5.270 84000.0000000
5.271 205999.9835729
5.272 118999.9835729
5.273 255000.0000000
5.274 121000.0164271
5.275 315000.0000000
5.276 96000.0000000
5.277 156000.0000000
5.278 265000.0164271
5.279 163000.0164271
5.280 133000.0164271
5.281 244999.9835729
5.282 136000.0164271
5.283 142999.9835729
5.284 295999.9835729
5.285 106999.9835729
5.286 85000.0164271
5.287 106000.0164271
5.288 139000.0164271
5.289 94000.0164271
5.290 91999.9835729
5.291 108000.0000000
5.292 25999.9835729
5.293 63000.0000000
5.294 48000.0000000
5.295 37000.0164271
5.296 115000.0164271
5.297 24000.0000000
5.298 52999.9835729
5.299 138000.0000000
5.300 34999.9835729
5.301 36000.0000000
5.302 52999.9835729
5.303 133999.9835729
5.304 36000.0000000
5.305 81000.0000000
5.306 90000.0000000
5.307 18000.0000000
5.308 39000.0000000
5.309 40999.9835729
5.310 31000.0164271
5.311 60000.0000000
5.312 67999.9835729
5.313 57000.0000000
5.314 31000.0164271
5.315 61999.9835729
5.316 46999.9835729
5.317 100000000.0000000
5.318 100000000.0000000
5.319 24000.0000000
5.320 3462000.0000000
5.321 100000000.0000000
5.322 64570000.0164270
5.323 100000000.0000000
5.324 100000000.0000000
5.325 100000000.0000000
5.326 100000000.0000000
5.327 100000000.0000000
5.328 100000000.0000000
5.329 100000000.0000000
5.330 100000000.0000000
5.331 100000000.0000000
5.332 100000000.0000000
5.333 100000000.0000000
5.334 100000000.0000000
5.335 100000000.0000000
5.336 100000000.0000000
5.337 100000000.0000000
5.338 85999.9835729
5.339 100000000.0000000
5.340 100000000.0000000
5.341 100000000.0000000
5.342 100000000.0000000
5.343 100000000.0000000
5.344 52000.0164271
5.345 1245000.0000000
5.346 421000.0164271
5.347 5428000.0164271
5.348 2575000.0164271
5.349 86080000.0164271
5.350 100000000.0000000
5.351 100000000.0000000
5.352 111000.0000000
5.353 100000000.0000000
5.354 100000000.0000000
5.355 60000.0000000
5.356 409000.0164271
5.357 3942000.0000000
5.358 1317000.0000000
5.359 30000.0000000
5.360 40999.9835729
5.361 33000.0000000
5.362 19000.0164271
5.363 7999.9835729
5.364 76000.0164271
5.365 15000.0000000
5.366 75000.0000000
5.367 133000.0164271
5.368 40000.0164271
5.369 45000.0000000
5.370 37999.9835729
5.371 43999.9835729
5.372 7999.9835729
5.373 40999.9835729
5.374 7000.0164271
5.375 27000.0000000
5.376 40000.0164271
5.377 19999.9835729
5.378 214999.9835729
5.379 25000.0164271
5.380 13999.9835729
5.381 7999.9835729
5.382 4000.0164271
5.383 18000.0000000
5.384 216000.0000000 
5.385 57000.0000000
5.386 4000.0164271
5.387 15000.0000000
5.388 112000.0164271
5.389 9000.0000000
5.390 60000.0000000
5.391 117000.0000000
5.392 57000.0000000
5.393 22999.9835729
5.394 16999.9835729
5.395 25999.9835729
5.396 10999.9835729
5.397 13999.9835729
5.398 15000.0000000
5.399 13000.0164271
5.400 7200.0000000
5.401 14699.9753593
5.402 10899.9917864
5.403 42199.9835729
5.404 21199.9835729
5.405 10999.9835729
5.406 52600.0164271
5.407 7499.9753593
5.408 38699.9753593
5.409 7999.9835729
5.41 5800.0164271
5.411 31800.0
5.412 4999.9835729
5.413 14300.0082136
5.414 9099.9917864
5.415 12099.9917864
5.416 3000.0
5.417 7999.9835729
5.418 20900.0082136
5.419 176499.991786
5.42 24000.0
5.421 160999.983572
5.422 38699.9753593
5.423 17200.0164271
5.424 28499.9753593
5.425 18600.0
5.426 21899.9753593
5.427 11300.0082136
5.428 29200.0164271
5.429 41099.9753593
5.43 11200.0164271
5.431 42500.0082136
5.432 42600.0
5.433 18799.9835729
5.434 121700.008213
5.435 21799.9835729
5.436 16200.0
5.437 28499.9753593
5.438 50800.0164271
5.439 98800.0164271
5.44 15600.0
5.441 71599.9835729
5.442 28299.9917864
5.443 135500.008213
5.444 10399.9835729
5.445 96000.0
5.446 31100.0082136
5.447 29400.0
5.448 218699.975359
5.449 165699.991786
5.45 495899.9753593
5.451 62699.9753593
5.452 93600.0
5.453 100299.991786
5.454 37800.0
5.455 172299.991786
5.456 84199.9835729
5.457 103299.991786
5.458 154899.991786
5.459 76200.0
5.46 69500.0082136
5.461 138500.008213
5.462 78400.0164271
5.463 232800.0
5.464 194400.0
5.465 282199.983572
5.466 119200.016427
5.467 67100.0082136
5.468 122800.016427
5.469 78799.9835729
5.47 74300.0082136
5.471 106700.008213
5.472 115299.991786
5.473 392099.975359
5.474 73700.0082136
5.475 163200.0
5.476 113599.983572
5.477 173099.975359
5.478 53699.9753593
5.479 137699.975359
5.48 72099.9917864
5.481 151499.975359
5.482 332699.975359
5.483 80300.0082136
5.484 173800.016427
5.485 188800.016427
5.486 36199.9835729
5.487 82299.9917864
5.488 133499.975359
5.489 52899.9917864
5.49 77900.0082136
5.491 190100.008213
5.492 79499.9753593
5.493 109700.008213
5.494 86499.9917864
5.495 523800.0
5.496 304899.991786
5.497 330600.0
5.498 324500.008213
5.499 41200.0164271
5.5 181100.0082136
5.501 205100.008213
5.502 156199.983572
5.503 49499.9753593
5.504 309899.975359
5.505 99699.9917864
5.506 132500.008213
5.507 86599.9835729
5.508 155900.008213
5.509 70000.0164271
5.51 150899.9753593
5.511 199800.0
5.512 103800.0
5.513 264799.983572
5.514 210000.0
5.515 159799.983572
5.516 156299.975359
5.517 149400.0
5.518 151100.008213
5.519 120799.983572
5.52 81500.0082136
5.521 106800.0
5.522 87799.9835729
5.523 157200.0
5.524 108699.991786
5.525 550800.0
5.526 493100.008213
5.527 231299.975359
5.528 141500.008213
5.529 126400.016427
5.53 135199.9835729
5.531 67100.0082136
5.532 106800.0
5.533 280000.016427
5.534 64899.9917864
5.535 153500.008213
5.536 133999.983572
5.537 136299.991786
5.538 330199.983572
5.539 151800.0
5.54 83400.0
5.541 178000.016427
5.542 57500.0082136
5.543 140699.975359
5.544 161900.008213
5.545 74800.0164271
5.546 130499.975359
5.547 66099.9917864
5.548 110400.0
5.549 111199.983572
5.55 96299.9753593
5.551 227699.975359
5.552 127399.983572
5.553 756000.0
5.554 167499.991786
5.555 164800.016427
5.556 141799.983572
5.557 182099.975359
5.558 215099.975359
5.559 254599.983572
5.56 126500.0082136
5.561 195199.983572
5.562 151299.991786
5.563 130000.016427
5.564 297699.991786
5.565 172000.016427
5.566 116300.008213
5.567 145399.983572
5.568 129500.008213
5.569 204099.991786
5.57 147899.9753593
5.571 175600.016427
5.572 151600.016427
5.573 472899.991786
5.574 305400.0
5.575 207299.975359
5.576 389300.008213
5.577 407300.008213
5.578 129099.991786
5.579 187399.983572
5.58 256100.0082136
5.581 247100.008213
5.582 330299.975359
5.583 178399.983572
5.584 195699.991786
5.585 209099.975359
5.586 143900.008213
5.587 2951599.98357
5.588 247899.991786
5.589 166600.016427
5.59 126099.9917864
5.591 245699.975359
5.592 243000.0
5.593 278900.008213
5.594 381000.0
5.595 949299.991786
5.596 248300.008213
5.597 619299.991786
5.598 298299.991786
5.599 739499.975359
5.6 173099.9753593
5.601 292399.983572
5.602 292299.991786
5.603 1080000.0
5.604 268499.975359
5.605 254599.983572
5.606 145299.991786
5.607 236200.016427
5.608 215900.008213
5.609 895600.016427
5.61 312600.0
5.611 373800.0
5.612 208100.008213
5.613 363000.0
5.614 913000.016427
5.615 224900.008213
5.616 525899.975359
5.617 444099.991786
5.618 216500.008213
5.619 203300.008213
5.62 162099.9917864
5.621 325000.016427
5.622 391100.008213
5.623 218699.975359
5.624 250399.983572
5.625 540500.008213
5.626 209900.008213
5.627 568200.0
5.628 129899.975359
5.629 393699.991786
5.63 342299.9753593
5.631 204600.0
5.632 316000.016427
5.633 884300.008213
5.634 214200.0
5.635 476400.0
5.636 311599.983572
5.637 591199.983572
5.638 317300.008213
5.639 395699.975359
5.64 177199.9835729
5.641 374699.975359
5.642 656900.008213
5.643 297600.0
5.644 686800.016427
5.645 371900.008213
5.646 408199.983572
5.647 293300.008213
5.648 267600.0
5.649 291000.0
5.65 259100.0082136
5.651 159699.991786
5.652 349399.983572
5.653 364200.0
5.654 315699.991786
5.655 1019400.0
5.656 477600.0
5.657 151499.975359
5.658 606899.975359
5.659 531199.983572
5.66 126299.9753593
5.661 357799.983572
5.662 607899.991786
5.663 486199.983572
5.664 496800.0
5.665 482699.975359
5.666 382499.975359
5.667 491099.975359
5.668 819600.0
5.669 528600.0
5.67 231500.0082136
5.671 224300.008213
5.672 303699.991786
5.673 540799.983572
5.674 743900.008213
5.675 1039899.99178
5.676 542300.008213
5.677 786699.991786
5.678 254099.975359
5.679 469999.983572
5.68 877299.9917864
5.681 722099.975359
5.682 794400.0
5.683 775200.0
5.684 934700.008213
5.685 367000.016427
5.686 367100.008213
5.687 310000.016427
5.688 1510700.00821
5.689 591199.983572
5.69 1245899.975359
5.691 483699.991786
5.692 418600.016427
5.693 269800.016427
5.694 1064800.01642
5.695 572499.991786
5.696 249199.983572
5.697 254099.975359
5.698 254800.016427
5.699 619999.983572
5.7 244000.0164271
5.701 506900.008213
5.702 613299.991786
5.703 278800.016427
5.704 1331599.98357
5.705 563800.016427
5.706 258799.983572
5.707 220999.983572
5.708 387600.0
5.709 207899.975359
5.71 285500.0082136
5.711 157700.008213
5.712 203599.983572
5.713 144299.975359
5.714 894299.975359
5.715 164499.991786
5.716 542499.991786
5.717 261400.016427
5.718 74300.0082136
5.719 198199.983572
5.72 264099.9917864
5.721 92300.0082136
5.722 121100.008213
5.723 85999.9835729
5.724 95800.0164271
5.725 151200.0
5.726 281300.008213
5.727 277999.983572
5.728 322499.975359
5.729 177899.975359
5.73 60899.9753593
5.731 340700.008213
5.732 148000.016427
5.733 118000.016427
5.734 64800.0
5.735 109800.0
5.736 99000.0
5.737 825600.0
5.738 155200.016427
5.739 381000.0
5.74 251900.0082136
5.741 228000.0
5.742 47699.9753593
5.743 67999.9835729
5.744 90799.9835729
5.745 108899.975359
5.746 179099.975359
5.747 66699.9917864
5.748 115700.008213
5.749 791900.008213
5.75 114500.0082136
5.751 83300.0082136
5.752 35200.0164271
5.753 50800.0164271
5.754 47200.0164271
5.755 66500.0082136
5.756 224300.008213
5.757 46499.9753593
5.758 35200.0164271
5.759 49600.0164271
5.76 45000.0
5.761 26699.9753593
5.762 77699.9753593
5.763 31700.0082136
5.764 163600.016427
5.765 28000.0164271
5.766 25499.9753593
5.767 40299.9917864
5.768 21199.9835729
5.769 18000.0
5.77 29699.9753593
5.771 65499.9917864
5.772 68599.9835729
5.773 49899.9917864
5.774 11900.0082136
5.775 43999.9835729
5.776 110800.016427
5.777 132799.983572
5.778 44699.9753593
5.779 60699.9917864
5.78 42799.9835729
5.781 25200.0
5.782 26099.9753593
5.783 28299.9917864
5.784 53699.9753593
5.785 58800.0
5.786 84600.0
5.787 11800.0164271
5.788 54600.0
5.789 82299.9917864
5.79 120699.9917864
5.791 60299.9753593
5.792 49700.0082136
5.793 31100.0082136
5.794 103100.008213
5.795 23599.9835729
5.796 48199.9835729
5.797 92800.0164271
5.798 187100.008213
5.799 56300.0082136
5.8 235000.016427
5.81 130600.016427
5.82 92099.9753593
5.83 259800.0
5.84 127800.0
5.85 219699.991786
5.86 393600.0
5.87 23629999.9836
5.88 99999900.0000000 
5.89 99999900.0000000 
5.9 99999900.0000000 
5.91 24670999.9836
5.92 99999900.0000000 
5.93 99999900.0000000 
5.94 99999900.0000000 
5.95 747099.991786
5.96 736999.983573
5.97 99999900.0000000 
5.98 99999900.0000000 
5.99 99999900.0000000 
6.0 99999900.0000000 
6.01 99999900.0000000 
6.02 99999900.0000000 
6.03 99999900.0000000 
6.04 99999900.0000000 
6.05 32200.0164271
6.06 13800.0
6.07 37100.0082136
6.08 53499.9917864
6.09 124600.016427
6.1 304999.983573
6.11 246099.991786
6.12 1070300.00821
6.13 656699.975359
6.14 274399.983573
6.15 315799.983573
6.16 1625599.98357
6.17 897899.975359
6.18 295499.975359
6.19 1755899.97536
6.2 1066700.00821
6.21 667200.0
6.22 915000.0
6.23 706999.983573
6.24 543699.991786
6.25 1603600.01643
6.26 3458099.97536
6.27 4681600.01643
6.28 12388999.9836
6.29 14194000.0164
6.3 4386400.01643
6.31 1947199.98357
6.32 16909000.0164
6.33 10756000.0164
6.34 2385799.98357
6.35 4230000.0
6.36 1912000.01643
6.37 4031599.98357
6.38 3972799.98357
6.39 17623999.9836
6.4 2853299.97536
6.41 6790899.99179
6.42 7455299.97536
6.43 7076099.97536
6.44 3642299.97536
6.45 6073700.00821
6.46 5257100.00821
6.47 2430199.98357
6.48 1434699.99179
6.49 934100.008214
6.5 99999900.0000000 
6.51 99999900.0000000 
6.52 99999900.0000000 
6.53 1249700.00821
6.54 845800.016427
6.55 397700.008214
6.56 693899.975359
6.57 1660899.99179
6.58 3630099.99179
6.59 3142800.0
6.6 2824700.00821
6.61 3568999.98357
6.62 99999900.0000000 
6.63 47068999.9836
6.64 5938399.98357
6.65 2402800.01643
6.66 99999900.0000000 
6.67 99999900.0000000 
6.68 20125999.983572897
6.69 99999900.0000000 
6.7 99999900.0000000 
6.71 99999900.0000000 
6.72 99999900.0000000 
6.73 99999900.0000000 
6.74 99999900.0000000 
6.75 99999900.0000000 
6.76 99999900.0000000 
6.77 99999900.0000000 
6.78 99999900.0000000 
6.79 99999900.0000000 
6.8 99999900.0000000 
6.81 99999900.0000000 
6.82 99999900.0000000 
6.83 99999900.0000000 
6.84 99999900.0000000 
6.85 99999900.0000000 
6.86 99999900.0000000 
6.87 99999900.0000000 
6.88 99999900.0000000 
6.89 185900.008214
6.9 3111500.00821
6.91 4938000.0
6.92 609799.983573
6.93 3218499.99179
6.94 2422499.97536
6.95 557200.016427
6.96 3789000.0
6.97 339000.0
6.98 1852100.00821
6.99 6485400.0
7.0 6457299.99179
7.01 2022400.01643
7.02 5954900.00821
7.03 1936800.0
7.04 1844599.98357
7.05 3198400.01643
7.06 7504200.0
7.07 1302099.99179
7.08 6276600.0
7.09 6795899.97536
7.1 14293000.0164271
7.11 35497999.9835729
7.12 88657000.016427
7.13 11172000.0
7.14 99999900.0000000 


==> anc/figure2_drawing.dat <==
b l2 l3 time
3.4645 358.408 182.248 254.9815195
3.4650 253.626 349.758 158.9815195
3.4655 348.453 233.127 267.9917864
3.4660 249.352 357.777 78.0123203
3.4665 205.282 286.589 150.0123203
3.4670 46.885 241.361 178.9897331
3.4675 287.978 324.644 88.0164271
3.4680 319.285 44.536 85.0102669
3.4685 205.010 101.295 74.0205339
3.4690 122.533 346.806 206.9815195
3.4695 101.703 182.569 232.0164271
3.4700 75.638 82.233 33.0184805
3.4705 27.318 136.888 50.0205339
3.4710 262.159 214.837 92.9938398
3.4715 336.143 206.142 106.9897331
3.4720 291.709 191.812 47.0143737
3.4725 355.914 313.320 369.0184805
3.4730 90.975 333.513 68.9938398
3.4735 234.472 239.075 44.9938398
3.4740 98.150 297.417 41.9876797
3.4745 200.553 304.951 78.0123203
3.4750 93.241 36.135 67.0225873
3.4755 326.855 308.720 143.0143737
3.4760 180.346 19.496 249.0184805
3.4765 29.639 144.232 95.0143737
3.4770 318.641 175.823 91.0225873
3.4775 93.841 64.129 99.9917864
3.4780 22.110 55.687 34.9897331
3.4785 57.232 335.099 177.0184805
3.4790 352.565 253.267 147.9917864
3.4795 186.933 324.620 41.9876797
3.4800 69.359 286.263 61.0102669
3.4805 31.626 163.049 34.9897331
3.4810 272.686 213.376 157.0102669
3.4815 218.988 144.939 44.9938398
3.4820 9.451 69.361 91.0225873
3.4825 52.462 95.546 96.9856263
3.4830 291.039 64.445 146.0205339
3.4835 56.949 329.617 79.9835729
3.4840 337.374 102.285 174.0123203
3.4845 110.787 80.190 112.0164271
3.4850 149.122 117.719 54.0123203
3.4855 87.457 59.690 95.0143737
3.4860 244.419 55.230 62.9815195
3.4865 62.614 259.509 127.9835729
3.4870 331.623 337.344 206.9815195
3.4875 349.511 197.407 64.0164271
3.4880 99.389 306.261 271.9835729
3.4885 292.595 134.003 106.9897331
3.4890 327.297 286.427 62.9815195
3.4895 263.372 56.990 151.9835729
3.4900 263.412 314.489 233.9876797
3.4905 104.040 210.289 143.0143737
3.4910 284.514 17.397 116.9938398
3.4915 243.815 68.502 253.0102669
3.4920 166.742 120.211 72.9856263
3.4925 23.219 3.862 167.0143737
3.4930 116.993 160.593 133.0102669
3.4935 356.933 167.124 520.0164271
3.4940 17.114 93.286 47.0143737
3.4945 138.526 106.853 175.9835729
3.4950 116.149 83.355 37.0102669
3.4955 228.190 236.271 154.9897331
3.4960 321.362 225.603 47.0143737
3.4965 187.758 311.107 127.9835729
3.4970 210.343 107.800 44.9938398
3.4975 186.817 161.645 188.9938398
3.4980 209.314 275.823 61.0102669
3.4985 298.146 359.742 98.0205339
3.4990 199.711 17.236 151.9835729
3.4995 196.642 257.572 239.0143737
3.5000 41.173 310.853 174.0123203
3.5005 55.073 242.213 139.0225873
3.5010 346.899 295.955 48.9856263
3.5015 303.354 221.191 274.9897331
3.5020 270.852 234.134 48.9856263
3.5025 273.282 293.768 181.0102669
3.5030 192.991 150.438 105.0184805
3.5035 67.269 271.244 110.9815195
3.5040 84.055 97.910 257.9876797
3.5045 235.540 159.687 233.9876797
3.5050 279.354 305.071 65.9876797
3.5055 65.925 348.413 202.9897331
3.5060 147.456 253.470 206.9815195
3.5065 7.310 16.119 182.9815195
3.5070 319.156 119.837 157.0102669
3.5075 113.374 17.367 116.9938398
3.5080 355.653 280.072 559.9835729
3.5085 356.265 9.803 181.0102669
3.5090 31.912 221.417 62.9815195
3.5095 197.673 280.614 38.9815195
3.5100 322.490 194.046 62.9815195
3.5105 168.665 0.211 58.9897331
3.5110 185.668 165.880 191.0143737
3.5115 262.885 233.076 266.0205339
3.5120 134.220 359.604 161.9876797
3.5125 204.643 10.501 112.0164271
3.5130 309.362 202.159 61.0102669
3.5135 17.753 275.800 150.0123203
3.5140 93.623 73.877 147.9917864
3.5145 6.848 62.560 188.9938398
3.5150 205.880 355.533 24.9856263
3.5155 238.600 197.713 160.0164271
3.5160 202.364 124.719 85.0102669
3.5165 19.699 190.964 295.9835000
3.5170 257.829 35.463 95.0143737
3.5175 242.538 309.669 79.9835729
3.5180 235.670 191.058 78.0123203
3.5185 302.849 352.055 295.9835729
3.5190 72.810 346.132 64.0164271
3.5195 248.943 70.042 57.0184805
3.5200 84.996 57.010 82.9897331
3.5205 8.372 204.759 175.9835729
3.5210 254.865 135.354 254.9815195
3.5215 296.974 281.821 89.9876797
3.5220 338.236 260.617 415.9835729
3.5225 276.514 71.931 119.0143737
3.5230 180.622 18.744 38.9815195
3.5235 221.934 46.333 374.9815195
3.5240 29.403 184.292 184.0164271
3.5245 330.517 250.290 64.0164271
3.5250 64.140 319.202 75.9917864
3.5255 273.032 200.267 250.9897331
3.5260 358.281 319.749 312.9856263
3.5265 25.943 14.670 225.0184805
3.5270 170.976 146.748 37.0102669
3.5275 297.116 4.860 137.9876797
3.5280 54.436 301.380 182.9815195
3.5285 157.769 206.400 218.0205339
3.5290 147.410 200.234 137.9876797
3.5295 278.322 15.359 163.0225873
3.5300 150.319 234.068 55.9835729
3.5305 102.893 37.021 192.9856263
3.5310 183.911 303.818 68.9938398
3.5315 228.060 318.460 163.0225873
3.5320 197.917 23.376 199.9835729
3.5325 188.749 239.640 411.9917864
3.5330 213.054 18.088 271.9835729
3.5335 234.641 334.383 89.9876797
3.5340 226.305 53.619 119.0143737
3.5345 87.548 47.289 230.9815195
3.5350 263.416 0.628 37.0102669
3.5355 49.664 194.238 171.9917864
3.5360 254.569 338.405 27.9917864
3.5365 330.940 165.023 302.9815195
3.5370 329.725 335.265 209.9876797
3.5375 149.371 254.575 48.9856263
3.5380 319.548 202.062 191.0143737
3.5385 318.341 146.864 456.9856263
3.5390 107.223 82.483 199.9835729
3.5395 273.845 10.824 188.9938398
3.5400 259.098 240.707 78.0123203
3.5405 273.988 207.183 55.9835729
3.5410 65.011 104.668 202.9897331
3.5415 169.443 94.572 58.9897331
3.5420 320.982 117.539 147.9917864
3.5425 24.981 295.767 98.0205339
3.5430 18.188 293.043 57.0184805
3.5435 284.860 25.987 86.9815195
3.5440 92.298 147.844 205.0102669
3.5445 274.664 297.018 144.9856263
3.5450 239.048 178.869 195.9917864
3.5455 50.993 295.375 79.9835729
3.5460 349.871 29.415 64.0164271
3.5465 212.086 217.577 178.9897331
3.5470 1.025 344.404 157.0102669
3.5475 293.688 138.956 126.0123203
3.5480 272.762 220.299 86.9815195
3.5485 4.090 203.993 137.9876797
3.5490 345.904 285.881 47.0143737
3.5495 40.103 354.383 123.9917864
3.5500 40.049 62.732 105.0184805
3.5505 44.940 92.708 48.9856263
3.5510 163.642 21.860 211.0225873
3.5515 80.878 163.911 178.9897331
3.5520 168.892 123.972 171.9917864
3.5525 85.522 150.575 222.0123203
3.5530 275.924 279.548 719.0143737
3.5535 308.319 354.517 78.0123203
3.5540 311.979 209.611 226.9897331
3.5545 210.068 227.144 247.9835729
3.5550 67.321 325.946 144.9856263
3.5555 228.891 336.335 126.0123203
3.5560 202.225 132.308 71.0143737
3.5565 90.900 335.311 216.9856263
3.5570 252.841 224.599 297.0184805
3.5575 87.105 143.426 223.9835729
3.5580 325.279 157.759 182.9815195
3.5585 288.672 262.183 150.0123203
3.5590 82.211 250.195 338.0205339
3.5595 214.226 188.575 120.9856263
3.5600 248.610 233.463 95.0143737
3.5605 83.831 157.139 92.9938398
3.5610 174.218 86.480 54.0123203
3.5615 1.476 199.819 91.0225873
3.5620 24.742 293.022 75.9917864
3.5625 77.587 246.995 274.9897331
3.5630 267.158 74.596 123.9917864
3.5635 46.782 22.709 95.0143737
3.5640 268.898 312.104 209.9876797
3.5645 271.539 301.432 27.9917864
3.5650 255.925 128.763 267.9917864
3.5655 25.528 231.262 137.9876797
3.5660 247.317 134.354 158.9815195
3.5665 21.063 186.015 61.0102669
3.5670 92.168 14.065 89.9876797
3.5675 65.904 109.412 33.0184805
3.5680 351.504 21.518 136.0164271
3.5685 331.637 30.541 78.0123203
3.5690 105.868 247.481 68.9938398
3.5695 346.463 42.137 182.9815195
3.5700 149.021 182.426 102.0123203
3.5705 121.867 208.163 250.9897331
3.5710 228.211 16.244 115.0225873
3.5715 322.973 90.112 99.9917864
3.5720 68.111 111.368 230.9815195
3.5725 345.553 19.553 130.9897331
3.5730 151.685 33.140 51.9917864
3.5735 102.039 113.629 168.9856263
3.5740 56.899 212.410 67.0225873
3.5745 58.665 321.428 109.0102669
3.5750 94.524 260.852 65.9876797
3.5755 110.883 308.811 75.9917864
3.5760 15.158 337.465 195.9917864
3.5765 324.226 40.779 161.9876797
3.5770 41.465 270.092 219.9917864
3.5775 201.948 146.830 329.9876797
3.5780 62.585 8.047 74.0205339
3.5785 255.889 35.264 96.9856263
3.5790 169.716 228.566 143.0143737
3.5795 211.205 73.019 122.0205339
3.5800 300.117 284.642 301.0102669
3.5805 281.376 172.182 151.9835729
3.5810 290.732 81.402 274.9897331
3.5815 31.159 141.019 58.9897331
3.5820 174.569 314.393 55.9835729
3.5825 239.810 149.058 240.9856263
3.5830 67.193 80.876 61.0102669
3.5835 208.194 36.208 86.9815195
3.5840 336.249 67.272 65.9876797
3.5845 349.638 51.026 171.9917864
3.5850 108.792 231.050 373.0102669
3.5855 28.336 296.743 130.9897331
3.5860 99.585 268.866 71.0143737
3.5865 280.575 202.942 110.9815195
3.5870 228.243 218.497 38.9815195
3.5875 42.820 5.300 177.0184805
3.5880 17.390 333.160 147.9917864
3.5885 163.709 307.253 85.0102669
3.5890 176.009 280.982 263.0143737
3.5895 102.358 60.267 103.9835729
3.5900 263.423 316.288 43.0225873
3.5905 252.544 285.073 106.9897331
3.5910 336.361 230.914 127.9835729
3.5915 235.631 183.665 273.0184805
3.5920 306.627 95.699 82.9897331
3.5925 167.259 167.922 908.9938398
3.5930 93.670 135.646 263.0143737
3.5935 189.943 228.781 267.9917864
3.5940 193.478 241.678 287.0143737
3.5945 72.729 104.909 44.9938398
3.5950 12.486 96.580 55.9835729
3.5955 92.375 151.172 34.9897331
3.5960 313.683 201.967 75.9917864
3.5965 231.097 346.869 195.9917864
3.5970 46.678 219.818 120.9856263
3.5975 251.957 193.051 270.0123203
3.5980 14.434 212.790 281.9876797
3.5985 49.467 140.839 137.9876797
3.5990 167.565 154.191 79.9835729
3.5995 187.682 165.231 191.0143737
3.6000 350.087 195.636 133.0102669
3.6005 287.801 351.810 318.0123203
3.6010 139.553 171.403 260.9938398
3.6015 69.913 193.651 74.0205339
3.6020 352.946 241.924 168.9856263
3.6025 304.127 173.436 86.9815195
3.6030 64.805 146.364 64.0164271
3.6035 346.634 38.212 55.9835729
3.6040 156.164 315.128 113.9876797
3.6045 78.009 224.269 226.9897331
3.6050 73.166 104.174 95.0143737
3.6055 136.296 308.193 308.9938398
3.6060 73.363 178.369 47.0143737
3.6065 219.627 226.499 103.9835729
3.6070 339.326 348.320 119.0143737
3.6075 14.351 215.725 150.0123203
3.6080 93.088 226.780 154.9897331
3.6085 307.133 331.697 82.9897331
3.6090 107.604 79.431 140.9938398
3.6095 224.446 144.707 75.9917864
3.6100 124.437 300.049 55.9835729
3.6105 344.953 90.092 431.0143737
3.6110 17.497 171.701 287.0143737
3.6115 175.731 275.694 67.0225873
3.6120 323.275 188.370 74.0205339
3.6125 130.551 1.784 140.9938398
3.6130 46.547 147.446 58.9897331
3.6135 91.467 238.424 48.9856263
3.6140 292.961 3.969 158.9815195
3.6145 245.005 125.311 92.9938398
3.6150 86.623 10.535 157.0102669
3.6155 275.966 267.986 288.9856263
3.6160 170.495 13.307 151.9835729
3.6165 331.677 16.827 219.9917864
3.6170 189.125 20.631 325.0102669
3.6175 208.796 232.983 51.9917864
3.6180 305.155 99.133 212.9938398
3.6185 163.217 20.255 199.9835729
3.6190 69.014 335.457 209.9876797
3.6195 31.392 66.835 158.9815195
3.6200 264.152 61.518 98.0205339
3.6205 40.846 29.099 143.0143737
3.6210 57.889 192.602 151.9835729
3.6215 235.553 177.466 212.9938398
3.6220 94.043 191.371 38.9815195
3.6225 41.155 115.133 48.9856263
3.6230 202.111 195.246 119.0143737
3.6235 355.849 28.089 150.0123203
3.6240 353.564 17.703 171.9917864
3.6245 200.949 244.259 256.0164271
3.6250 139.429 159.321 451.0225873
3.6255 234.616 318.574 397.0102669
3.6260 34.362 4.851 374.9815195
3.6265 37.309 124.850 239.0143737
3.6270 15.528 246.805 95.0143737
3.6275 221.623 225.027 136.0164271
3.6280 155.107 47.444 191.0143737
3.6285 177.904 49.045 271.9835729
3.6290 245.276 312.686 366.0123203
3.6295 320.119 356.779 620.9938398
3.6300 325.639 146.806 105.0184805
3.6305 148.143 36.210 126.0123203
3.6310 94.804 231.850 109.0102669
3.6315 97.148 306.082 462.0123203
3.6320 222.873 78.274 122.0205339
3.6325 351.986 8.458 401.9876797
3.6330 182.415 107.704 181.0102669
3.6335 311.361 138.697 191.0143737
3.6340 99.395 146.442 322.9897331
3.6345 266.762 188.117 294.0123203
3.6350 343.005 343.287 253.0102669
3.6355 146.960 56.354 350.9815195
3.6360 215.465 287.773 267.9917864
3.6365 176.033 282.062 415.9835729
3.6370 142.133 232.270 187.0225873
3.6375 265.448 9.144 134.9815195
3.6380 72.122 321.996 518.9815195
3.6385 234.565 275.779 291.9917864
3.6390 159.587 340.509 263.0143737
3.6395 89.194 189.005 295.9835729
3.6400 38.368 261.347 699.9917864
3.6405 281.277 309.425 260.9938398
3.6410 183.031 102.399 150.0123203
3.6415 126.809 343.635 256.0164271
3.6420 300.051 324.090 158.9815195
3.6425 219.946 250.703 374.9815195
3.6430 36.276 340.278 72.9856263
3.6435 340.107 159.841 192.9856263
3.6440 154.057 231.175 270.0123203
3.6445 103.528 168.516 401.9876797
3.6450 62.982 151.398 267.9917864
3.6455 353.902 127.016 253.0102669
3.6460 293.637 108.880 356.9938398
3.6465 203.399 268.226 424.0164271
3.6470 261.338 128.239 288.9856263
3.6475 103.587 53.931 432.9856263
3.6480 200.823 334.432 295.9835729
3.6485 287.119 3.860 531.9917864
3.6490 7.725 26.549 521.9876797
3.6495 83.168 231.675 302.9815195
3.6500 13.191 326.517 349.0102669
3.6505 230.417 263.781 273.0184805
3.6510 108.481 40.735 195.9917864
3.6515 263.208 228.555 318.0123203
3.6520 193.184 155.807 278.9815195
3.6525 330.587 314.812 222.0123203
3.6530 187.035 222.261 263.0143737
3.6535 174.587 8.357 359.0143737
3.6540 291.067 186.509 181.0102669
3.6545 353.648 346.287 374.9815195
3.6550 102.874 268.725 503.0143737
3.6555 31.909 204.153 566.9815195
3.6560 273.863 38.460 545.9876797
3.6565 82.416 23.156 290.0205339
3.6570 316.948 177.263 191.0143737
3.6575 206.283 82.323 144.9856263
3.6580 341.912 9.656 403.0225873
3.6585 67.104 178.193 582.0123203
3.6590 206.269 259.068 219.9917864
3.6595 138.941 267.388 668.9938398
3.6600 125.975 25.501 181.0102669
3.6605 270.581 215.052 654.0123203
3.6610 326.509 199.951 295.9835729
3.6615 106.080 90.840 312.9856263
3.6620 341.005 209.564 1059.9917864
3.6625 84.435 58.606 740.9938398
3.6630 217.424 219.218 126.0123203
3.6635 222.548 148.056 398.9815195
3.6640 322.382 169.681 1065.0184805
3.6645 298.398 283.612 78.0123203
3.6650 211.656 92.235 548.9938398
3.6655 328.868 64.969 230.9815195
3.6660 120.296 132.549 449.9876797
3.6665 13.331 127.012 307.0225873
3.6670 184.271 177.396 175.9835729
3.6675 9.699 288.076 414.0123203
3.6680 261.414 65.180 287.0143737
3.6685 5.331 133.375 209.9876797
3.6690 122.280 359.090 308.9938398
3.6695 6.353 192.850 164.9938398
3.6700 99.054 229.809 349.0102669
3.6705 44.053 94.660 274.9897331
3.6710 91.637 339.405 547.0225873
3.6715 54.527 323.295 281.9876797
3.6720 204.003 144.998 250.9897331
3.6725 279.182 355.143 266.0205339
3.6730 117.468 345.923 394.9897331
3.6735 195.980 265.229 421.0102669
3.6740 347.862 85.083 259.0225873
3.6745 231.975 176.316 561.0184805
3.6750 215.324 134.986 226.9897331
3.6755 140.278 202.088 322.9897331
3.6760 224.248 220.127 48.9856263
3.6765 121.963 323.761 582.0123203
3.6770 335.269 60.360 987.9917864
3.6775 119.445 325.074 194.0205339
3.6780 340.415 130.933 438.0123203
3.6785 131.839 283.752 881.9876797
3.6790 93.046 149.270 815.0143737
3.6795 45.046 335.717 760.0164271
3.6800 261.319 3.205 304.0164271
3.6805 345.941 237.265 307.0225873
3.6810 14.444 90.496 271.9835729
3.6815 308.767 308.896 194.0205339
3.6820 160.310 139.198 283.0225873
3.6825 113.803 4.420 370.9897331
3.6830 272.487 57.543 246.0123203
3.6835 226.914 19.469 168.9856263
3.6840 275.014 102.559 137.9876797
3.6845 171.012 6.504 222.0123203
3.6850 263.159 94.520 571.0225873
3.6855 253.151 204.997 976.0164271
3.6860 19.401 167.397 311.0143737
3.6865 7.959 160.807 294.0123203
3.6870 72.013 12.374 489.0184805
3.6875 295.752 323.973 720.9856263
3.6880 202.962 58.424 232.0164271
3.6885 184.465 45.614 531.9917864
3.6890 89.469 296.950 345.0184805
3.6895 313.670 83.766 459.9917864
3.6900 45.998 32.192 518.9815195
3.6905 246.155 224.526 360.9856263
3.6910 82.168 243.859 534.0123203
3.6915 192.607 101.975 470.9815195
3.6920 101.341 76.901 559.9835729
3.6925 276.644 47.092 380.9938398
3.6930 91.806 321.513 571.0225873
3.6935 265.957 58.181 854.9815195
3.6940 137.512 3.870 332.9938398
3.6945 269.698 61.795 414.0123203
3.6950 216.499 248.560 682.9897331
3.6955 56.031 176.833 223.9835729
3.6960 356.368 151.199 55.9835729
3.6965 278.106 245.014 143.0143737
3.6970 5.160 226.803 157.0102669
3.6975 33.996 61.570 1082.0205339
3.6980 131.237 163.294 182.9815195
3.6985 103.207 326.205 562.9897331
3.6990 208.419 157.049 167.0143737
3.6995 117.129 205.942 109.0102669
3.7000 324.882 338.195 451.0225873
3.7005 160.370 265.574 407.0143737
3.7010 169.887 77.979 215.0143737
3.7015 332.600 354.324 384.9856263
3.7020 275.595 232.146 201.0184805
3.7025 309.350 197.736 201.0184805
3.7030 40.875 1.970 311.0143737
3.7035 356.684 311.397 167.0143737
3.7040 281.700 238.048 535.9835729
3.7045 160.598 233.336 400.0164271
3.7050 272.461 274.685 397.0102669
3.7055 274.281 50.199 113.9876797
3.7060 76.962 71.506 432.9856263
3.7065 177.083 287.009 590.9815195
3.7070 24.282 137.117 232.0164271
3.7075 114.210 58.996 651.9917864
3.7080 38.669 229.760 902.9815195
3.7085 219.973 2.727 147.9917864
3.7090 148.429 245.862 435.9917864
3.7095 207.178 224.117 363.9917864
3.7100 178.674 343.956 606.0123203
3.7105 247.275 71.014 302.9815195
3.7110 235.357 255.912 486.0123203
3.7115 192.954 103.081 229.0102669
3.7120 62.031 209.099 122.0205339
3.7125 313.800 339.443 376.0164271
3.7130 308.980 336.121 229.0102669
3.7135 147.399 329.838 233.9876797
3.7140 243.242 21.285 194.0205339
3.7145 31.840 104.633 92.9938398
3.7150 357.325 321.046 571.0225873
3.7155 189.872 298.987 452.9938398
3.7160 99.987 23.139 277.0102669
3.7165 54.021 63.887 422.9815195
3.7170 114.737 222.807 308.9938398
3.7175 336.502 291.672 614.9815195
3.7180 308.960 80.271 465.0184805
3.7185 163.697 161.732 595.0225873
3.7190 0.314 339.868 936.9856263
3.7195 92.930 78.496 302.9815195
3.7200 73.255 96.775 116.9938398
3.7205 359.315 321.540 355.0225873
3.7210 255.865 241.000 283.0225873
3.7215 163.010 355.852 85.0102669
3.7220 187.665 22.250 202.9897331
3.7225 126.535 192.809 287.0143737
3.7230 140.035 320.797 548.9938398
3.7235 182.339 146.241 379.0225873
3.7240 287.445 353.029 1004.9938398
3.7245 184.043 249.537 355.0225873
3.7250 141.422 75.758 194.0205339
3.7255 36.384 121.712 705.0184805
3.7260 335.166 60.450 874.9897331
3.7265 276.086 201.616 168.9856263
3.7270 20.889 93.625 270.0123203
3.7275 290.806 243.838 322.9897331
3.7280 211.425 151.252 369.0184805
3.7285 100.213 164.746 191.0143737
3.7290 126.823 260.298 134.9815195
3.7295 272.284 6.291 164.9938398
3.7300 119.867 333.999 1155.9917864
3.7305 306.761 254.993 195.9917864
3.7310 135.761 108.175 535.9835729
3.7315 137.221 251.256 194.0205339
3.7320 246.462 6.663 312.9856263
3.7325 79.573 72.113 596.9938398
3.7330 169.005 238.256 174.0123203
3.7335 229.406 186.899 449.9876797
3.7340 30.356 5.105 281.9876797
3.7345 224.751 255.143 366.0123203
3.7350 270.621 220.980 312.9856263
3.7355 145.043 346.475 195.9917864
3.7360 112.372 118.834 215.0143737
3.7365 17.583 97.957 140.9938398
3.7370 184.886 349.973 355.0225873
3.7375 213.572 199.479 195.9917864
3.7380 172.865 272.227 336.9856263
3.7385 326.111 328.330 1193.9876797
3.7390 47.719 181.232 151.9835729
3.7395 248.466 197.120 314.0205339
3.7400 270.710 164.576 219.9917864
3.7405 203.002 208.981 140.9938398
3.7410 321.219 125.973 181.0102669
3.7415 142.610 104.500 212.9938398
3.7420 308.941 250.923 240.9856263
3.7425 269.948 172.782 432.9856263
3.7430 270.923 186.541 277.0102669
3.7435 218.694 101.841 184.0164271
3.7440 161.741 126.864 308.9938398
3.7445 63.580 132.309 192.9856263
3.7450 80.577 171.707 137.9876797
3.7455 254.100 142.119 191.0143737
3.7460 196.010 108.580 325.0102669
3.7465 94.832 294.671 150.0123203
3.7470 168.328 249.444 209.9876797
3.7475 290.938 161.701 517.0102669
3.7480 4.151 326.205 432.9856263
3.7485 304.036 268.231 504.9856263
3.7490 169.521 23.481 253.0102669
3.7495 153.619 272.344 466.9897331
3.7500 236.460 346.864 110.9815195
3.7505 341.750 307.735 1913.9876797
3.7510 90.590 85.812 703.9835729
3.7515 104.953 226.588 311.0143737
3.7520 101.694 51.901 322.9897331
3.7525 243.666 300.602 113.9876797
3.7530 316.177 124.012 240.9856263
3.7535 206.265 90.893 301.0102669
3.7540 312.992 158.637 150.0123203
3.7545 19.499 151.373 424.0164271
3.7550 318.376 64.886 109.0102669
3.7555 118.904 80.293 187.0225873
3.7560 174.941 181.412 284.9938398
3.7565 257.906 192.190 661.0102669
3.7570 327.998 35.196 199.9835729
3.7575 128.458 225.920 254.9815195
3.7580 124.260 133.472 583.9835729
3.7585 327.038 68.627 1195.0225873
3.7590 82.725 191.961 586.9897331
3.7595 86.076 241.013 270.0123203
3.7600 57.851 135.260 260.9938398
3.7605 60.245 17.788 209.9876797
3.7610 47.566 310.065 411.9917864
3.7615 137.879 133.286 733.0102669
3.7620 212.919 199.642 507.9917864
3.7625 175.761 97.739 167.0143737
3.7630 103.980 149.794 643.0225873
3.7635 138.774 186.694 154.9897331
3.7640 272.251 300.048 446.9815195
3.7645 272.422 286.471 343.9835729
3.7650 272.087 201.113 216.9856263
3.7655 359.570 223.296 1378.9897331
3.7660 59.914 199.123 134.9815195
3.7665 240.913 71.650 218.0205339
3.7670 42.881 140.912 483.9917864
3.7675 92.952 76.365 102.0123203
3.7680 47.738 345.941 263.0143737
3.7685 103.220 344.631 295.9835729
3.7690 57.937 48.303 271.9835729
3.7695 340.830 303.265 126.0123203
3.7700 233.964 100.714 206.9815195
3.7705 84.972 67.235 61.0102669
3.7710 209.496 323.144 267.9917864
3.7715 271.626 49.517 295.9835729
3.7720 350.119 233.261 208.0164271
3.7725 280.539 244.533 589.0102669
3.7730 311.695 282.782 123.9917864
3.7735 202.142 103.412 96.9856263
3.7740 8.689 67.311 322.9897331
3.7745 103.200 306.237 328.0164271
3.7750 349.165 231.910 164.9938398
3.7755 92.918 102.121 226.9897331
3.7760 78.677 298.987 225.0184805
3.7765 112.638 190.968 277.0102669
3.7770 62.969 339.803 61.0102669
3.7775 131.321 290.105 446.9815195
3.7780 111.494 322.975 236.9938398
3.7785 266.206 114.406 182.9815195
3.7790 102.096 7.493 449.9876797
3.7795 331.453 284.508 439.9835729
3.7800 291.817 192.572 363.9917864
3.7805 142.401 254.951 144.9856263
3.7810 202.247 82.273 397.0102669
3.7815 151.970 328.240 936.9856263
3.7820 114.201 173.308 410.0205339
3.7825 82.417 106.124 267.9917864
3.7830 259.506 53.719 473.9876797
3.7835 55.368 278.534 260.9938398
3.7840 91.811 191.881 407.0143737
3.7845 282.984 151.319 254.9815195
3.7850 98.238 123.501 103.9835729
3.7855 160.763 112.685 247.9835729
3.7860 346.577 191.909 182.9815195
3.7865 239.994 267.096 304.0164271
3.7870 42.814 142.506 1281.0184805
3.7875 135.308 283.885 1436.9938398
3.7880 38.483 228.378 215.0143737
3.7885 2.723 288.284 818.0205339
3.7890 17.250 270.414 95.0143737
3.7895 261.739 145.711 537.0184805
3.7900 123.226 106.230 977.9876797
3.7905 152.193 67.139 298.9897331
3.7910 57.833 19.345 322.9897331
3.7915 273.514 244.012 219.9917864
3.7920 198.188 144.449 273.0184805
3.7925 65.480 51.518 215.0143737
3.7930 80.689 13.516 167.0143737
3.7935 43.064 290.673 164.9938398
3.7940 92.980 53.619 345.0184805
3.7945 334.482 6.577 177.0184805
3.7950 337.873 5.744 322.9897331
3.7955 315.942 253.530 480.9856263
3.7960 165.700 114.262 187.0225873
3.7965 229.170 289.128 157.0102669
3.7970 205.398 4.853 215.0143737
3.7975 48.370 204.140 301.0102669
3.7980 107.999 320.632 116.9938398
3.7985 347.953 33.853 377.9876797
3.7990 64.183 250.952 518.9815195
3.7995 331.051 249.393 136.0164271
3.8000 104.610 219.213 336.9856263
3.8005 26.588 146.284 590.9815195
3.8010 86.175 106.406 617.9876797
3.8015 188.671 166.245 472.0164271
3.8020 136.776 189.641 163.0225873
3.8025 6.040 244.625 229.0102669
3.8030 336.255 174.888 257.9876797
3.8035 201.106 321.316 441.0184805
3.8040 202.333 146.026 410.0205339
3.8045 108.813 262.971 150.0123203
3.8050 160.812 16.905 89.9876797
3.8055 307.847 303.387 435.9917864
3.8060 0.223 196.256 295.9835729
3.8065 135.815 116.479 380.9938398
3.8070 295.497 105.307 284.9938398
3.8075 293.708 225.588 67.0225873
3.8080 167.027 299.441 332.9938398
3.8085 275.639 296.071 168.9856263
3.8090 176.286 147.940 187.0225873
3.8095 255.953 256.622 383.0143737
3.8100 15.503 177.406 518.9815195
3.8105 131.891 314.054 123.9917864
3.8110 137.753 252.980 174.0123203
3.8115 168.550 45.531 247.9835729
3.8120 27.568 24.408 466.9897331
3.8125 283.851 152.041 151.9835729
3.8130 262.290 163.370 174.0123203
3.8135 284.565 130.639 360.9856263
3.8140 315.120 153.139 397.0102669
3.8145 57.180 19.857 157.0102669
3.8150 179.235 276.384 61.0102669
3.8155 258.761 320.477 222.0123203
3.8160 228.337 21.391 188.9938398
3.8165 25.642 41.976 212.9938398
3.8170 228.530 3.919 970.9897331
3.8175 263.167 321.239 307.0225873
3.8180 224.740 218.508 260.9938398
3.8185 163.691 193.801 384.9856263
3.8190 205.537 351.195 174.0123203
3.8195 18.335 264.075 266.0205339
3.8200 211.302 97.221 979.0225873
3.8205 237.956 12.148 192.9856263
3.8210 65.601 147.235 175.9835729
3.8215 143.426 48.262 160.0164271
3.8220 11.022 0.921 123.9917864
3.8225 62.432 359.744 120.9856263
3.8230 24.541 117.108 212.9938398
3.8235 50.907 119.857 603.9917864
3.8240 171.896 225.527 175.9835729
3.8245 260.794 154.581 140.9938398
3.8250 77.871 15.024 391.9835729
3.8255 307.872 359.391 870.0123203
3.8260 286.507 312.437 215.0143737
3.8265 4.604 173.509 163.0225873
3.8270 336.719 199.681 538.9897331
3.8275 332.391 21.486 64.0164271
3.8280 27.024 283.158 319.9835729
3.8285 288.028 131.960 247.9835729
3.8290 278.967 313.960 438.0123203
3.8295 187.797 317.872 78.0123203
3.8300 192.658 359.310 209.9876797
3.8305 208.352 203.975 329.9876797
3.8310 56.727 135.012 353.9876797
3.8315 20.246 167.658 376.0164271
3.8320 326.522 324.819 387.9917864
3.8325 168.009 14.391 353.9876797
3.8330 41.783 170.205 335.0143737
3.8335 17.622 2.020 514.9897331
3.8340 3.050 177.189 643.0225873
3.8345 1.919 62.806 466.9897331
3.8350 251.639 41.605 99.9917864
3.8355 64.511 149.435 171.9917864
3.8360 47.588 119.877 164.9938398
3.8365 2.601 235.141 482.0205339
3.8370 249.517 317.532 62.9815195
3.8375 11.414 301.784 236.9938398
3.8380 69.132 325.982 253.0102669
3.8385 304.890 337.650 295.9835729
3.8390 52.477 49.149 105.0184805
3.8395 57.073 88.291 146.0205339
3.8400 178.953 43.942 360.9856263
3.8405 241.373 336.840 112.0164271
3.8410 302.376 244.175 89.9876797
3.8415 291.076 68.369 432.9856263
3.8420 61.312 45.172 205.0102669
3.8425 324.249 311.618 380.9938398
3.8430 332.050 162.866 68.9938398
3.8435 225.224 136.286 661.0102669
3.8440 190.379 234.489 469.0102669
3.8445 125.688 212.971 137.9876797
3.8450 118.032 86.455 472.0164271
3.8455 270.360 270.705 1646.9815195
3.8460 121.148 200.672 318.0123203
3.8465 276.070 328.186 2001.0184805
3.8470 72.264 320.316 319.9835729
3.8475 111.934 192.668 376.0164271
3.8480 38.847 14.426 535.9835729
3.8485 22.287 203.529 445.0102669
3.8490 160.750 63.882 48.9856263
3.8495 67.644 124.896 86.9815195
3.8500 104.061 329.944 98.0205339
3.8505 77.268 241.926 113.9876797
3.8510 16.082 230.966 692.9938398
3.8515 81.105 127.804 507.9917864
3.8520 275.673 10.968 404.9938398
3.8525 126.947 213.528 264.9856263
3.8530 110.955 15.148 614.9815195
3.8535 138.510 328.355 167.0143737
3.8540 191.568 174.678 161.9876797
3.8545 345.584 299.345 187.0225873
3.8550 257.512 78.450 168.9856263
3.8555 261.715 258.467 322.9897331
3.8560 99.540 155.209 624.9856263
3.8565 312.700 43.535 394.9897331
3.8570 352.189 301.224 212.9938398
3.8575 64.952 330.350 61.0102669
3.8580 75.596 293.757 216.9856263
3.8585 9.491 173.999 1748.9938398
3.8590 185.603 308.908 1035.9917864
3.8595 106.620 278.521 222.0123203
3.8600 169.650 211.853 161.9876797
3.8605 235.281 348.211 257.9876797
3.8610 118.251 213.340 194.0205339
3.8615 299.084 234.404 408.9856263
3.8620 310.352 40.025 455.0143737
3.8625 194.786 137.498 422.9815195
3.8630 45.947 55.682 99.9917864
3.8635 180.561 53.500 795.9917864
3.8640 36.322 138.660 127.9835729
3.8645 263.794 261.582 318.0123203
3.8650 308.221 52.985 558.0123203
3.8655 248.109 135.504 554.0205339
3.8660 87.967 337.813 308.9938398
3.8665 141.728 342.490 415.9835729
3.8670 352.191 197.424 319.9835729
3.8675 160.551 263.588 346.9897331
3.8680 246.258 146.447 950.9815195
3.8685 192.024 103.728 318.0123203
3.8690 283.113 106.015 925.0102669
3.8695 353.517 297.631 167.0143737
3.8700 173.588 185.509 634.9897331
3.8705 350.911 304.945 154.9897331
3.8710 320.337 104.489 212.9938398
3.8715 12.803 60.030 449.9876797
3.8720 167.776 47.844 871.9835729
3.8725 309.431 277.007 335.0143737
3.8730 271.455 298.895 393.0184805
3.8735 33.084 62.215 376.0164271
3.8740 212.986 298.376 274.9897331
3.8745 61.033 269.924 640.0164271
3.8750 227.311 33.631 136.0164271
3.8755 316.685 11.321 239.0143737
3.8760 236.572 296.060 651.9917864
3.8765 262.583 294.198 314.0205339
3.8770 196.917 57.536 314.0205339
3.8775 111.603 169.687 462.0123203
3.8780 203.072 208.111 294.0123203
3.8785 243.141 79.053 552.9856263
3.8790 281.283 212.649 795.9917864
3.8795 225.292 344.801 370.9897331
3.8800 291.321 0.875 768.9856263
3.8805 264.166 279.122 376.0164271
3.8810 319.437 21.726 230.9815195
3.8815 93.985 214.367 531.9917864
3.8820 307.036 237.018 422.9815195
3.8825 220.011 131.593 336.9856263
3.8830 231.328 205.905 339.9917864
3.8835 305.105 254.239 853.0102669
3.8840 61.700 270.393 403.0225873
3.8845 0.895 231.254 476.9938398
3.8850 34.477 21.434 857.9876797
3.8855 185.164 328.303 918.0123203
3.8860 287.704 261.002 589.0102669
3.8865 1.186 141.877 513.0184805
3.8870 145.639 152.778 352.0164271
3.8875 141.077 83.007 1010.0205339
3.8880 338.788 90.055 212.9938398
3.8885 263.807 90.303 232.0164271
3.8890 354.875 126.029 949.0102669
3.8895 20.200 187.242 266.0205339
3.8900 347.846 308.385 325.0102669
3.8905 185.095 323.089 2731.0225873
3.8910 63.662 230.179 331.0225873
3.8915 196.127 266.733 915.9917864
3.8920 182.130 189.883 1275.9917864
3.8925 75.876 182.406 222.0123203
3.8930 116.054 253.418 2008.0164271
3.8935 149.796 91.882 857.9876797
3.8940 342.509 5.439 778.9897331
3.8945 206.451 252.510 784.0164271
3.8950 213.483 243.397 753.0184805
3.8955 350.690 253.976 326.9815195
3.8960 269.280 165.836 431.0143737
3.8965 216.463 107.336 641.9876797
3.8970 99.210 286.333 1063.9835729
3.8975 299.313 145.442 833.9876797
3.8980 76.153 275.048 243.9917864
3.8985 221.635 264.536 4045.0102669
3.8990 325.536 359.887 1086.0123203
3.8995 28.698 1.573 1950.0123203
3.9000 346.066 93.978 898.9897331
3.9005 236.418 334.899 1248.9856263
3.9010 78.584 74.020 349.0102669
3.9015 85.875 26.744 1741.0102669
3.9020 356.797 66.745 168.9856263
3.9025 60.209 154.016 768.9856263
3.9030 7.350 154.220 1323.9917864
3.9035 261.347 27.472 380.9938398
3.9040 287.115 336.196 767.0143737
3.9045 12.397 122.816 559.9835729
3.9050 268.118 182.566 3750.0123203
3.9055 303.759 98.567 1079.0143737
3.9060 230.710 140.866 545.9876797
3.9065 170.294 96.689 686.9815195
3.9070 308.952 354.285 493.0102669
3.9075 38.965 273.139 466.9897331
3.9080 351.858 23.593 1385.9876797
3.9085 178.809 331.258 398.9815195
3.9090 184.638 222.098 863.0143737
3.9095 292.186 150.326 648.9856263
3.9100 22.106 335.769 4435.0225873
3.9105 123.545 41.504 1032.9856263
3.9110 324.987 182.381 1330.9897331
3.9115 293.769 73.543 360.9856263
3.9120 48.572 264.947 1656.9856263
3.9125 76.854 17.489 754.9897331
3.9130 337.585 264.990 1001.9876797
3.9135 4.348 39.514 767.0143737
3.9140 73.049 246.878 456.9856263
3.9145 64.664 297.188 1254.0123203
3.9150 66.070 31.480 1344.9856263
3.9155 116.012 111.364 729.0184805
3.9160 106.156 108.150 119.0143737
3.9165 359.040 19.981 531.9917864
3.9170 141.013 317.240 805.0102669
3.9175 342.410 328.074 2818.9897331
3.9180 170.759 136.708 1425.0184805
3.9185 67.746 198.050 922.9897331
3.9190 168.998 228.363 1015.9835729
3.9195 267.146 328.150 2855.0143737
3.9200 14.116 321.006 1580.9938398
3.9205 88.735 306.476 2088.9856263
3.9210 194.943 76.636 1120.0164271
3.9215 300.872 182.675 1645.0102669
3.9220 234.504 218.395 1094.9815195
3.9225 120.990 329.999 689.9876797
3.9230 207.814 245.031 823.9835729
3.9235 333.999 143.064 583.9835729
3.9240 149.525 283.296 504.9856263
3.9245 296.291 126.224 943.9835729
3.9250 153.929 280.960 359.0143737
3.9255 310.648 39.103 558.0123203
3.9260 212.159 9.849 2419.0225873
3.9265 125.413 144.708 510.0123203
3.9270 76.576 277.343 751.9835729
3.9275 352.841 289.556 1049.9876797
3.9280 285.052 276.005 818.0205339
3.9285 167.316 102.459 1443.9917864
3.9290 296.759 117.389 1279.9835729
3.9295 85.843 202.865 2228.9938398
3.9300 45.467 197.565 3287.0143737
3.9305 27.317 255.068 650.0205339
3.9310 27.000 202.638 3559.9835729
3.9315 165.478 26.718 1528.0164271
3.9320 86.083 272.739 1238.9815195
3.9325 58.387 2.779 674.0205339
3.9330 335.057 322.774 566.9815195
3.9335 142.511 212.515 736.0164271
3.9340 329.177 152.638 1141.0102669
3.9345 105.198 171.204 2365.0102669
3.9350 139.158 161.793 1251.9917864
3.9355 36.522 194.788 494.9815195
3.9360 95.439 163.559 1367.0143737
3.9365 285.059 98.183 315.9917864
3.9370 54.367 225.466 452.9938398
3.9375 58.711 292.242 681.0184805
3.9380 91.343 191.721 391.9835729
3.9385 179.636 280.540 3199.9835729
3.9390 298.131 287.281 350.9815195
3.9395 14.679 295.783 1456.0164271
3.9400 223.749 273.943 974.9815195
3.9405 96.847 353.011 2481.0184805
3.9410 230.639 259.701 610.9897331
3.9415 183.431 248.112 1412.9938398
3.9420 143.987 271.146 830.9815195
3.9425 184.194 349.377 637.0102669
3.9430 87.909 290.531 1889.9876797
3.9435 54.754 262.992 607.9835729
3.9440 240.802 246.333 1549.0102669
3.9445 181.040 86.987 1758.0123203
3.9450 142.417 347.619 2043.9917864
3.9455 205.715 221.647 716.9938398
3.9460 199.651 109.372 1347.9917864
3.9465 306.417 12.107 2282.0205339
3.9470 123.311 227.976 1281.0184805
3.9475 148.597 260.722 1017.0184805
3.9480 234.302 54.483 398.9815195
3.9485 220.600 159.392 905.9876797
3.9490 229.578 68.840 846.0123203
3.9495 243.113 88.380 799.9835729
3.9500 256.145 148.627 884.9938398
3.9505 47.585 337.786 688.0164271
3.9510 241.033 239.598 198.0123203
3.9515 259.207 159.569 2567.0143737
3.9520 118.843 182.531 1111.9835729
3.9525 191.181 224.795 4802.0205339
3.9530 34.260 160.224 1881.0184805
3.9535 158.755 143.455 1875.9917864
3.9540 170.037 348.292 527.0143737
3.9545 354.721 285.183 1778.0205339
3.9550 275.995 156.835 548.9938398
3.9555 287.084 205.474 1382.9815195
3.9560 300.030 48.409 650.0205339
3.9565 4.756 231.343 298.9897331
3.9570 117.547 218.277 3458.0205339
3.9575 68.396 347.262 2550.0123203
3.9580 331.640 272.159 559.9835729
3.9585 252.545 18.665 3295.9835729
3.9590 338.361 287.529 617.9876797
3.9595 307.434 105.872 959.0143737
3.9600 22.504 53.634 1494.0123203
3.9605 276.262 68.985 4826.0205339
3.9610 219.362 261.861 1759.9835729
3.9615 228.982 138.857 1646.9815195
3.9620 285.829 210.118 1718.9815195
3.9625 87.907 0.611 1433.9876797
3.9630 175.033 140.464 2955.9917864
3.9635 348.369 256.113 1261.0102669
3.9640 311.500 227.485 678.0123203
3.9645 348.002 290.065 703.9835729
3.9650 256.030 65.008 664.0164271
3.9655 113.399 318.772 1967.0143737
3.9660 252.789 20.414 1202.0205339
3.9665 216.931 93.433 1166.9815195
3.9670 164.735 331.660 490.9897331
3.9675 296.376 231.972 1055.0143737
3.9680 73.394 326.937 4817.9876797
3.9685 240.150 288.883 414.0123203
3.9690 236.596 283.341 1083.9917864
3.9695 278.203 85.466 576.9856263
3.9700 359.537 216.494 696.9856263
3.9705 45.560 18.777 1896.9856263
3.9710 247.987 143.001 688.0164271
3.9715 324.679 266.901 912.9856263
3.9720 270.951 202.153 582.0123203
3.9725 36.845 15.312 1631.0143737
3.9730 44.021 245.654 1926.0123203
3.9735 33.761 67.875 2111.0143737
3.9740 183.262 242.720 1152.9856263
3.9745 87.749 78.398 1467.9917864
3.9750 297.982 162.800 1406.9815195
3.9755 345.341 233.250 326.9815195
3.9760 199.677 41.671 709.0102669
3.9765 270.578 244.656 1672.0164271
3.9770 346.597 167.087 952.0164271
3.9775 316.222 86.344 761.9876797
3.9780 29.094 43.347 1292.9938398
3.9785 243.479 136.434 1010.0205339
3.9790 321.959 186.256 960.9856263
3.9795 199.182 271.683 2174.9815195
3.9800 200.593 99.199 1316.9938398
3.9805 284.504 58.029 1087.9835729
3.9810 252.072 243.895 1587.9917864
3.9815 300.444 103.709 1683.9917864
3.9820 134.824 217.869 3441.0184805
3.9825 323.834 197.192 1322.0205339
3.9830 328.151 338.267 1915.0225873
3.9835 102.779 6.788 524.9938398
3.9840 12.911 299.854 1039.9835729
3.9845 287.939 143.328 2088.9856263
3.9850 336.077 136.190 390.0123203
3.9855 238.905 78.098 3151.9835729
3.9860 327.415 226.212 2378.0205339
3.9865 14.221 143.345 566.9815195
3.9870 68.020 82.959 1237.0102669
3.9875 3.441 219.302 500.9938398
3.9880 30.599 162.746 970.9897331
3.9885 55.893 11.925 3294.0123203
3.9890 258.587 54.819 1113.0184805
3.9895 21.657 201.458 1658.0205339
3.9900 43.118 167.149 1080.9856263
3.9905 320.140 139.710 1295.0143737
3.9910 182.043 206.030 418.9897331
3.9915 138.260 293.409 650.0205339
3.9920 84.866 212.702 1975.9835729
3.9925 90.260 319.402 1046.9815195
3.9930 255.732 325.258 1785.0184805
3.9935 8.050 110.275 931.0225873
3.9940 118.002 237.937 658.9897331
3.9945 180.659 276.191 390.0123203
3.9950 228.317 270.498 1223.0143737
3.9955 149.386 79.004 1025.9876797
3.9960 156.330 82.169 857.9876797
3.9965 282.083 283.869 394.9897331
3.9970 146.198 246.864 794.0205339
3.9975 36.023 216.599 394.9897331
3.9980 82.595 60.256 583.9835729
3.9985 221.940 119.638 2496.9856263
3.9990 233.791 274.807 456.9856263
3.9995 2.579 205.979 616.0164271
4.0000 143.788 357.111 346.9897331
4.0005 106.939 71.076 422.9815195
4.0010 88.200 234.420 1440.9856263
4.0015 199.276 243.904 2001.0184805
4.0020 235.851 256.170 727.9835729
4.0025 252.576 31.564 250.9897331
4.0030 311.604 307.117 308.9938398
4.0035 248.451 311.884 473.9876797
4.0040 177.057 30.680 561.0184805
4.0045 152.055 13.659 808.0164271
4.0050 218.086 244.866 243.9917864
4.0055 336.455 80.286 877.0102669
4.0060 222.873 345.646 579.9917864
4.0065 182.616 229.987 273.0184805
4.0070 257.164 353.477 664.0164271
4.0075 23.542 68.188 616.0164271
4.0080 55.823 231.915 870.0123203
4.0085 229.503 358.536 607.9835729
4.0090 107.366 229.282 438.0123203
4.0095 127.647 44.599 603.9917864
4.0100 205.653 205.615 1707.9917864
4.0105 331.996 134.610 966.0123203
4.0110 247.169 131.033 328.0164271
4.0115 349.054 25.865 576.9856263
4.0120 238.321 8.375 734.9815195
4.0125 213.318 333.726 267.9917864
4.0130 62.515 178.264 592.0164271
4.0135 173.858 17.345 1039.9835729
4.0140 143.494 192.786 730.9897331
4.0145 90.574 252.776 427.0225873
4.0150 187.264 150.360 211.0225873
4.0155 88.325 169.896 815.0143737
4.0160 121.022 20.638 243.9917864
4.0165 343.029 288.086 425.9876797
4.0170 107.893 276.296 911.0143737
4.0175 38.913 72.986 181.0102669
4.0180 185.842 199.884 442.9897331
4.0185 256.313 157.876 360.9856263
4.0190 205.641 304.829 455.0143737
4.0195 324.838 332.000 518.9815195
4.0200 278.921 176.120 637.0102669
4.0205 235.423 204.032 319.9835729
4.0210 18.845 305.304 266.0205339
4.0215 94.104 338.461 585.0184805
4.0220 223.272 199.710 651.9917864
4.0225 103.909 164.641 747.9917864
4.0230 32.629 64.971 500.9938398
4.0235 276.511 26.341 304.0164271
4.0240 47.070 83.139 655.9835729
4.0245 109.573 181.540 521.9876797
4.0250 14.371 302.564 458.0205339
4.0255 163.937 74.976 507.9917864
4.0260 335.029 293.579 195.9917864
4.0265 230.776 64.468 266.0205339
4.0270 57.064 7.759 938.0205339
4.0275 181.865 252.293 1662.0123203
4.0280 0.354 326.706 1930.9897331
4.0285 62.289 252.328 1155.9917864
4.0290 132.188 258.403 500.9938398
4.0295 10.590 80.880 586.9897331
4.0300 233.961 64.441 363.9917864
4.0305 281.197 216.914 871.9835729
4.0310 246.360 170.422 2269.0102669
4.0315 180.346 114.236 198.0123203
4.0320 59.859 100.056 290.0205339
4.0325 287.995 82.955 1416.9856263
4.0330 237.076 190.911 438.0123203
4.0335 293.552 358.068 575.0143737
4.0340 81.786 292.510 2029.0102669
4.0345 248.632 323.605 431.0143737
4.0350 265.725 201.229 661.0102669
4.0355 336.701 345.233 263.0143737
4.0360 294.368 220.695 750.0123203
4.0365 175.819 214.600 1315.0225873 
4.0370 47.660 24.325 685.0102669
4.0375 50.550 281.699 233.9876797
4.0380 336.025 90.045 260.9938398
4.0385 181.795 172.469 616.0164271
4.0390 238.374 190.977 750.0123203
4.0395 229.888 53.903 479.0143737
4.0400 260.816 118.170 1110.0123203
4.0405 86.222 192.377 888.9856263
4.0410 206.332 96.479 356.9938398
4.0415 240.473 322.255 686.9815195
4.0420 356.801 317.429 3603.9917864
4.0425 30.867 175.159 753.0184805
4.0430 301.676 236.061 486.0123203
4.0435 170.739 297.814 1573.0102669
4.0440 345.997 185.850 219.9917864
4.0445 129.723 139.560 393.0184805
4.0450 156.304 110.419 216.9856263
4.0455 67.454 148.019 919.9835729
4.0460 81.421 215.047 623.0143737
4.0465 293.629 3.584 339.9917864
4.0470 353.763 308.976 410.0205339
4.0475 301.496 82.121 1340.9938398
4.0480 164.894 200.731 665.9876797
4.0485 90.353 324.732 552.9856263
4.0490 115.827 204.369 218.0205339
4.0495 177.851 275.668 860.9938398
4.0500 189.214 191.316 4591.9835729
4.0505 306.315 255.596 452.9938398
4.0510 229.922 330.092 794.0205339
4.0515 36.749 351.146 394.9897331
4.0520 255.593 298.694 602.0205339
4.0525 332.766 332.775 4182.0123203
4.0530 31.796 323.283 637.0102669
4.0535 305.037 298.184 1409.9876797
4.0540 73.641 210.645 1735.9835729
4.0545 306.874 240.475 329.9876797
4.0550 352.308 309.830 401.9876797
4.0555 65.964 183.093 271.9835729
4.0560 167.029 15.046 394.9897331
4.0565 49.812 344.018 1268.9938398
4.0570 172.491 212.945 442.9897331
4.0575 228.939 238.062 415.9835729
4.0580 9.546 11.273 11698.9897331
4.0585 148.364 110.418 5437.0102669
4.0590 41.533 189.354 1083.9917864
4.0595 292.620 297.674 2753.9876797
4.0600 332.732 284.531 840.9856263
4.0605 250.411 4.244 518.9815195
4.0610 163.409 285.163 2342.9815195
4.0615 234.576 348.942 288.9856263
4.0620 96.392 290.207 713.9876797
4.0625 145.565 330.931 595.0225873
4.0630 104.073 236.252 1172.9938398
4.0635 87.497 188.152 264.9856263
4.0640 71.566 221.077 1315.0225873
4.0645 213.596 127.174 513.0184805
4.0650 54.729 141.129 422.9815195
4.0655 320.370 344.243 1336.0164271
4.0660 112.327 102.539 901.0102669
4.0665 164.736 72.487 424.0164271
4.0670 127.864 199.857 665.9876797
4.0675 196.776 346.834 1471.9835729
4.0680 156.923 315.320 12174.0123203
4.0685 224.626 141.279 753.0184805
4.0690 51.053 25.599 1950.0123203
4.0695 3.563 203.027 332.9938398
4.0700 329.059 214.753 535.9835729
4.0705 14.887 13.949 7398.0123203
4.0710 208.670 239.000 576.9856263
4.0715 119.180 188.264 3174.0123203
4.0720 219.380 42.670 1227.9917864
4.0725 234.044 155.071 321.0184805
4.0730 12.648 144.070 287.0143737
4.0735 16.585 136.899 1219.0225873
4.0740 332.503 189.561 445.0102669
4.0745 50.458 10.482 431.0143737
4.0750 349.214 131.350 596.9938398
4.0755 121.958 300.208 751.9835729
4.0760 271.777 154.085 592.0164271
4.0765 347.409 53.893 445.0102669
4.0770 232.700 212.565 459.9917864
4.0775 259.363 93.341 1015.9835729
4.0780 231.535 70.547 1175.0143737
4.0785 205.482 53.369 655.9835729
4.0790 236.751 93.726 548.9938398
4.0795 281.123 118.857 1192.0164271
4.0800 305.130 88.684 1258.9897331
4.0805 46.902 16.967 418.9897331
4.0810 285.086 111.486 758.9815195
4.0815 307.340 87.688 211.0225873
4.0820 305.289 231.125 1940.9938398
4.0825 338.967 191.791 1052.9938398
4.0830 100.391 52.418 288.9856263
4.0835 69.691 194.188 794.0205339
4.0840 21.025 72.433 448.0164271
4.0845 220.218 126.665 281.9876797
4.0850 213.249 104.583 1082.0205339
4.0855 109.251 349.978 393.0184805
4.0860 2.371 291.413 4905.0184805
4.0865 133.410 251.478 500.9938398
4.0870 334.978 356.763 606.0123203
4.0875 36.713 111.336 555.9917864
4.0880 163.007 163.522 7083.9917864
4.0885 228.320 253.045 446.9815195
4.0890 313.852 71.213 531.9917864
4.0895 14.547 334.212 129.0184805
4.0900 70.837 135.661 311.0143737
4.0905 248.205 289.618 521.9876797
4.0910 233.420 252.989 624.9856263
4.0915 105.178 307.213 644.9938398
4.0920 301.234 35.524 535.9835729
4.0925 284.437 8.859 222.0123203
4.0930 63.496 116.385 1823.0143737
4.0935 272.651 247.457 497.9876797
4.0940 153.756 348.076 764.9938398
4.0945 197.358 355.745 3891.9917864
4.0950 29.761 34.750 2529.0184805
4.0955 13.008 229.897 470.9815195
4.0960 195.976 265.996 353.9876797
4.0965 261.145 323.532 119.0143737
4.0970 339.933 185.851 815.0143737
4.0975 255.100 65.370 1008.9856263
4.0980 278.895 156.842 432.9856263
4.0985 162.878 153.686 418.9897331
4.0990 315.133 0.889 808.0164271
4.0995 250.549 285.660 1008.9856263
4.1000 348.075 56.047 1203.9917864
4.1005 200.751 137.577 664.0164271
4.1010 260.746 41.748 1354.9897331
4.1015 161.704 268.845 839.0143737
4.1020 137.274 69.659 236.9938398
4.1025 261.074 207.169 195.9917864
4.1030 331.108 194.120 1106.0205339
4.1035 346.960 100.191 836.9938398
4.1040 254.322 200.362 353.9876797
4.1045 288.593 291.857 5111.0143737
4.1050 270.473 213.674 466.9897331
4.1055 180.121 209.197 1471.9835729
4.1060 173.847 176.848 8258.0205339
4.1065 103.241 186.946 1584.9856263
4.1070 33.455 48.466 641.9876797
4.1075 197.579 221.571 534.0123203
4.1080 350.610 178.305 675.9917864
4.1085 22.505 353.311 168.9856263
4.1090 236.670 97.978 273.0184805
4.1095 90.032 80.644 153.0184805
4.1100 41.511 185.278 339.9917864
4.1105 189.746 72.561 919.9835729
4.1110 124.316 283.322 507.9917864
4.1115 13.241 222.944 342.0123203
4.1120 173.930 136.216 1336.0164271
4.1125 52.385 116.237 679.9835729
4.1130 323.819 332.425 1172.9938398
4.1135 245.416 282.796 404.9938398
4.1140 24.828 54.437 246.0123203
4.1145 97.378 151.362 1073.9876797
4.1150 299.331 161.857 520.0164271
4.1155 52.725 164.505 527.0143737
4.1160 136.034 93.435 583.9835729
4.1165 122.869 327.806 662.9815195
4.1170 91.333 138.389 1080.9856263
4.1175 14.463 39.937 733.0102669
4.1180 353.146 340.604 1223.0143737
4.1185 197.056 212.303 685.0102669
4.1190 66.145 342.376 679.9835729
4.1195 280.364 144.408 710.9815195
4.1200 160.545 356.681 346.9897331
4.1205 117.953 78.346 482.0205339
4.1210 326.281 22.460 822.0123203
4.1215 320.835 170.220 1022.9815195
4.1220 1.398 318.817 3606.0123203
4.1225 68.453 51.392 819.9917864
4.1230 20.132 202.873 215.0143737
4.1235 229.545 170.626 648.9856263
4.1240 144.298 225.426 991.9835729
4.1245 340.560 62.418 205.0102669
4.1250 75.759 220.578 2643.9917864
4.1255 218.949 206.687 983.0143737
4.1260 45.342 334.390 259.0225873
4.1265 97.848 187.335 583.9835729
4.1270 65.396 279.268 617.9876797
4.1275 174.687 300.786 688.0164271
4.1280 233.655 251.907 404.9938398
4.1285 27.308 88.426 521.9876797
4.1290 14.110 33.863 411.9917864
4.1295 169.950 167.413 973.0102669
4.1300 144.913 191.712 225.0184805
4.1305 306.857 20.836 476.9938398
4.1310 19.415 89.376 1638.0123203
4.1315 0.602 346.518 881.9876797
4.1320 200.275 189.076 1179.9917864
4.1325 296.771 48.447 578.0205339
4.1330 43.847 275.038 308.9938398
4.1335 358.527 164.976 1598.9815195
4.1340 34.977 6.194 881.9876797
4.1345 83.324 357.209 136.0164271
4.1350 97.383 338.016 230.9815195
4.1355 51.285 252.481 1795.0225873
4.1360 50.465 111.223 617.9876797
4.1365 241.074 226.192 2097.0184805
4.1370 172.149 48.689 273.0184805
4.1375 267.517 162.465 349.0102669
4.1380 194.468 33.461 216.9856263
4.1385 306.495 292.608 2828.9938398
4.1390 129.346 30.951 307.0225873
4.1395 257.810 201.031 3230.9815195
4.1400 298.500 12.757 442.9897331
4.1405 84.424 124.361 432.9856263
4.1410 87.063 318.115 82.9897331
4.1415 346.398 315.514 270.0123203
4.1420 126.456 124.760 15109.0102669
4.1425 159.577 70.131 157.0102669
4.1430 240.840 165.944 188.9938398
4.1435 213.357 66.188 576.9856263
4.1440 110.995 291.448 352.0164271
4.1445 211.269 310.644 710.9815195
4.1450 227.762 86.916 671.0143737
4.1455 242.782 3.118 332.9938398
4.1460 60.148 77.450 839.0143737
4.1465 12.645 223.978 1487.0143737
4.1470 284.832 242.136 376.0164271
4.1475 358.355 337.497 3775.9835729
4.1480 9.539 159.608 408.9856263
4.1485 26.131 7.922 1021.0102669
4.1490 288.034 285.501 2059.0225873
4.1495 32.071 300.376 568.0164271
4.1500 253.101 92.195 270.0123203
4.1505 194.023 116.153 782.9815195
4.1510 176.069 334.707 2088.9856263
4.1515 258.160 38.229 390.0123203
4.1520 342.011 293.497 442.9897331
4.1525 17.306 184.564 1693.0102669
4.1530 190.106 222.125 602.0205339
4.1535 285.018 256.360 264.9856263
4.1540 86.041 190.937 991.9835729
4.1545 199.306 312.655 130.9897331
4.1550 142.307 87.603 960.9856263
4.1555 358.450 154.447 846.0123203
4.1560 140.217 247.753 490.9897331
4.1565 140.880 189.933 692.9938398
4.1570 176.969 28.241 678.0123203
4.1575 18.983 279.400 802.9897331
4.1580 315.272 246.972 489.0184805
4.1585 172.681 278.783 809.9876797
4.1590 175.366 147.065 298.9897331
4.1595 329.469 282.701 280.0164271
4.1600 107.254 316.135 1714.9897331
4.1605 164.325 224.479 1103.0143737
4.1610 51.108 255.520 651.9917864
4.1615 229.590 141.607 679.9835729
4.1620 161.382 20.623 367.9835729
4.1625 332.444 241.907 1018.9897331
4.1630 53.639 182.906 603.9917864
4.1635 227.341 54.093 338.0205339
4.1640 202.065 350.666 380.9938398
4.1645 38.284 76.902 188.9938398
4.1650 214.100 33.466 432.9856263
4.1655 227.340 325.643 288.9856263
4.1660 109.612 194.773 174.0123203
4.1665 238.345 326.703 1464.9856263
4.1670 302.421 187.710 174.0123203
4.1675 134.518 35.640 552.9856263
4.1680 160.752 10.831 401.9876797
4.1685 106.637 148.684 1950.0123203
4.1690 340.141 357.913 10007.0143737
4.1695 301.862 98.429 795.9917864
4.1700 235.542 124.140 547.0225873
4.1705 1.143 26.380 1896.9856263
4.1710 225.766 1.236 808.0164271
4.1715 260.848 208.749 283.0225873
4.1720 123.960 63.807 2102.9815195
4.1725 267.620 65.609 864.9856263
4.1730 265.628 46.740 465.0184805
4.1735 23.172 155.215 1329.0184805
4.1740 100.972 318.899 308.9938398
4.1745 91.840 326.605 448.0164271
4.1750 170.744 245.560 246.0123203
4.1755 155.345 105.321 998.9815195
4.1760 283.358 81.363 857.9876797
4.1765 11.025 330.773 1278.0123203
4.1770 83.193 293.252 641.9876797
4.1775 63.968 272.451 226.9897331
4.1780 9.495 50.830 895.9835729
4.1785 218.130 301.252 400.0164271
4.1790 341.794 51.747 1117.0102669
4.1795 252.132 182.759 1621.0102669
4.1800 162.946 245.596 264.9856263
4.1805 0.182 203.191 1083.9917864
4.1810 78.419 26.871 305.9876797
4.1815 158.243 165.847 374.9815195
4.1820 128.263 179.318 1261.0102669
4.1825 97.805 192.424 1586.0205339
4.1830 63.886 221.017 602.0205339
4.1835 144.340 99.296 521.9876797
4.1840 300.961 89.870 473.9876797
4.1845 61.015 203.072 932.9938398
4.1850 15.326 299.618 407.0143737
4.1855 320.875 342.643 883.0225873
4.1860 107.449 323.853 240.9856263
4.1865 99.537 275.556 908.9938398
4.1870 126.788 320.100 613.0102669
4.1875 2.161 111.919 980.9938398
4.1880 284.265 189.164 878.9815195
4.1885 62.127 166.304 1035.9917864
4.1890 203.357 180.069 942.0123203
4.1895 260.423 161.234 665.9876797
4.1900 308.554 206.529 2160.9856263
4.1905 69.964 93.284 672.9856263
4.1910 340.336 182.847 1868.9938398
4.1915 5.501 169.915 1243.0225873
4.1920 85.653 51.203 463.9835729
4.1925 76.188 283.222 352.0164271
4.1930 75.981 64.478 1529.9876797
4.1935 246.480 171.137 674.0205339
4.1940 141.638 295.221 9510.0123203
4.1945 281.324 10.974 640.0164271
4.1950 297.444 19.340 702.0123203
4.1955 121.854 230.923 1525.0102669
4.1960 53.263 184.117 860.9938398
4.1965 121.875 37.611 1231.9835729
4.1970 79.079 311.981 2431.9835729
4.1975 180.788 157.722 1519.9835729
4.1980 126.543 177.404 589.0102669
4.1985 206.378 161.356 473.9876797
4.1990 204.385 121.676 1704.9856263
4.1995 58.014 236.932 1278.0123203
4.2000 115.845 352.105 2787.9917864
4.2005 32.804 126.558 774.0123203
4.2010 245.478 327.087 1113.0184805
4.2015 306.211 39.890 1682.0205339
4.2020 181.376 218.930 1155.9917864
4.2025 5.759 22.738 2831.0143737
4.2030 335.227 285.409 1988.9938398
4.2035 258.581 85.897 1627.0225873
4.2040 264.056 124.749 1049.9876797
4.2045 307.501 282.589 987.9917864
4.2050 258.167 356.261 2379.9917864
4.2055 230.304 316.796 2221.0102669
4.2060 54.933 186.763 2145.0184805
4.2065 287.367 90.551 2276.9938398
4.2070 243.134 41.271 1223.0143737
4.2075 54.035 231.460 967.9835729
4.2080 346.794 25.741 1326.0123203
4.2085 52.757 96.605 1322.0205339
4.2090 293.624 20.232 2389.0102669
4.2095 319.498 158.897 1734.0123203
4.2100 147.400 326.639 1511.0143737
4.2105 28.289 222.840 1889.9876797
4.2110 260.127 289.004 6267.9917864
4.2115 215.619 224.783 19593.0184805
4.2120 115.828 36.506 1772.9938398
4.2125 122.786 237.957 979.0225873
4.2130 91.995 34.358 918.0123203
4.2135 29.069 18.438 2551.9835729
4.2140 213.990 159.243 1610.0205339
4.2145 314.421 193.209 1772.9938398
4.2150 102.942 292.337 1618.9897331
4.2155 158.892 43.299 4032.9856263
4.2160 60.599 119.245 5746.9897331
4.2165 348.794 188.671 5615.0143737
4.2170 261.365 228.558 3723.9917864
4.2175 342.252 157.605 2095.9835729
4.2180 181.188 328.962 3144.9856263
4.2185 104.862 50.813 1518.0123203
4.2190 231.400 145.602 1693.0102669
4.2195 239.950 252.037 1953.0184805
4.2200 332.450 46.653 5314.9897331
4.2205 270.469 332.639 8958.0123203
4.2210 258.214 198.678 2143.9835729
4.2215 96.079 139.624 1758.0123203
4.2220 197.348 1.565 10982.9815195
4.2225 67.761 264.113 2633.9876797
4.2230 106.528 71.033 8983.9835729
4.2235 71.689 72.569 1734.0123203
4.2240 164.772 139.160 2011.0225873
4.2245 165.577 150.487 2407.9835729
4.2250 16.076 277.750 4786.9897331
4.2255 128.628 94.490 1584.9856263
4.2260 9.629 330.624 2972.9938398
4.2265 276.948 84.780 2221.0102669
4.2270 302.561 225.855 11670.0123203
4.2275 340.165 287.916 2602.9897331
4.2280 327.625 57.717 1854.0123203
4.2285 239.058 331.771 17290.9897331
4.2290 305.409 307.804 874.9897331
4.2295 165.118 287.508 2835.9917864
4.2300 111.869 233.514 3791.0143737
4.2305 88.664 3.462 5678.9815195
4.2310 66.952 50.694 2030.9815195
4.2315 88.797 4.844 3099.9917864
4.2320 61.952 32.097 2063.0143737
4.2325 34.949 260.753 7371.9917864
4.2330 85.058 324.153 2054.9815195
4.2335 240.740 23.042 5773.0102669
4.2340 143.886 30.772 8852.9938398
4.2345 91.610 291.131 6555.9917864
4.2350 276.353 135.362 4161.0184805
4.2355 184.489 51.924 12661.0102669
4.2360 199.532 162.733 8454.0123203
4.2365 259.011 345.204 8177.9876797
4.2370 21.117 158.777 1734.0123203
4.2375 106.472 164.017 1936.0164271
4.2380 84.539 221.891 6411.9917864
4.2385 29.199 274.402 3387.9917864
4.2390 137.516 111.872 4951.9835729
4.2395 260.296 205.441 7463.0143737
4.2400 233.817 53.308 4656.9856263
4.2405 251.104 231.534 3043.0225873
4.2410 322.999 278.045 8763.9917864
4.2415 97.680 257.270 12154.9897331
4.2420 125.793 265.776 3305.9876797
4.2425 17.762 144.048 13555.0225873
4.2430 119.448 113.975 8194.9897331
4.2435 257.690 243.926 3023.0143737
4.2440 54.765 248.902 3480.9856263
4.2445 241.172 293.723 11602.9897331
4.2450 12.846 71.122 6888.9856263
4.2455 278.559 255.253 2400.9856263
4.2460 241.591 181.695 2395.0225873
4.2465 98.641 251.607 12523.0225873
4.2470 358.337 228.573 1562.0205339
4.2475 19.021 45.709 2478.0123203
4.2480 191.579 135.762 9575.0143737
4.2485 50.482 321.024 4868.9938398
4.2490 234.002 278.646 9182.9815195
4.2495 249.486 117.914 4669.0102669
4.2500 274.568 26.865 4622.9815195
4.2505 305.216 120.148 4442.0205339
4.2510 88.739 164.877 4574.9815195
4.2515 215.768 25.918 7871.0143737
4.2520 79.980 229.551 4682.0205339
4.2525 296.094 113.820 10329.0184805
4.2530 252.961 258.830 4015.9835729
4.2535 167.497 38.421 2605.0102669
4.2540 161.329 316.000 3215.0143737
4.2545 140.020 272.037 3743.0143737
4.2550 252.714 26.309 5307.9917864
4.2555 27.874 5.643 6627.9917864
4.2560 211.978 283.028 3301.0102669
4.2565 257.659 6.851 2698.9897331
4.2570 198.829 354.332 1591.9835729
4.2575 342.394 241.614 3020.9938398
4.2580 320.926 334.915 2097.0184805
4.2585 341.761 39.650 3878.9815195
4.2590 123.384 26.918 9095.0143737
4.2595 272.482 181.614 4947.9917864
4.2600 95.135 111.358 11731.0225873
4.2605 231.738 12.030 4306.9897331
4.2610 49.788 297.022 9408.9856263
4.2615 276.008 317.173 2527.9835729
4.2620 62.294 40.005 5283.9917864
4.2625 277.252 202.059 9510.0123203
4.2630 78.521 167.238 3264.9856263
4.2635 75.260 49.449 2245.0102669
4.2640 155.062 216.497 8989.0102669
4.2645 351.846 104.560 1166.9815195
4.2650 90.599 134.416 7028.9938398
4.2655 24.636 310.764 2934.0123203
4.2660 240.171 30.013 11971.0225873
4.2665 54.045 14.403 3476.9938398
4.2670 168.572 81.050 11430.0123203
4.2675 330.382 282.375 1971.9917864
4.2680 45.176 99.137 6370.9897331
4.2685 71.380 220.036 2719.9835729
4.2690 306.444 250.553 2647.9835729
4.2695 109.504 27.447 3531.9917864
4.2700 80.280 66.033 11650.9897331
4.2705 273.781 269.865 1831.9835729
4.2710 339.279 11.623 8039.0143737
4.2715 186.569 313.662 5131.0225873
4.2720 186.655 236.056 7974.0123203
4.2725 99.856 229.651 4405.0102669
4.2730 291.811 198.006 3026.0205339
4.2735 67.262 70.084 1203.9917864
4.2740 311.687 332.851 4220.9938398
4.2745 23.538 15.933 7641.0184805
4.2750 172.556 43.940 10241.9876797
4.2755 48.433 138.501 1542.0123203
4.2760 49.682 250.067 8746.9897331
4.2765 256.830 348.058 13991.0143737
4.2770 12.975 137.512 3534.0123203
4.2775 334.784 337.970 3400.0164271
4.2780 200.548 106.827 8779.0225873
4.2785 108.843 17.737 9860.9938398
4.2790 224.910 232.853 2557.0102669
4.2795 286.250 181.435 4909.0102669
4.2800 79.306 171.854 2671.9835729
4.2805 44.231 157.214 8420.9938398
4.2810 249.552 7.704 9134.9815195
4.2815 80.340 37.550 3514.9897331
4.2820 85.613 136.592 11191.9835729
4.2825 319.389 207.668 3932.9938398
4.2830 137.827 2.160 4597.0102669
4.2835 42.968 202.393 8321.9876797
4.2840 49.814 107.897 4303.9835729
4.2845 357.790 19.085 583.9835729
4.2850 222.383 271.725 5917.0102669
4.2855 87.709 145.788 3235.0225873
4.2860 158.306 251.784 10144.0164271
4.2865 69.087 32.166 2390.9815195
4.2870 298.433 324.070 9864.9856263
4.2875 114.825 146.415 5454.0123203
4.2880 126.723 323.075 5585.9876797
4.2885 147.605 29.314 2430.0123203
4.2890 169.706 241.786 6219.9917864
4.2895 209.542 142.255 10360.0164271
4.2900 104.058 111.642 5104.0164271
4.2905 145.637 249.727 5793.0184805
4.2910 171.213 286.033 3614.9815195
4.2915 179.739 28.469 5825.9876797
4.2920 128.418 24.512 4535.0143737
4.2925 56.248 204.845 6017.9876797
4.2930 112.101 314.262 4062.0123203
4.2935 309.819 345.155 5767.9835729
4.2940 203.629 230.283 6170.0205339
4.2945 263.413 132.005 12319.9835729
4.2950 35.162 343.220 4713.0184805
4.2955 86.959 212.560 1394.0205339
4.2960 72.556 93.305 10631.0143737
4.2965 175.980 331.563 3445.0102669
4.2970 225.668 217.408 5794.9897331
4.2975 189.122 276.960 5701.0102669
4.2980 251.292 263.260 4783.9835729
4.2985 130.706 103.719 6744.9856263
4.2990 109.701 55.644 8537.9876797
4.2995 38.674 269.674 12383.0143737
4.3000 297.466 168.021 3212.9938398
4.3005 7.595 274.080 13104.9856263
4.3010 109.457 25.356 5654.9815195
4.3015 263.379 7.083 5976.9856263
4.3020 213.639 143.395 2794.9897331
4.3025 127.227 65.646 3003.9917864
4.3030 9.364 214.666 2914.9897331
4.3035 175.974 248.735 2530.9897331
4.3040 293.322 346.100 6609.0184805
4.3045 122.362 255.470 2941.0102669
4.3050 34.272 36.530 1895.0143737
4.3055 32.219 342.055 6033.0184805
4.3060 253.364 245.134 6064.0164271
4.3065 197.232 323.315 4440.9856263
4.3070 191.893 53.328 8222.9815195
4.3075 8.197 147.145 2464.0164271
4.3080 228.685 209.463 2447.0143737
4.3085 341.611 296.731 10766.9815195
4.3090 160.591 129.315 3665.9876797
4.3095 134.121 318.674 2975.0143737
4.3100 290.610 133.284 2551.9835729
4.3105 288.742 242.858 4824.9856263
4.3110 2.007 196.620 727.9835729
4.3115 166.867 101.420 4298.0205339
4.3120 125.777 222.706 12089.9876797
4.3125 15.109 125.138 1498.9897331
4.3130 45.322 184.165 14766.0123203
4.3135 264.936 226.476 3682.9897331
4.3140 32.150 281.377 4854.0123203
4.3145 294.854 229.466 7734.0123203
4.3150 336.543 163.610 4651.0225873
4.3155 335.915 279.964 6206.9815195
4.3160 341.353 118.650 3006.0123203
4.3165 169.241 47.268 3496.0164271
4.3170 178.123 331.913 16381.0102669
4.3175 21.070 122.304 8705.9876797
4.3180 205.952 46.679 9208.0164271
4.3185 29.851 299.934 4501.0102669
4.3190 299.923 244.180 3119.0143737
4.3195 20.699 150.205 6140.9938398
4.3200 68.519 81.164 2725.0102669
4.3205 81.413 343.990 3259.0225873
4.3210 351.672 163.576 5156.9938398
4.3215 212.798 22.101 6256.0164271
4.3220 234.322 209.131 11567.0143737
4.3225 292.352 149.656 5263.9835729
4.3230 338.143 179.103 1971.9917864
4.3235 75.796 118.500 22244.9938398
4.3240 242.814 39.677 3312.9856263
4.3245 196.144 287.436 4491.9917864
4.3250 289.081 222.875 4902.0123203
4.3255 294.790 27.981 1495.9835729
4.3260 208.659 330.767 2105.9876797
4.3265 278.973 76.949 5780.9938398
4.3270 290.023 52.757 10302.0123203
4.3275 305.685 135.392 5798.9815195
4.3280 100.582 233.430 6404.9938398
4.3285 167.198 53.840 5481.0184805
4.3290 338.582 308.093 4086.0123203
4.3295 19.899 105.546 3257.9876797
4.3300 49.070 31.128 5177.9876797
4.3305 138.395 82.199 3202.9897331
4.3310 141.133 332.493 4802.0205339
4.3315 86.466 105.269 5409.0184805
4.3320 259.306 70.790 2414.9815195
4.3325 278.653 204.262 6151.9835729
4.3330 292.800 320.403 7367.0143737
4.3335 98.680 126.873 3123.9917864
4.3340 126.222 229.107 4255.9835729
4.3345 16.895 177.074 7296.9856263
4.3350 29.996 338.788 5527.9835729
4.3355 105.292 36.668 9418.9897331
4.3360 68.614 49.849 5887.9835729
4.3365 341.057 318.241 2345.9876797
4.3370 236.761 356.542 2712.9856263
4.3375 97.252 211.764 5039.0143737
4.3380 325.555 88.617 2294.9815195
4.3385 288.768 314.801 5084.9938398
4.3390 55.087 53.675 4405.0102669
4.3395 138.175 235.793 3422.9815195
4.3400 100.825 226.466 5328.9856263
4.3405 75.355 253.350 9434.0205339
4.3410 44.392 152.182 2657.9876797
4.3415 138.310 229.898 6785.9876797
4.3420 149.731 121.491 1608.9856263
4.3425 45.737 16.761 4195.0225873
4.3430 96.669 77.932 5078.9815195
4.3435 51.817 200.960 3504.9856263
4.3440 280.006 327.366 4436.9938398
4.3445 244.423 208.559 7121.9876797
4.3450 61.005 238.229 3774.0123203
4.3455 342.485 157.039 4322.0205339
4.3460 103.608 21.304 2743.9835729
4.3465 241.440 168.208 2122.9897331
4.3470 239.942 312.219 3706.9897331
4.3475 158.463 261.123 1381.0102669
4.3480 57.061 14.843 2856.9856263
4.3485 59.284 299.650 8228.9938398
4.3490 175.969 68.455 12154.9897331
4.3495 283.952 33.385 1950.0123203
4.3500 273.924 251.215 2407.9835729
4.3505 34.129 115.701 1710.0123203
4.3510 142.588 112.443 13072.0164271 
4.3515 82.879 292.878 619.0225873
4.3520 116.001 116.613 2975.0143737
4.3525 263.605 42.275 4182.0123203
4.3530 328.088 180.319 2732.9938398
4.3535 308.634 27.747 4439.0143737
4.3540 100.108 330.719 3644.9938398
4.3545 118.653 189.124 2540.9938398
4.3550 40.024 93.616 332.9938398
4.3555 343.325 62.652 2156.9938398
4.3560 350.131 4.517 1799.0143737
4.3565 269.537 30.180 3551.0143737
4.3570 185.307 223.560 4920.0000000 
4.3575 356.081 211.728 1895.0143737
4.3580 354.372 118.989 3362.0205339
4.3585 155.697 18.136 2269.0102669
4.3590 225.700 76.413 5784.9856263
4.3595 84.711 72.170 2976.9856263
4.3600 82.464 183.104 3486.0123203
4.3605 187.628 78.918 1450.9897331
4.3610 117.422 146.184 2465.9876797
4.3615 324.632 268.956 3475.0225873
4.3620 199.086 156.950 2066.0205339
4.3625 62.616 320.236 2966.9815195
4.3630 333.091 234.189 1531.0225873
4.3635 128.010 278.067 2203.0225873
4.3640 20.163 317.855 4374.0123203
4.3645 204.542 141.101 3226.9897331
4.3650 12.510 100.172 1477.0102669
4.3655 345.870 116.746 2410.9897331
4.3660 346.757 270.406 1179.9917864
4.3665 3.436 335.135 2235.9917864
4.3670 91.923 297.107 1649.9876797
4.3675 70.163 82.064 2430.0123203
4.3680 266.573 53.109 1994.0205339
4.3685 307.697 271.976 2345.9876797
4.3690 219.838 359.464 2855.0143737
4.3695 302.256 268.319 3096.9856263
4.3700 156.715 246.484 3335.0143737
4.3705 192.747 28.275 3250.9897331
4.3710 176.956 136.035 638.9815195
4.3715 197.211 115.404 2763.9917864
4.3720 223.635 231.098 2149.0102669
4.3725 313.984 334.979 3017.9876797
4.3730 141.751 118.822 3528.9856263
4.3735 194.696 356.740 2971.0225873
4.3740 8.133 142.936 1618.9897331
4.3745 216.515 272.160 5097.0184805
4.3750 221.938 103.850 1892.9938398
4.3755 34.496 356.336 3600.9856263
4.3760 73.341 99.492 5347.0225873
4.3765 328.662 313.219 2667.9917864
4.3770 75.263 275.760 1843.0225873
4.3775 244.322 116.587 4087.9835729
4.3780 8.577 356.458 3902.9815195
4.3785 84.787 34.101 1854.0123203
4.3790 117.438 118.134 4162.9897331
4.3795 334.124 183.898 1254.0123203
4.3800 82.636 207.342 2698.9897331
4.3805 198.860 275.590 1415.0143737
4.3810 329.414 34.081 1827.9917864
4.3815 89.309 271.667 5362.9897331
4.3820 341.313 337.264 4625.9876797
4.3825 26.135 313.055 2160.9856263
4.3830 90.995 229.734 1831.9835729
4.3835 92.410 164.477 2687.0143737
4.3840 129.244 132.876 459.9917864
4.3845 260.409 68.263 1927.9835729
4.3850 271.570 285.532 8221.0102669
4.3855 257.873 50.172 2187.9917864
4.3860 182.412 134.051 2482.9897331
4.3865 150.316 149.119 15555.9917864
4.3870 46.545 329.994 1106.0205339
4.3875 91.619 126.483 3568.0164271
4.3880 275.292 3.363 1820.9938398
4.3885 356.882 31.996 9744.9856263
4.3890 43.745 341.517 3555.9917864
4.3895 218.427 124.085 2448.9856263
4.3900 197.639 162.247 7803.9917864
4.3905 132.662 133.777 29183.0143737
4.3910 281.018 36.095 5718.0123203
4.3915 340.517 232.142 2595.9917864
4.3920 36.943 90.454 3425.9876797
4.3925 18.179 138.922 2088.9856263
4.3930 88.189 168.266 1954.9897331
4.3935 65.111 289.893 3466.9897331
4.3940 328.584 313.552 1694.9815195
4.3945 226.159 289.600 3415.9835729
4.3950 84.274 316.543 8564.9938398
4.3955 239.746 126.978 6288.9856263
4.3960 63.498 45.821 2945.9876797
4.3965 208.434 144.931 4268.9938398
4.3970 109.816 31.729 3456.9856263
4.3975 125.334 190.268 2677.0102669
4.3980 234.624 26.473 7967.0143737
4.3985 215.446 241.123 8873.9876797
4.3990 149.735 246.119 2366.9815195
4.3995 189.872 324.741 2437.0102669
4.4000 233.965 44.913 3956.9938398
4.4005 231.467 202.043 3274.9897331
4.4010 98.617 302.657 5697.0184805
4.4015 130.512 109.459 2465.9876797
4.4020 327.161 56.745 2461.0102669
4.4025 14.034 182.016 2434.9897331
4.4030 72.123 302.912 6542.9815195
4.4035 99.922 316.176 1755.9917864
4.4040 121.368 96.089 12997.0102669
4.4045 141.106 8.357 2739.9917864
4.4050 265.863 176.089 5273.9876797
4.4055 261.422 282.010 10796.9938398
4.4060 213.486 291.322 1666.9897331
4.4065 95.073 296.170 3839.0143737
4.4070 153.838 153.368 26663.0143737
4.4075 176.824 223.656 5451.9917864
4.4080 258.491 295.276 5280.9856263
4.4085 332.326 48.066 3768.9856263
4.4090 319.172 93.514 2491.0225873
4.4095 232.929 199.142 7042.9897331
4.4100 220.235 256.799 4203.9917864
4.4105 178.853 339.337 3644.9938398
4.4110 30.854 330.042 5928.9856263
4.4115 252.022 126.353 3812.9938398
4.4120 200.247 32.796 3614.9815195
4.4125 20.648 47.683 1467.9917864
4.4130 121.892 189.145 1851.9917864
4.4135 148.509 56.187 1658.0205339
4.4140 191.477 20.222 4147.0225873
4.4145 155.032 257.252 2416.0164271
4.4150 49.167 200.503 4871.0143737
4.4155 166.081 269.345 13577.9876797
4.4160 335.396 191.038 3061.0102669
4.4165 253.996 301.188 3483.9917864
4.4170 118.475 43.938 3140.9938398
4.4175 182.086 336.879 1851.9917864
4.4180 31.255 197.056 1052.9938398
4.4185 94.534 226.902 7998.0123203
4.4190 36.265 41.938 2156.9938398
4.4195 266.124 269.145 2008.0164271
4.4200 237.618 57.824 5358.0123203
4.4205 103.205 329.925 4586.0205339
4.4210 85.524 9.073 2139.9917864
4.4215 290.067 245.555 4830.0123203
4.4220 34.319 289.282 2101.0102669
4.4225 184.953 89.044 3359.0143737
4.4230 238.792 56.721 2462.9815195
4.4235 340.171 188.323 2966.9815195
4.4240 173.813 253.590 4392.9856263
4.4245 260.846 200.674 5443.0225873
4.4250 124.136 20.426 11033.9876797
4.4255 229.220 65.254 1759.9835729
4.4260 21.872 76.504 2851.0225873
4.4265 8.174 48.273 4728.9856263
4.4270 108.489 282.775 2742.0123203
4.4275 184.016 64.508 1429.0102669
4.4280 330.993 219.877 1755.9917864
4.4285 149.709 346.071 4528.0164271
4.4290 294.957 337.489 2111.0143737
4.4295 317.906 25.017 4713.0184805
4.4300 288.235 81.554 13999.9835729
4.4305 70.992 238.207 1649.9876797
4.4310 37.065 155.643 5150.9815195
4.4315 356.855 78.140 2571.9917864
4.4320 228.116 148.323 3017.9876797
4.4325 316.138 290.655 7680.9856263
4.4330 116.015 47.590 2979.9917864
4.4335 187.146 237.774 1690.9897331
4.4340 237.539 323.262 3877.0102669
4.4345 265.043 19.880 3422.9815195
4.4350 293.160 55.717 3184.0164271
4.4355 36.906 293.644 1131.9917864
4.4360 37.104 45.600 2059.0225873
4.4365 218.353 55.252 3921.0184805
4.4370 101.259 214.067 2101.0102669
4.4375 79.316 172.111 1107.9917864
4.4380 92.378 86.830 864.9856263
4.4385 245.857 19.286 1570.9897331
4.4390 359.093 303.978 2495.0143737
4.4395 61.347 185.133 2159.0143737
4.4400 265.100 234.354 3254.9815195
4.4405 217.479 226.010 1998.0123203
4.4410 55.421 211.141 1826.0205339
4.4415 252.526 68.447 2893.0102669
4.4420 189.522 90.451 1910.9815195
4.4425 10.267 198.716 1278.0123203
4.4430 96.441 338.187 1166.9815195
4.4435 248.596 100.886 1124.9938398
4.4440 22.434 327.493 1484.9938398
4.4445 263.779 82.851 775.9835729
4.4450 306.814 101.797 1909.0102669
4.4455 40.092 190.621 12562.9897331
4.4460 167.262 123.331 1192.0164271
4.4465 185.560 238.299 2102.9815195
4.4470 56.081 32.664 1758.0123203
4.4475 147.502 6.445 1723.0225873
4.4480 257.142 105.723 1281.0184805
4.4485 111.299 352.000 1118.9815195
4.4490 236.013 301.929 2159.0143737
4.4495 117.768 241.142 534.0123203
4.4500 118.919 238.660 1240.0164271
4.4505 275.267 139.009 3119.0143737
4.4510 213.142 40.363 1759.9835729
4.4515 47.752 163.854 5817.0184805
4.4520 331.008 66.452 1470.0123203
4.4525 344.789 105.439 2581.0102669
4.4530 356.856 50.051 6284.9938398
4.4535 227.996 349.497 2372.9938398
4.4540 106.806 143.534 2759.0143737
4.4545 254.077 46.865 1504.0164271
4.4550 248.640 42.338 1066.9897331
4.4555 86.379 314.436 719.0143737
4.4560 116.627 211.838 1583.0143737
4.4565 242.926 333.110 1968.9856263
4.4570 305.638 95.308 308.9938398
4.4575 31.236 282.111 1504.0164271
4.4580 51.204 88.988 871.9835729
4.4585 328.210 292.840 3270.0123203
4.4590 247.125 81.219 2245.0102669
4.4595 251.311 331.265 959.0143737
4.4600 291.836 322.252 3322.9897331
4.4605 190.203 255.117 850.9897331
4.4610 156.301 100.896 1350.0123203
4.4615 332.343 262.603 1879.9835729
4.4620 284.980 102.179 2335.9835729
4.4625 45.713 4.052 1926.0123203
4.4630 291.935 280.167 4988.9938398
4.4635 291.960 294.107 3096.9856263
4.4640 344.872 179.670 2447.0143737
4.4645 112.781 201.744 1103.0143737
4.4650 69.373 201.793 531.9917864
4.4655 324.981 184.179 617.9876797
4.4660 1.018 186.187 5183.0143737
4.4665 26.497 344.022 1528.0164271
4.4670 123.776 90.533 1385.9876797
4.4675 69.469 158.699 1402.9897331
4.4680 137.485 211.585 1507.0225873
4.4685 188.801 321.385 2283.9917864
4.4690 120.874 189.501 3480.9856263
4.4695 214.707 20.136 9342.0123203
4.4700 162.984 207.496 1847.0143737
4.4705 30.645 43.047 1718.9815195
4.4710 341.581 149.447 3305.9876797
4.4715 359.947 22.705 7186.9897331
4.4720 153.044 332.161 493.0102669
4.4725 315.543 195.237 579.9917864
4.4730 299.761 351.421 751.9835729
4.4735 196.144 127.996 743.0143737
4.4740 216.770 301.078 1555.0225873
4.4745 186.291 290.650 469.0102669
4.4750 16.853 88.650 1992.9856263
4.4755 82.362 234.215 3048.9856263
4.4760 246.129 192.370 867.9917864
4.4765 265.423 325.136 5479.9835729
4.4770 73.231 263.513 562.9897331
4.4775 328.624 43.112 973.0102669
4.4780 335.406 307.973 3178.9897331
4.4785 355.458 329.048 5707.0225873
4.4790 254.097 332.278 386.0205339
4.4795 67.245 297.435 4039.9835729
4.4800 283.516 19.504 585.0184805
4.4805 213.122 177.118 1761.0184805
4.4810 352.995 236.923 2725.0102669
4.4815 260.075 71.537 960.9856263
4.4820 56.422 158.028 2173.0102669
4.4825 57.232 197.230 1655.0143737
4.4830 167.277 337.420 1075.0225873
4.4835 223.030 144.271 545.9876797
4.4840 174.082 147.800 4927.9835729 
4.4845 256.813 338.835 1466.0205339
4.4850 186.865 178.757 3644.9938398
4.4855 316.532 349.543 583.9835729
4.4860 308.123 247.076 1093.0102669
4.4865 286.218 103.795 2623.9835729
4.4870 219.083 296.085 1614.0123203
4.4875 326.651 250.583 278.9815195
4.4880 297.140 16.603 1382.9815195
4.4885 28.625 346.799 2087.0143737
4.4890 267.608 323.848 1151.0143737
4.4895 48.938 219.800 1214.9815195
4.4900 62.147 244.052 782.9815195
4.4905 96.423 80.556 2732.9938398
4.4910 294.032 319.117 1120.0164271
4.4915 308.197 77.558 1097.9876797
4.4920 239.359 327.000 3068.9938398
4.4925 261.557 34.051 1843.0225873
4.4930 72.062 218.323 1274.0205339
4.4935 259.269 66.025 915.9917864
4.4940 59.479 339.941 356.9938398
4.4945 265.685 315.018 1786.9897331
4.4950 63.711 222.256 1323.9917864
4.4955 304.111 344.232 969.0184805
4.4960 151.996 123.816 806.9815195
4.4965 3.262 344.802 2273.9876797
4.4970 352.298 259.722 678.0123203
4.4975 217.066 329.968 1505.9876797
4.4980 317.500 20.184 1110.0123203
4.4985 159.464 114.130 5142.0123203
4.4990 279.882 7.299 883.0225873
4.4995 291.114 328.971 785.9876797
4.5000 233.509 355.492 489.0184805
4.5005 221.722 339.608 1785.0184805
4.5010 126.910 217.500 2094.0123203
4.5015 84.297 220.506 1200.9856263
4.5020 31.222 104.354 284.9938398
4.5025 97.193 344.422 582.0123203
4.5030 271.711 106.811 901.0102669
4.5035 163.959 182.795 154.9897331
4.5040 103.265 111.924 1285.0102669
4.5045 239.994 255.263 1792.0164271
4.5050 129.817 177.091 833.9876797
4.5055 8.941 150.885 774.0123203
4.5060 69.265 181.674 263.0143737
4.5065 224.386 43.690 925.0102669
4.5070 57.251 261.311 1103.0143737
4.5075 138.329 333.191 1292.9938398
4.5080 277.432 124.453 223.9835729
4.5085 99.698 134.647 352.0164271
4.5090 58.059 234.902 1145.9876797
4.5095 321.045 152.074 14475.9917864
4.5100 167.776 107.037 784.0164271
4.5105 251.460 15.621 223.9835729
4.5110 173.342 105.378 1189.0102669
4.5115 60.941 142.324 346.9897331
4.5120 146.920 338.940 977.9876797
4.5125 112.729 313.029 1648.0164271
4.5130 354.172 159.425 2255.0143737
4.5135 40.686 195.015 575.0143737
4.5140 153.608 42.173 223.9835729
4.5145 92.494 302.318 3164.9938398
4.5150 148.448 315.426 878.9815195
4.5155 187.621 274.216 1622.9815195
4.5160 304.152 243.810 235.0225873
4.5165 309.255 45.871 367.9835729
4.5170 338.507 283.937 2400.9856263
4.5175 228.680 133.112 2174.9815195
4.5180 210.833 3.086 370.9897331
4.5185 272.376 309.365 353.9876797
4.5190 344.583 291.621 1158.0123203
4.5195 210.061 235.283 2059.0225873
4.5200 227.346 159.692 592.0164271
4.5205 351.400 72.174 1123.0225873
4.5210 77.500 139.227 1220.9938398
4.5215 258.223 358.693 1586.0205339
4.5220 134.642 192.520 1898.0205339
4.5225 165.631 247.966 1070.9815195
4.5230 228.752 217.915 216.9856263
4.5235 165.521 318.013 1315.0225873
4.5240 110.067 195.105 3497.9876797
4.5245 220.140 213.865 1477.0102669
4.5250 343.713 52.280 979.0225873
4.5255 97.854 266.602 729.0184805
4.5260 139.025 176.010 1838.9815195
4.5265 309.672 1.365 1127.0143737
4.5270 70.118 10.024 2721.0184805
4.5275 134.040 274.774 308.9938398
4.5280 246.260 26.197 822.0123203
4.5285 33.976 34.347 5375.0143737
4.5290 282.638 74.910 887.0143737
4.5295 294.015 232.563 1202.0205339
4.5300 317.177 44.593 2341.0102669
4.5305 204.224 142.482 1680.9856263
4.5310 20.635 291.860 1391.0143737
4.5315 142.803 202.613 506.0205339
4.5320 326.491 248.547 908.9938398
4.5325 131.458 83.121 2818.9897331
4.5330 143.786 164.524 6086.9815195
4.5335 294.893 343.240 734.9815195
4.5340 254.712 272.261 1532.9938398
4.5345 268.489 187.380 302.9815195
4.5350 165.560 232.253 794.0205339
4.5355 133.368 108.274 1597.0102669
4.5360 32.997 106.650 345.0184805
4.5365 190.026 152.467 973.0102669
4.5370 16.156 121.909 648.9856263
4.5375 291.911 39.886 356.9938398
4.5380 212.453 222.336 1388.9938398
4.5385 233.182 19.976 2992.0164271
4.5390 232.134 123.302 2547.9917864
4.5395 337.924 47.808 1892.9938398
4.5400 94.964 27.420 1982.9815195
4.5405 262.729 27.770 1446.0123203
4.5410 35.263 46.606 743.0143737
4.5415 48.770 45.897 5321.9876797
4.5420 56.943 62.899 3846.0123203
4.5425 130.617 211.763 2955.9917864
4.5430 195.652 56.335 2400.9856263
4.5435 113.692 110.598 3287.0143737
4.5440 195.387 106.967 1580.9938398
4.5445 298.814 76.651 2317.0102669
4.5450 205.543 205.587 19679.0143737
4.5455 155.298 32.823 7570.9897331
4.5460 5.068 239.752 3432.9856263
4.5465 320.553 353.774 1291.0225873
4.5470 43.141 87.157 4655.0143737
4.5475 330.057 298.298 1776.9856263
4.5480 319.274 95.901 14362.9897331
4.5485 14.474 293.358 1358.9815195
4.5490 22.686 133.857 1617.0184805
4.5495 32.723 338.623 3298.9897331
4.5500 30.706 76.232 3314.0205339
4.5505 74.599 44.628 4556.9938398
4.5510 173.801 162.264 6650.0205339
4.5515 49.772 221.935 5427.9917864
4.5520 146.738 275.215 4827.9917864
4.5525 17.590 125.443 2344.0164271
4.5530 336.482 288.285 4162.9897331
4.5535 31.956 18.604 3737.9876797
4.5540 135.183 238.813 3014.9815195
4.5545 6.039 303.368 3267.9917864
4.5550 116.888 170.821 2444.9938398
4.5555 147.160 166.967 2489.9876797
4.5560 85.490 43.171 2143.9835729
4.5565 25.134 254.371 1824.9856263
4.5570 8.910 247.626 15678.0123203
4.5575 47.224 313.125 4693.0102669
4.5580 355.235 234.691 4056.9856263
4.5585 217.649 32.423 9583.9835729
4.5590 49.609 257.308 3236.9938398
4.5595 179.339 270.273 2177.9876797
4.5600 355.536 51.201 14729.9876797
4.5605 219.940 81.480 3387.9917864
4.5610 172.867 275.290 2382.0123203
4.5615 170.854 340.563 25111.9835729
4.5620 215.043 226.348 8509.0102669
4.5625 197.826 102.205 3064.0164271
4.5630 152.498 104.614 4083.9917864
4.5635 100.804 218.514 2376.9856263
4.5640 323.456 195.913 3154.9897331
4.5645 105.992 60.898 8328.9856263
4.5650 0.937 168.391 1718.9815195
4.5655 63.946 252.199 11783.0143737
4.5660 136.368 253.070 5232.9856263
4.5665 114.974 213.054 6706.9897331
4.5670 153.682 252.844 6377.9876797
4.5675 10.723 191.621 7230.0123203
4.5680 67.777 277.596 1762.9897331
4.5685 249.140 179.097 3898.9897331
4.5690 260.628 49.906 4699.0225873
4.5695 264.593 32.897 5606.9815195
4.5700 38.687 11.586 1747.0225873
4.5705 319.441 6.445 49895.0143737
4.5710 137.489 148.363 12150.0123203
4.5715 203.800 173.684 9585.0184805
4.5720 15.991 54.812 9312.9856263
4.5725 34.687 29.475 27655.9835729
4.5730 77.856 246.682 3421.0102669
4.5735 293.244 226.182 12955.0225873
4.5740 321.423 107.578 3362.0205339
4.5745 284.693 172.243 14297.9876797
4.5750 283.025 70.508 5207.0143737
4.5755 86.034 65.416 15026.0205339
4.5760 38.703 7.611 8496.9856263
4.5765 193.038 315.675 14986.9897331
4.5770 299.390 338.722 27939.9917864
4.5775 76.703 350.012 5176.0164271
4.5780 252.256 134.602 24585.0184805
4.5785 322.004 171.457 10059.9917864
4.5790 257.760 77.863 31446.0123203
4.5795 145.186 242.232 11653.0102669
4.5800 194.268 355.042 51881.9876797
4.5805 217.257 354.910 12979.0225873
4.5810 300.108 159.164 8510.9815195
4.5815 115.060 66.765 4964.9938398
4.5820 223.441 89.134 14544.9856263
4.5825 160.628 176.388 26577.0184805
4.5830 228.480 357.138 2478.0123203
4.5835 267.871 41.238 3734.9815195
4.5840 100.911 164.306 4518.0123203
4.5845 124.123 332.393 21407.0143737
4.5850 321.988 269.739 18349.0102669
4.5855 187.494 44.248 8102.9815195
4.5860 189.262 207.116 6678.0123203
4.5865 154.341 3.176 34214.9815195
4.5870 181.739 168.098 2362.9897331
4.5875 286.839 303.911 7790.9815195
4.5880 184.096 14.107 8448.9856263
4.5885 41.168 89.846 6174.0123203
4.5890 37.225 348.267 7807.9835729
4.5895 260.537 102.217 12802.9897331
4.5900 97.620 70.877 20221.0102669
4.5905 123.379 190.787 2527.9835729
4.5910 324.050 313.465 4875.9917864
4.5915 110.809 109.523 3432.9856263
4.5920 262.109 25.922 6134.9815195
4.5925 240.691 221.564 4363.0225873
4.5930 6.933 34.520 18833.9876797
4.5935 331.650 90.753 13090.9897331
4.5940 156.615 52.999 25118.9815195
4.5945 188.982 255.136 16213.0102669
4.5950 254.562 249.099 9907.0225873
4.5955 327.074 342.087 17119.9835729
4.5960 184.540 67.743 5204.9938398
4.5965 242.385 17.458 14626.9897331
4.5970 328.584 158.129 3175.9835729
4.5975 83.466 161.920 21623.0143737
4.5980 0.251 169.047 1875.9917864
4.5985 13.631 42.114 5275.0225873
4.5990 206.312 309.374 9662.9815195
4.5995 55.191 132.098 10392.9856263
4.6000 341.269 168.257 18256.0164271
4.6005 8.500 33.132 6898.9897331
4.6010 234.043 277.504 4703.0143737
4.6015 27.102 119.853 5204.9938398
4.6020 304.837 203.375 26985.0184805
4.6025 84.490 26.580 14417.9876797
4.6030 260.135 36.480 10442.0205339
4.6035 316.619 133.030 7799.0143737
4.6040 254.779 51.871 12034.9897331
4.6045 220.950 201.516 21668.9938398
4.6050 215.536 256.595 8695.9835729
4.6055 268.228 139.996 28792.0164271
4.6060 96.044 8.861 17321.9876797
4.6065 132.923 40.621 5650.9897331
4.6070 17.286 95.583 28093.0102669
4.6075 279.944 157.992 6500.9938398
4.6080 2.767 45.105 2078.9815195
4.6085 18.062 298.956 19339.0225873
4.6090 238.158 22.873 16926.0123203
4.6095 303.816 109.401 18479.0143737
4.6100 216.538 179.915 6239.0143737
4.6105 315.506 171.786 25100.9938398
4.6110 47.165 64.242 13933.0102669
4.6115 223.834 63.857 20875.0225873
4.6120 333.919 103.284 8731.0225873
4.6125 60.566 340.772 19096.0164271
4.6130 158.757 148.715 11009.9876797
4.6135 273.880 153.765 17848.0164271
4.6140 13.467 134.621 23841.0184805
4.6145 26.700 20.224 10786.9897331
4.6150 19.559 241.117 36566.9815195
4.6155 21.104 135.051 9325.0102669
4.6160 133.038 209.858 16429.0102669
4.6165 192.999 55.648 23567.0143737
4.6170 215.612 142.061 18974.9815195
4.6175 198.459 319.905 7895.0143737
4.6180 243.418 136.909 12542.9815195
4.6185 4.787 252.419 6955.0225873
4.6190 158.656 299.450 12099.9917864
4.6195 113.528 112.055 1593.0184805
4.6200 253.346 210.763 12374.9815195
4.6205 334.072 337.387 6479.0143737
4.6210 38.298 38.536 5211.9917864
4.6215 352.798 64.304 21027.9917864
4.6220 264.398 28.170 14859.9917864
4.6225 244.334 269.127 18816.9856263
4.6230 238.192 141.244 21926.9815195
4.6235 255.723 109.603 21199.9835729
4.6240 88.895 37.088 15895.9835729
4.6245 167.170 85.638 19872.9856263
4.6250 118.502 344.419 14779.0225873
4.6255 147.586 290.762 25769.9876797
4.6260 250.111 173.045 25169.9876797
4.6265 202.246 233.666 15311.0143737
4.6270 18.876 330.301 11465.9876797
4.6275 350.162 115.066 14102.9815195
4.6280 126.668 61.192 24524.9938398
4.6285 202.995 308.412 21679.9835729
4.6290 286.865 228.512 9182.9815195
4.6295 47.041 218.882 14489.9876797
4.6300 207.731 230.520 17235.9917864
4.6305 295.109 100.884 15119.0143737
4.6310 346.323 16.781 7433.9876797
4.6315 185.077 127.355 16837.0102669
4.6320 20.152 277.573 42278.9815195
4.6325 68.204 182.693 17273.9876797
4.6330 111.327 341.097 8969.9876797
4.6335 220.430 237.501 17430.0123203
4.6340 284.432 340.945 14183.0143737
4.6345 120.939 13.388 12980.9938398
4.6350 58.593 35.834 13200.9856263
4.6355 346.242 290.903 17619.9917864
4.6360 165.698 55.472 14969.9876797
4.6365 1.086 142.057 3074.0205339
4.6370 268.843 353.687 14725.0102669
4.6375 267.478 280.867 13960.0164271
4.6380 208.969 100.628 30319.9835729
4.6385 303.253 283.002 9997.0102669
4.6390 262.585 163.053 3887.0143737
4.6395 351.197 212.954 16303.9835729
4.6400 39.601 183.964 5509.0102669
4.6405 121.406 114.139 15682.9897331
4.6410 172.908 278.475 7185.0184805
4.6415 209.977 97.180 4926.0123203 
4.6420 207.895 20.573 3541.0102669
4.6425 199.839 4.336 16675.0225873
4.6430 275.291 224.977 12400.0164271
4.6435 141.984 62.988 25545.0184805
4.6440 215.604 218.651 5488.0164271
4.6445 3.317 238.797 4601.9876797
4.6450 237.946 126.903 18541.0102669
4.6455 261.219 290.391 18377.9876797
4.6460 257.144 254.637 4309.0102669
4.6465 205.085 225.544 5581.0102669
4.6470 246.995 80.184 7244.9938398
4.6475 244.943 298.792 18175.9835729
4.6480 209.053 151.835 8235.9917864
4.6485 22.641 80.327 7944.9856263
4.6490 13.283 135.245 9973.0102669
4.6495 130.942 214.985 9658.9897331
4.6500 48.908 357.428 11547.9917864
4.6505 236.257 193.955 15281.9876797
4.6510 94.151 181.765 7131.9917864
4.6515 108.128 336.493 14313.0184805
4.6520 235.581 289.425 14462.9815195
4.6525 190.999 200.903 21075.9917864
4.6530 55.870 232.231 10123.0225873
4.6535 187.214 323.513 13546.9897331
4.6540 282.878 292.781 29640.9856263
4.6545 306.833 254.011 10539.9917864
4.6550 143.294 290.193 11794.9897331
4.6555 248.009 145.626 7357.0102669
4.6560 204.237 64.038 9499.0225873
4.6565 35.987 282.815 37947.9917864
4.6570 0.400 287.657 6225.0184805
4.6575 67.878 249.966 18130.9897331
4.6580 270.297 16.967 7930.9897331
4.6585 225.959 198.841 4771.0225873
4.6590 248.853 354.410 4775.0143737
4.6595 50.711 42.123 7591.9835729
4.6600 95.978 180.154 15415.9835729
4.6605 258.949 239.752 5739.9917864
4.6610 203.719 239.929 11978.0205339
4.6615 241.697 192.645 13367.0143737
4.6620 320.372 45.357 7474.9897331
4.6625 210.446 245.923 6874.9897331
4.6630 338.659 353.129 11697.0184805
4.6635 184.944 45.844 7834.9897331
4.6640 46.748 236.210 4550.9815195
4.6645 162.748 0.783 9431.0143737
4.6650 70.346 115.077 10923.9917864
4.6655 106.813 21.503 9750.0123203
4.6660 165.122 137.536 5863.9835729
4.6665 203.891 340.262 9479.0143737
4.6670 208.689 218.126 10443.9917864
4.6675 101.141 275.599 8505.0184805
4.6680 247.934 14.647 15953.9876797
4.6685 150.479 6.257 16570.9897331
4.6690 268.987 333.394 17708.9938398
4.6695 220.435 58.972 25723.0225873
4.6700 52.146 4.282 6952.0164271
4.6705 54.155 107.762 14983.9835729
4.6710 220.165 53.179 6355.0225873
4.6715 220.101 263.368 5852.9938398
4.6720 188.932 36.456 12754.9897331
4.6725 80.390 150.835 22220.9938398
4.6730 197.304 186.125 14385.0184805
4.6735 129.398 332.182 6017.9876797
4.6740 73.212 16.749 11609.9876797
4.6745 174.452 337.819 9218.0205339
4.6750 312.055 196.989 4615.9835729
4.6755 87.643 330.991 24548.9938398
4.6760 244.818 145.793 21942.0123203
4.6765 205.888 245.588 6651.9917864
4.6770 68.016 5.457 13649.9876797
4.6775 20.210 311.432 14173.0102669
4.6780 219.554 148.509 10059.9917864
4.6785 165.148 214.225 2156.9938398
4.6790 105.568 327.488 10209.0184805
4.6795 286.500 52.861 9342.0123203
4.6800 208.776 72.545 37430.9815195
4.6805 128.787 249.898 43069.0102669
4.6810 54.270 123.111 9465.0184805
4.6815 163.350 302.986 5152.0164271
4.6820 204.908 248.461 10621.0102669
4.6825 44.869 222.321 6719.0143737
4.6830 212.326 352.216 5654.9815195
4.6835 281.901 219.345 9915.9917864
4.6840 295.063 359.374 2969.9876797
4.6845 43.652 141.513 15983.0143737
4.6850 262.731 356.839 6811.0225873
4.6855 275.918 52.687 19471.9835729
4.6860 134.834 192.145 21599.0143737
4.6865 232.800 131.136 5585.9876797
4.6870 330.793 21.437 9723.9917864
4.6875 328.895 27.549 7782.0123203
4.6880 332.004 122.829 10987.0225873
4.6885 28.274 119.303 26167.9835729
4.6890 212.816 315.433 16213.0102669
4.6895 24.072 239.859 9442.9897331
4.6900 259.063 79.407 6115.0225873
4.6905 171.742 103.493 8947.0225873
4.6910 153.963 337.753 20156.9938398
4.6915 287.795 301.453 5372.9938398
4.6920 297.470 342.412 10538.0205339
4.6925 330.381 179.334 13072.0164271
4.6930 141.951 105.765 9799.9835729
4.6935 206.623 111.681 8036.9938398
4.6940 253.805 333.492 8643.9917864
4.6945 208.239 127.188 13141.0102669
4.6950 86.823 59.444 9414.0123203
4.6955 119.804 297.111 4490.0205339
4.6960 43.671 153.136 15134.9815195
4.6965 254.942 11.183 5924.9938398
4.6970 168.083 8.490 11986.9897331
4.6975 242.629 286.213 6482.0205339
4.6980 193.716 353.928 12098.0205339
4.6985 10.518 30.405 4100.9938398
4.6990 155.681 23.772 6535.9835729
4.6995 341.855 302.387 6500.9938398
4.7000 177.155 148.199 7449.0184805
4.7005 354.845 182.294 7807.9835729
4.7010 244.452 251.019 13891.0225873
4.7015 346.216 62.883 5780.9938398
4.7020 25.463 278.454 14105.9876797
4.7025 57.272 357.060 11488.0164271
4.7030 102.990 185.302 2256.9856263
4.7035 46.424 291.579 6314.0205339
4.7040 262.345 265.860 39583.9835729
4.7045 135.658 272.821 7964.9938398
4.7050 90.026 303.139 10903.9835729
4.7055 254.675 292.537 5663.0143737
4.7060 193.248 202.846 4656.9856263
4.7065 16.928 227.557 14327.0143737
4.7070 0.550 114.158 5448.9856263
4.7075 59.978 212.222 11601.0184805
4.7080 83.294 209.272 17239.9835729
4.7085 220.781 185.038 14780.0082136 
4.7090 102.586 331.190 26783.0143737
4.7095 57.420 72.852 15260.9938398
4.7100 2.057 205.565 4087.9835729
4.7105 134.597 302.152 28238.9815195
4.7110 222.457 143.955 3230.9815195
4.7115 273.615 82.166 21126.0123203
4.7120 269.814 289.731 25994.0205339
4.7125 344.673 25.933 18051.9917864
4.7130 317.503 94.913 16330.9897331
4.7135 263.144 263.907 1186.9897331
4.7140 278.497 124.209 2249.9876797
4.7145 195.780 285.291 7923.9917864
4.7150 205.113 247.973 5536.0164271
4.7155 108.860 244.605 11482.9897331
4.7160 41.770 331.522 22926.0123203
4.7165 43.097 25.952 19759.9835729
4.7170 193.555 88.536 8327.0143737
4.7175 83.908 156.134 5351.0143737
4.7180 186.111 209.610 2420.9938398
4.7185 119.221 153.609 14105.9876797
4.7190 316.309 104.755 11083.0225873
4.7195 123.202 65.863 11523.9917864
4.7200 297.447 357.699 21473.9876797
4.7205 17.315 99.962 5063.0143737
4.7210 196.320 161.545 8615.0143737
4.7215 98.239 188.935 25830.0123203
4.7220 55.975 37.595 13607.0143737
4.7225 335.585 78.014 3932.9938398
4.7230 28.609 286.925 5879.0143737
4.7235 6.082 282.367 3374.9815195
4.7240 239.688 82.344 26012.9938398
4.7245 158.942 67.822 19680.9856263
4.7250 14.505 322.407 3091.0225873
4.7255 25.089 99.938 12500.9938398
4.7260 224.213 334.470 5704.0164271
4.7265 8.217 193.813 3887.0143737
4.7270 313.085 239.936 8492.9938398
4.7275 19.444 108.637 10104.9856263
4.7280 32.522 137.760 7663.9835729
4.7285 352.496 9.847 3177.0184805
4.7290 274.975 185.443 28426.9897331
4.7295 282.584 192.434 19699.0225873
4.7300 266.839 111.983 11413.0102669
4.7305 78.363 101.917 4034.0205339
4.7310 133.580 111.417 6558.0123203
4.7315 28.002 140.775 4951.9835729
4.7320 122.956 123.909 1807.9835729
4.7325 78.377 71.397 8766.0123203
4.7330 95.433 104.418 7550.9815195
4.7335 316.585 308.948 10751.0143737
4.7340 73.323 346.797 4100.9938398
4.7345 221.559 250.345 1892.9938398
4.7350 72.771 110.341 5204.9938398
4.7355 69.000 37.033 9456.9856263
4.7360 32.542 97.097 9905.9876797
4.7365 150.984 300.912 9270.0123203
4.7370 282.755 145.024 6418.9897331
4.7375 342.328 55.844 12020.9938398
4.7380 331.198 83.221 1521.0184805
4.7385 343.893 118.893 6373.0102669
4.7390 40.843 92.651 3435.9917864
4.7395 176.972 180.696 2176.0164271
4.7400 254.351 84.354 4899.9917864
4.7405 211.943 270.375 3932.9938398
4.7410 122.212 109.698 5499.9917864
4.7415 156.956 24.835 6147.9917864
4.7420 81.775 63.059 2366.9815195
4.7425 349.473 335.126 2241.0184805
4.7430 91.448 176.982 4806.0123203
4.7435 82.815 299.092 2551.9835729
4.7440 244.320 353.884 3140.9938398
4.7445 231.021 99.886 5746.9897331
4.7450 185.288 47.498 5640.9856263
4.7455 7.351 58.950 3041.9876797
4.7460 358.105 291.817 2352.9856263
4.7465 322.627 26.649 6979.0225873
4.7470 286.338 175.298 3877.0102669
4.7475 302.590 163.253 19535.0143737
4.7480 110.308 147.993 3432.9856263
4.7485 240.131 43.234 4234.9897331
4.7490 114.578 344.931 3315.9917864
4.7495 131.328 107.555 5190.0123203
4.7500 68.378 125.626 6400.0164271
4.7505 226.583 304.024 8094.0123203
4.7510 301.996 308.669 2090.0205339
4.7515 252.346 305.619 2698.9897331
4.7520 296.254 308.295 5876.9938398
4.7525 248.594 5.332 3370.9897331
4.7530 319.635 44.708 2533.0102669
4.7535 183.348 74.887 3374.9815195
4.7540 107.058 123.214 4268.9938398
4.7545 60.153 138.161 5378.0205339
4.7550 108.684 156.580 2893.0102669
4.7555 29.513 278.580 2016.9856263
4.7560 175.295 54.255 2890.9897331
4.7565 185.883 273.634 3335.0143737
4.7570 70.103 348.125 2187.9917864
4.7575 345.251 34.049 3373.0102669
4.7580 113.040 113.968 5112.9856263
4.7585 121.867 233.291 8702.9815195
4.7590 138.536 170.338 2033.9876797
4.7595 61.214 94.486 2227.0225873
4.7600 96.118 232.784 1488.9856263
4.7605 34.580 260.160 1662.0123203
4.7610 14.743 316.318 1247.0143737
4.7615 69.230 181.771 1090.9897331
4.7620 183.429 267.947 9518.9815195
4.7625 217.560 34.816 3041.9876797
4.7630 138.610 47.555 1326.0123203
4.7635 186.926 330.574 1783.9835729
4.7640 113.905 345.328 3280.0164271
4.7645 40.572 288.169 1039.9835729
4.7650 335.471 325.890 6308.9938398
4.7655 238.887 307.374 2115.9917864
4.7660 264.481 190.999 2582.9815195
4.7665 216.990 60.384 2978.0205339
4.7670 249.548 134.625 6470.9815195
4.7675 244.440 284.989 3082.9897331
4.7680 123.154 38.938 3555.9917864
4.7685 188.828 199.025 2976.9856263
4.7690 314.587 72.066 1847.0143737
4.7695 349.576 51.692 3274.9897331
4.7700 78.699 298.009 1919.0143737
4.7705 281.297 162.297 2087.0143737
4.7710 83.747 219.323 3407.0143737
4.7715 140.766 108.666 1570.9897331
4.7720 180.290 299.097 7669.0102669
4.7725 170.756 219.186 4778.0205339
4.7730 303.990 43.828 2245.0102669
4.7735 149.711 306.386 4618.9897331
4.7740 226.691 19.564 4453.0102669
4.7745 132.529 303.299 2945.9876797
4.7750 169.760 19.658 1320.9856263
4.7755 200.485 268.643 1368.9856263
4.7760 213.425 219.709 3267.9917864
4.7765 240.679 57.249 10998.0123203
4.7770 259.081 292.331 4910.9815195
4.7775 140.132 327.872 3830.9815195
4.7780 237.816 285.090 7158.0123203
4.7785 153.753 316.043 1189.0102669
4.7790 289.071 52.429 1803.9917864
4.7795 32.444 106.274 4882.9897331
4.7800 124.499 101.563 2647.9835729
4.7805 23.270 150.047 2376.9856263
4.7810 288.582 81.935 8026.9897331
4.7815 181.933 110.598 4912.0164271
4.7820 321.269 77.503 3953.9876797
4.7825 276.226 296.763 3171.9917864
4.7830 253.996 347.009 3774.0123203
4.7835 88.175 341.128 1224.9856263
4.7840 163.094 188.794 12997.0102669
4.7845 115.477 272.325 4868.9938398
4.7850 306.831 198.269 4817.9876797
4.7855 15.218 223.769 2660.9938398
4.7860 123.299 198.967 4851.9917864
4.7865 135.384 181.246 3990.0123203
4.7870 154.751 242.976 6123.9917864
4.7875 330.629 173.236 7073.9876797
4.7880 295.208 154.176 3562.9897331
4.7885 356.729 310.604 15318.0123203
4.7890 225.795 208.082 4666.9897331
4.7895 234.456 289.012 3154.9897331
4.7900 250.720 351.909 3167.0143737
4.7905 98.126 210.176 8358.0123203
4.7910 284.815 127.882 3054.0123203
4.7915 252.133 179.597 3151.9835729
4.7920 62.299 104.075 5736.9856263
4.7925 81.997 64.937 3278.9815195
4.7930 16.225 97.833 4704.9856263
4.7935 189.460 337.285 9075.9917864
4.7940 188.460 109.139 2194.9897331
4.7945 160.936 302.878 3350.9815195
4.7950 62.036 10.307 3531.9917864
4.7955 157.292 142.517 5379.9917864
4.7960 88.715 335.385 6233.9876797
4.7965 152.836 241.154 1406.9815195
4.7970 309.327 131.203 4896.9856263
4.7975 352.371 158.425 5619.9917864
4.7980 132.364 110.031 8599.9835729
4.7985 51.577 83.336 2822.9815195
4.7990 346.332 181.637 14304.9856263
4.7995 16.150 75.996 3705.0184805
4.8000 80.489 118.809 7422.0123203
4.8005 165.148 266.549 5119.9835729
4.8010 134.367 31.591 4202.0205339
4.8015 320.153 330.294 23584.0164271
4.8020 259.319 198.813 3466.9897331
4.8025 274.594 142.039 6569.9876797
4.8030 198.279 36.966 7316.9938398
4.8035 286.060 331.271 13768.0164271
4.8040 98.507 292.089 4207.9835729
4.8045 26.263 83.488 3314.0205339
4.8050 280.322 164.339 2647.9835729
4.8055 338.960 167.699 3455.0143737
4.8060 39.621 320.317 4015.9835729
4.8065 254.549 282.353 7898.0205339
4.8070 218.475 17.878 9123.9917864
4.8075 259.999 132.787 4947.9917864
4.8080 253.022 254.093 31258.9897331
4.8085 253.832 221.376 7158.0123203
4.8090 345.330 193.494 5574.0123203
4.8095 306.272 135.214 6654.0123203
4.8100 53.921 162.087 10992.9856263
4.8105 8.429 253.681 5755.0225873
4.8110 169.475 194.876 4251.9917864
4.8115 233.347 330.497 8400.9856263
4.8120 47.219 292.046 7970.0205339
4.8125 206.851 33.977 4446.0123203
4.8130 236.441 264.754 10501.0102669
4.8135 236.389 332.266 8526.0123203
4.8140 206.590 289.874 5972.9938398
4.8145 98.796 234.757 10093.0102669
4.8150 108.866 165.020 20924.9938398
4.8155 88.556 287.030 6798.0123203
4.8160 101.616 55.588 9782.9815195
4.8165 115.378 24.207 9215.0143737
4.8170 82.705 303.382 8639.0143737
4.8175 155.651 192.181 9480.9856263
4.8180 312.573 121.406 8011.0225873
4.8185 14.642 312.670 10886.9815195
4.8190 193.126 253.702 18627.9917864
4.8195 238.154 216.312 13460.9938398
4.8200 337.892 334.570 3544.0164271
4.8205 175.923 338.206 13206.0123203
4.8210 160.951 296.444 20441.9876797
4.8215 306.043 302.428 13032.9856263
4.8220 86.456 239.471 5153.9876797
4.8225 87.401 235.421 11615.0143737
4.8230 289.940 195.194 7296.9856263
4.8235 356.443 292.922 5252.9938398
4.8240 159.619 39.623 9795.9917864
4.8245 358.122 299.086 6463.9835729
4.8250 140.422 342.664 7011.9917864
4.8255 210.290 93.506 12658.9897331
4.8260 87.622 98.761 15915.9917864
4.8265 148.636 303.211 8215.9835729
4.8270 268.280 20.266 17351.0143737
4.8275 173.863 327.692 6551.0143737
4.8280 189.144 261.838 8262.0123203
4.8285 217.706 11.792 12726.0123203
4.8290 95.215 252.053 5763.9917864
4.8295 8.041 286.138 1982.9815195
4.8300 113.020 10.158 17705.9876797
4.8305 251.132 186.982 6962.0205339
4.8310 141.773 143.014 2222.9815195
4.8315 14.118 137.615 8321.9876797
4.8320 124.676 65.705 6253.0102669
4.8325 125.317 198.109 9554.0205339
4.8330 355.891 345.737 10292.9938398
4.8335 267.831 38.058 11918.9815195
4.8340 158.596 242.431 14530.9897331
4.8345 306.048 354.172 9744.9856263
4.8350 194.950 176.823 9853.0102669 
4.8355 203.406 231.815 12571.0225873
4.8360 159.533 279.431 17310.0123203
4.8365 109.587 233.636 17503.9835729
4.8370 310.207 14.853 7327.9835729
4.8375 199.957 136.787 6239.0143737
4.8380 31.337 130.957 8390.9815195
4.8385 127.483 111.512 15510.0123203
4.8390 164.262 109.453 11073.0184805
4.8395 276.733 358.658 9329.9876797
4.8400 18.642 289.074 22834.9897331
4.8405 258.480 66.966 8917.0102669
4.8410 130.155 116.456 5519.0143737
4.8415 49.681 33.062 4471.9835729
4.8420 155.197 239.103 9730.9897331
4.8425 13.347 88.291 5773.0102669
4.8430 51.938 207.552 8023.9835729
4.8435 37.562 297.274 16555.0225873
4.8440 306.399 304.097 5523.9917864
4.8445 273.196 257.778 5904.9856263
4.8450 323.169 139.744 2282.0205339
4.8455 14.674 189.733 6620.9938398
4.8460 96.397 42.506 18764.9938398
4.8465 203.011 63.145 6562.9897331
4.8470 141.479 248.641 19247.0143737
4.8475 28.651 242.583 5026.9897331
4.8480 232.552 87.925 6082.9897331
4.8485 7.547 218.437 2993.9876797
4.8490 112.016 154.523 9383.0143737
4.8495 87.925 297.152 16810.9897331
4.8500 302.531 319.367 7985.9876797
4.8505 220.018 21.285 8618.0205339
4.8510 109.204 33.519 11585.9876797
4.8515 76.163 29.582 6777.0184805
4.8520 21.037 205.598 6422.9815195
4.8525 244.191 32.269 4152.9856263
4.8530 229.303 195.250 8821.0102669
4.8535 168.104 306.380 5176.0164271
4.8540 325.278 185.996 2845.0102669
4.8545 244.255 175.169 7303.9835729
4.8550 284.007 33.044 4327.9835729
4.8555 194.498 88.083 14057.9876797
4.8560 285.899 284.835 17462.9815195
4.8565 39.148 275.042 2102.9815195
4.8570 233.291 324.173 4600.0164271
4.8575 242.142 18.875 11239.9835729
4.8580 116.841 217.104 14015.0143737
4.8585 130.555 141.814 2119.9835729
4.8590 276.768 321.679 2527.9835729
4.8595 86.459 264.253 6355.0225873
4.8600 18.900 176.800 4803.9917864
4.8605 75.244 254.381 4048.0164271
4.8610 347.249 207.033 11650.9897331
4.8615 259.790 114.236 4360.0164271
4.8620 127.812 202.470 3644.9938398
4.8625 161.476 258.783 2702.9815195
4.8630 20.875 23.312 4166.9815195
4.8635 359.313 236.636 7351.9835729
4.8640 107.576 268.478 2447.0143737
4.8645 250.623 90.362 3754.9897331
4.8650 331.292 38.363 10720.0164271
4.8655 260.295 7.547 4073.9876797
4.8660 345.616 73.974 3479.0143737
4.8665 178.397 52.733 5941.0102669
4.8670 148.412 170.880 5200.0164271
4.8675 93.142 293.069 4025.9876797
4.8680 207.666 38.360 3171.9917864
4.8685 9.293 345.248 1559.0143737
4.8690 354.262 184.228 1930.9897331
4.8695 135.361 175.459 6163.0225873
4.8700 289.170 198.904 1871.0143737
4.8705 174.927 181.934 2167.9835729
4.8710 184.398 327.093 7371.9917864
4.8715 188.136 233.541 5900.9938398
4.8720 141.512 179.612 11162.0205339
4.8725 295.172 6.783 3963.9917864
4.8730 236.287 32.278 3483.9917864
4.8735 320.137 322.474 9281.9876797
4.8740 88.660 228.818 4994.0205339
4.8745 173.847 102.407 2125.0102669
4.8750 282.185 176.373 4975.9835729
4.8755 30.713 67.252 6373.0102669
4.8760 61.240 344.369 19463.0143737
4.8765 208.652 106.976 5074.9897331
4.8770 11.924 146.162 7964.9938398
4.8775 349.787 334.149 16161.0184805
4.8780 22.555 45.234 6785.9876797
4.8785 213.962 270.723 4923.9917864
4.8790 71.875 176.570 4929.0184805
4.8795 215.269 93.023 4220.9938398
4.8800 349.218 85.110 4885.0102669
4.8805 285.153 115.221 5481.0184805
4.8810 111.092 129.400 2664.9856263
4.8815 130.939 321.249 6115.0225873
4.8820 254.515 290.151 4377.0184805
4.8825 171.455 133.246 8159.0143737
4.8830 135.405 124.618 4549.0102669
4.8835 214.508 112.650 5166.0123203
4.8840 342.292 19.495 2149.0102669
4.8845 163.573 28.548 4600.0164271
4.8850 252.306 330.212 1676.9938398
4.8855 77.852 358.699 1042.9897331
4.8860 293.309 6.680 4265.9876797
4.8865 201.076 73.828 4515.9917864
4.8870 221.214 145.177 7916.9938398
4.8875 55.090 181.683 1871.0143737
4.8880 39.908 44.812 4135.9835729
4.8885 313.211 144.832 6242.0205339
4.8890 137.020 162.539 24898.9897331
4.8895 18.838 313.110 1001.9876797
4.8900 287.905 58.330 8145.0184805
4.8905 89.506 178.830 3201.0184805
4.8910 65.650 24.133 6768.9856263
4.8915 187.466 211.757 7309.0102669
4.8920 84.722 166.569 5544.9856263
4.8925 89.306 354.026 1759.9835729
4.8930 221.767 88.683 2664.9856263
4.8935 156.281 214.526 5273.9876797
4.8940 271.407 349.186 13008.9856263
4.8945 1.826 176.583 7288.0164271
4.8950 96.442 137.299 7022.9815195
4.8955 198.859 49.379 2966.9815195
4.8960 81.622 49.230 3603.9917864
4.8965 108.001 291.523 5731.0225873
4.8970 145.453 272.036 6840.9856263
4.8975 197.868 188.492 901.0102669
4.8980 20.353 143.148 2544.9856263
4.8985 356.735 104.413 3671.0143737
4.8990 303.635 348.164 5825.9876797
4.8995 3.284 190.290 2605.0102669
4.9000 1.289 281.982 1720.0164271
4.9005 324.319 339.896 1453.0102669
4.9010 257.461 220.207 10594.9897331
4.9015 181.199 157.042 2246.9815195
4.9020 269.125 257.542 825.0184805
4.9025 65.505 327.625 5636.9938398
4.9030 351.750 48.258 640.0164271
4.9035 202.911 116.890 2876.9938398
4.9040 217.521 64.335 2763.9917864
4.9045 215.387 92.080 3839.0143737
4.9050 261.130 15.649 3058.9897331
4.9055 115.536 149.389 809.9876797
4.9060 225.878 204.448 1144.0164271
4.9065 165.122 96.574 4981.0102669
4.9070 191.310 158.825 2626.9897331
4.9075 348.715 151.360 1586.0205339
4.9080 23.687 204.911 27853.0102669
4.9085 230.668 53.364 4902.0123203
4.9090 222.029 244.043 2934.0123203
4.9095 79.787 131.246 1899.9917864
4.9100 145.787 108.840 3181.0102669
4.9105 339.881 5.835 2982.0123203
4.9110 10.859 0.610 2218.9897331
4.9115 148.101 286.787 2742.0123203
4.9120 183.349 292.842 3127.9835729
4.9125 226.891 163.181 4587.9917864
4.9130 72.977 60.892 17701.0102669
4.9135 260.550 114.152 1727.0143737
4.9140 350.956 322.608 1343.0143737
4.9145 170.638 2.534 4243.0225873
4.9150 238.512 274.332 3504.9856263
4.9155 310.639 0.842 3974.9815195
4.9160 241.672 112.739 4608.9856263
4.9165 267.316 354.184 4628.9938398
4.9170 47.430 171.919 4094.9815195
4.9175 324.035 252.675 3321.0184805
4.9180 109.105 171.502 13577.9876797
4.9185 338.177 95.682 14249.9876797
4.9190 351.915 257.510 5338.9897331
4.9195 318.581 253.020 3815.0143737
4.9200 296.045 56.262 4872.9856263
4.9205 234.435 23.902 1117.0102669
4.9210 168.902 112.130 1817.9876797
4.9215 18.573 60.516 3641.9876797
4.9220 24.909 272.468 3537.0184805
4.9225 93.569 100.017 6250.9897331
4.9230 52.167 7.504 2800.0164271
4.9235 144.140 103.217 5053.0102669
4.9240 280.301 119.834 3466.9897331
4.9245 115.509 85.380 5150.9815195
4.9250 76.372 306.660 1159.9835729
4.9255 316.197 99.694 4399.9835729
4.9260 304.055 141.061 1213.0102669
4.9265 293.980 334.656 2115.9917864
4.9270 78.461 115.559 1673.9876797
4.9275 26.420 319.772 4219.0225873
4.9280 141.861 215.548 2935.9835729
4.9285 81.629 306.167 744.9856263
4.9290 135.240 248.368 1100.9938398
4.9295 209.324 278.158 3016.0164271
4.9300 134.549 130.372 3270.0123203
4.9305 195.337 336.728 3051.9917864
4.9310 263.858 229.115 1700.9938398
4.9315 79.156 39.463 12014.9815195
4.9320 205.301 182.694 2770.9897331
4.9325 332.055 89.796 10727.0143737
4.9330 84.696 272.380 4939.0225873
4.9335 139.193 26.503 16474.9897331
4.9340 296.568 298.242 12966.0123203
4.9345 110.091 145.220 1823.0143737
4.9350 49.851 266.504 1723.0225873
4.9355 207.286 216.391 2673.0184805
4.9360 135.300 342.299 2743.9835729
4.9365 245.568 26.793 5112.9856263
4.9370 15.753 297.583 2825.9876797
4.9375 51.562 149.242 2526.0123203
4.9380 291.037 160.034 1330.9897331
4.9385 83.881 180.541 3661.0102669
4.9390 154.572 103.299 2352.9856263
4.9395 18.774 120.167 6398.9815195
4.9400 281.707 103.436 2663.0143737
4.9405 131.860 172.887 2821.0102669
4.9410 76.138 56.009 1735.9835729
4.9415 110.532 36.870 11019.9917864
4.9420 147.940 262.772 1470.0123203
4.9425 215.070 187.637 14749.0102669
4.9430 260.562 122.163 386.0205339
4.9435 68.246 153.124 2522.0205339
4.9440 123.620 308.333 4471.9835729
4.9445 129.086 272.465 3085.0102669
4.9450 129.334 255.003 1978.9897331
4.9455 23.728 107.607 3295.9835729
4.9460 46.078 181.191 2396.9938398
4.9465 261.572 21.790 6599.0143737
4.9470 53.464 184.072 1011.9917864
4.9475 238.498 59.337 3037.0102669
4.9480 173.496 92.982 705.0184805
4.9485 160.207 52.818 2852.9938398
4.9490 130.506 189.627 15311.0143737
4.9495 145.276 205.539 3442.9897331
4.9500 45.886 7.432 2448.9856263
4.9505 292.767 287.994 2578.9897331
4.9510 106.239 142.852 1436.9938398
4.9515 246.094 265.576 8256.9856263
4.9520 33.357 3.353 3859.0225873
4.9525 305.606 33.782 2906.0205339
4.9530 105.928 34.392 3445.0102669
4.9535 326.748 69.510 2016.9856263
4.9540 304.347 54.950 3662.9815195
4.9545 244.758 208.751 4573.0102669
4.9550 66.197 181.405 1896.9856263
4.9555 30.577 257.100 2893.0102669
4.9560 219.961 198.729 5221.0102669
4.9565 270.371 55.382 5111.0143737
4.9570 332.454 103.743 1912.0164271
4.9575 190.270 128.319 15143.0143737
4.9580 75.464 261.578 7603.0225873
4.9585 91.481 226.320 3654.0123203
4.9590 62.866 334.954 2375.0143737
4.9595 346.924 174.762 7449.0184805
4.9600 54.465 336.959 1429.0102669
4.9605 332.205 194.301 2558.9815195
4.9610 196.024 288.746 3463.9835729
4.9615 294.984 319.961 3146.0205339
4.9620 149.344 113.339 5348.9938398
4.9625 113.740 70.956 1649.9876797
4.9630 75.809 143.878 1227.9917864
4.9635 211.318 195.458 1672.0164271
4.9640 311.405 225.905 6671.0143737
4.9645 20.813 41.276 4299.9917864
4.9650 28.120 278.870 4686.0123203
4.9655 77.414 178.159 7344.9856263
4.9660 37.723 40.895 57839.0143737
4.9665 79.707 172.703 8067.9917864
4.9670 121.626 294.106 25429.0102669
4.9675 18.299 270.057 6643.0225873
4.9680 276.906 93.020 3774.0123203
4.9685 29.131 124.116 5303.0143737
4.9690 257.379 241.099 5400.9856263
4.9695 54.102 63.632 5351.0143737
4.9700 152.776 31.936 5399.0143737
4.9705 271.732 9.362 15788.9938398
4.9710 8.064 186.069 16401.0184805
4.9715 286.471 25.688 8087.0143737
4.9720 7.800 101.297 25855.9835729
4.9725 10.987 109.539 6198.0123203
4.9730 320.667 175.266 7570.9897331
4.9735 131.245 27.768 8053.0102669
4.9740 113.528 274.127 28813.0102669
4.9745 122.546 303.245 9647.0143737
4.9750 298.225 114.970 10755.9917864
4.9755 290.035 294.611 5323.0225873
4.9760 60.995 112.406 3518.9815195
4.9765 103.931 330.686 40758.0123203
4.9770 344.458 318.109 2657.9876797
4.9775 213.986 98.055 11194.9897331
4.9780 219.555 66.316 2155.0225873
4.9785 115.149 95.227 1978.9897331
4.9790 123.860 178.835 11385.0184805
4.9795 167.961 286.478 17990.9815195
4.9800 354.053 5.002 32239.9835729
4.9805 78.136 144.690 11231.0143737
4.9810 169.972 90.899 49598.9815195
4.9815 201.258 346.235 11095.9835729
4.9820 320.120 104.926 69812.9938398
4.9825 205.904 238.366 28289.9876797
4.9830 267.710 10.335 18223.9835729
4.9835 335.245 126.698 35780.9938398
4.9840 67.060 186.154 22042.9897331
4.9845 185.124 284.909 23626.9897331
4.9850 257.028 37.875 2330.0205339
4.9855 168.597 254.067 20297.9876797
4.9860 152.404 177.662 7892.9938398
4.9865 167.409 230.150 36833.9876797
4.9870 127.694 56.781 14084.9938398
4.9875 178.119 323.920 169700.0082136 
4.9880 54.602 186.474 11279.0143737
4.9885 53.380 296.382 14114.0205339
4.9890 223.842 150.042 54387.9917864
4.9895 34.048 359.677 30074.0205339
4.9900 33.049 64.346 17704.0164271
4.9905 318.702 246.905 24720.9856263
4.9910 58.283 93.848 40560.9856263
4.9915 347.618 10.759 19723.0225873
4.9920 207.879 245.516 32999.0143737
4.9925 269.035 38.152 54249.0184805
4.9930 157.146 304.983 52532.9938398
4.9935 9.129 168.127 43189.0102669
4.9940 160.578 179.054 16710.0123203
4.9945 79.326 33.148 71691.9917864
4.9950 92.369 124.649 16171.0225873
4.9955 2.250 201.132 99191.0143737
4.9960 158.407 270.805 27401.9876797
4.9965 70.329 192.290 19587.9917864
4.9970 19.367 272.179 34063.9835729
4.9975 217.597 355.122 22683.9917864
4.9980 251.232 187.593 15329.9876797
4.9985 181.679 195.851 39120.9856263
4.9990 353.116 147.804 30401.9876797
4.9995 246.257 86.873 28800.9856263
5.0000 328.775 149.169 15390.0123203
5.0005 357.186 47.550 72449.9876797
5.0010 123.096 313.623 117490.0041068
5.0015 322.753 304.611 73460.0082136
5.0020 212.785 267.190 73840.0164271
5.0025 348.847 22.988 19940.0082136
5.0030 16.308 318.322 36490.0041068
5.0035 159.247 263.570 20119.9835729
5.0040 49.206 168.099 23009.9876797
5.0045 208.310 286.508 62050.0041068
5.0050 18.371 248.881 41690.0205339
5.0055 173.273 267.028 90079.9835729
5.0060 347.699 336.554 26119.9835729
5.0065 296.798 87.869 35170.0041068
5.0070 153.447 227.001 45530.0205339
5.0075 312.604 311.015 102349.9958932
5.0080 308.351 250.210 12329.9876797
5.0085 183.743 148.659 150439.9835729
5.0090 266.456 11.794 53540.0082136
5.0095 306.622 226.681 17040.0000000
5.0100 220.915 125.863 27589.9958932
5.0105 263.732 202.003 51679.9835729
5.0110 253.798 302.477 30870.0123203
5.0115 283.850 298.159 18199.9835729
5.0120 145.866 284.964 20369.9876797
5.0125 130.324 77.576 42929.9876797
5.0130 0.851 75.542 55460.0082136
5.0135 335.731 270.518 58230.0123203
5.0140 306.985 34.933 17859.9917864
5.0145 301.629 38.312 61610.0205339
5.0150 145.596 213.370 59239.9835729
5.0155 330.287 130.701 69140.0082136
5.0160 219.588 359.431 24740.0082136
5.0165 179.212 75.603 43820.0082136
5.0170 218.115 93.833 73440.0000000
5.0175 303.368 0.300 48000.0000000
5.0180 117.844 162.064 76909.9958932
5.0185 159.570 337.853 24789.9794661
5.0190 89.489 257.987 21270.0123203
5.0195 39.828 27.425 49529.9876797
5.0200 145.237 195.700 49480.0164271
5.0205 310.348 58.604 44019.9917864
5.0210 173.490 133.553 122349.9794661
5.0215 51.225 306.477 38800.0164271
5.0220 270.299 250.284 48410.0205339
5.0225 286.224 346.765 11119.9835729
5.0230 325.348 34.818 56190.0123203
5.0235 164.130 272.039 51720.0000000
5.0240 282.229 48.312 29479.9835729
5.0245 126.044 39.793 15850.0041068
5.0250 129.648 28.547 52330.0041068
5.0255 98.319 29.015 57360.0000000
5.0260 297.602 18.021 17989.9958932
5.0265 142.247 221.155 102569.9876797
5.0270 336.747 124.360 26119.9835729
5.0275 82.978 229.984 65790.0123203
5.0280 263.783 156.601 29780.0082136
5.0285 182.480 4.868 82749.9794661
5.0290 272.059 264.153 47910.0123203
5.0295 41.763 87.899 23670.0123203
5.0300 234.345 50.588 22710.0123203
5.0305 215.025 320.026 42970.0041068
5.0310 224.489 251.251 156819.9917864
5.0315 11.798 48.706 95989.9958932
5.0320 69.743 36.723 122540.0082136
5.0325 267.292 124.900 29300.0082136
5.0330 231.529 119.907 134910.0123203
5.0335 285.941 358.991 52989.9794661
5.0340 214.896 233.367 130289.9876797
5.0345 335.095 30.654 33630.0123203
5.0350 194.399 198.591 89009.9876797
5.0355 281.192 217.669 41280.0000000
5.0360 33.135 271.864 136389.9794661
5.0365 303.622 71.654 21490.0041068
5.0370 71.416 276.282 51280.0164271
5.0375 25.242 178.446 71560.0164271
5.0380 216.204 33.805 28010.0205339
5.0385 238.427 95.596 41410.0041068
5.0390 82.072 108.933 24750.0123203
5.0395 345.043 119.346 16130.0205339
5.0400 79.879 307.750 36380.0082136
5.0405 115.184 296.045 35629.9958932
5.0410 313.981 225.465 67240.0164271
5.0415 207.880 303.433 23400.0000000
5.0420 197.835 330.252 141549.9794661
5.0425 198.366 161.526 74359.9835729
5.0430 231.605 282.564 44210.0205339
5.0435 54.158 116.823 94989.9794661
5.0440 217.100 157.374 31389.9794661
5.0445 147.632 337.294 26969.9876797
5.0450 191.595 20.918 85210.0041068
5.0455 172.418 123.002 59930.0205339
5.0460 349.515 114.033 32670.0123203
5.0465 132.689 178.116 48030.0123203
5.0470 160.660 349.726 91639.9835729
5.0475 290.889 92.923 110229.9794661
5.0480 44.109 195.228 51349.9958932
5.0485 275.262 266.907 60229.9958932
5.0490 355.470 257.834 64529.9876797
5.0495 3.854 171.482 19789.9958932
5.0500 112.249 224.548 71359.9835729
5.0505 273.616 103.776 14330.0205339
5.0510 44.893 273.957 20080.0164271
5.0515 245.503 143.036 94210.0041068
5.0520 309.344 200.652 67930.0041068
5.0525 97.523 0.473 78850.0041068 
5.0530 359.299 131.120 30480.0000000
5.0535 221.439 74.120 28429.9958932
5.0540 191.042 348.781 24500.0082136
5.0545 267.580 359.770 51050.0205339
5.0550 53.718 26.301 44469.9794661
5.0555 119.162 31.323 33549.9794661
5.0560 32.763 103.388 73059.9917864
5.0565 323.481 242.744 38249.9876797
5.0570 351.176 37.409 72909.9794661
5.0575 154.330 223.948 25039.9835729
5.0580 275.850 263.874 70590.0123203
5.0585 215.941 127.371 42010.0041068
5.0590 76.169 98.816 19610.0205339
5.0595 315.443 294.131 60229.9958932
5.0600 26.386 149.825 44349.9794661
5.0605 2.080 185.863 28460.0082136
5.0610 59.503 253.489 41949.9794661
5.0615 346.905 26.314 23719.9835729
5.0620 342.707 235.997 27020.0082136
5.0625 9.770 172.772 17359.9835729
5.0630 47.767 248.687 58519.9835729
5.0635 176.541 157.690 31639.9835729
5.0640 128.587 87.663 30319.9835729
5.0645 205.001 136.886 80239.9835729
5.0650 165.851 78.168 40169.9876797
5.0655 14.383 171.217 73289.9876797
5.0660 216.262 102.605 57990.0123203
5.0665 193.012 88.049 63410.0205339
5.0670 138.477 125.642 41640.0000000
5.0675 43.440 277.311 29469.9794661
5.0680 98.884 238.599 42650.0205339
5.0685 212.334 274.992 24589.9958932
5.0690 216.538 130.723 24170.0205339
5.0695 86.777 263.313 74479.9835729
5.0700 107.360 236.680 62509.9958932
5.0705 143.363 240.464 30189.9794661
5.0710 339.120 120.684 37269.9794661
5.0715 103.180 8.420 54890.0205339
5.0720 272.081 237.373 54160.0164271
5.0725 279.586 192.106 21079.9835729
5.0730 97.204 175.868 39030.0123203
5.0735 26.998 181.264 42970.0041068
5.0740 254.923 211.679 77719.9835729
5.0745 332.664 259.841 33819.9917864
5.0750 133.033 156.406 39459.9917864
5.0755 153.501 350.333 61710.0123203
5.0760 332.546 312.237 74029.9958932
5.0765 332.856 235.113 34639.9835729
5.0770 289.240 256.126 27030.0123203
5.0775 349.566 234.715 91360.0164271
5.0780 135.398 223.748 29259.9917864
5.0785 284.328 300.241 48909.9794661
5.0790 289.889 43.564 61930.0041068
5.0795 123.751 313.484 27280.0164271
5.0800 251.183 355.334 41080.0164271
5.0805 208.003 86.339 33549.9794661
5.0810 269.015 359.084 55269.9794661
5.0815 115.094 96.398 24219.9917864
5.0820 232.001 25.698 85560.0000000
5.0825 139.039 314.358 62430.0123203
5.0830 339.859 221.956 52869.9794661
5.0835 166.476 219.221 84229.9958932
5.0840 66.706 202.145 47680.0164271
5.0845 45.897 214.159 22490.0205339
5.0850 109.165 5.659 93040.0164271
5.0855 0.468 126.258 141120.0000000
5.0860 136.133 1.312 62550.0123203
5.0865 342.100 253.244 105949.9958932
5.0870 94.415 154.685 20949.9794661
5.0875 270.832 261.258 69360.0000000
5.0880 142.418 20.885 48799.9835729
5.0885 334.524 83.281 42919.9835729
5.0890 155.523 121.404 26910.0123203
5.0895 262.357 292.412 40289.9876797
5.0900 254.061 57.637 71509.9958932
5.0905 170.647 22.771 77709.9794661
5.0910 33.049 140.033 37409.9876797
5.0915 292.456 339.553 42309.9794661
5.0920 232.483 59.743 22800.0000000
5.0925 150.684 26.410 59359.9835729
5.0930 87.575 58.605 112480.0164271
5.0935 150.455 221.986 74680.0164271
5.0940 236.719 31.884 64210.0041068
5.0945 183.974 192.167 152770.0041068
5.0950 281.958 81.634 98450.0205339
5.0955 353.733 100.930 58749.9794661
5.0960 60.229 92.228 49490.0205339
5.0965 341.596 62.719 38690.0205339
5.0970 187.143 343.701 85320.0000000
5.0975 138.040 328.864 62119.9835729
5.0980 233.091 43.609 55370.0205339
5.0985 222.458 294.806 37519.9835729
5.0990 80.308 137.505 47969.9876797
5.0995 248.796 171.581 110509.9958932
5.1000 171.918 322.941 58179.9917864
5.1005 257.632 286.363 27699.9917864
5.1010 16.097 29.945 69770.0205339
5.1015 329.215 348.760 68070.0123203
5.1020 334.386 309.258 99500.0082136
5.1025 33.160 226.622 16409.9876797
5.1030 260.157 189.965 88149.9794661
5.1035 167.932 312.280 34759.9835729
5.1040 93.929 154.046 60429.9794661
5.1045 80.497 267.163 72760.0164271
5.1050 136.128 157.297 78909.9794661
5.1055 41.150 45.363 54630.0123203
5.1060 179.496 346.912 64419.9917864
5.1065 52.257 230.136 41420.0082136
5.1070 190.383 171.838 79299.9917864
5.1075 328.156 265.272 89050.0041068
5.1080 141.070 165.069 42850.0041068
5.1085 235.716 142.739 61059.9917864
5.1090 350.350 229.942 62080.0164271
5.1095 187.586 72.591 93429.9794661
5.1100 112.668 338.339 91680.0000000
5.1105 43.421 77.586 74530.0041068
5.1110 319.836 353.020 66150.0123203
5.1115 112.957 43.082 75819.9917864
5.1120 338.526 114.783 141219.9917864
5.1125 149.981 309.039 94529.9876797
5.1130 228.818 13.295 51400.0164271
5.1135 6.551 231.609 98469.9794661
5.1140 345.505 250.885 38080.0164271
5.1145 340.342 330.130 40549.9958932
5.1150 18.547 67.299 58000.0164271
5.1155 93.845 298.601 53540.0082136
5.1160 160.426 13.824 68680.0164271
5.1165 179.083 294.826 59739.9917864
5.1170 271.038 262.846 33530.0205339
5.1175 176.173 212.867 93559.9835729
5.1180 273.009 131.183 78030.0123203
5.1185 321.351 247.526 60569.9876797
5.1190 43.716 103.622 109409.9876797
5.1195 68.055 258.820 16920.0000000
5.1200 28.517 89.337 53229.9794661
5.1205 31.904 250.876 49509.9794661
5.1210 16.809 127.865 38619.9917864
5.1215 132.163 33.179 43940.0082136
5.1220 298.285 45.116 100490.0205339
5.1225 116.103 342.020 74349.9794661
5.1230 182.120 245.399 79169.9876797
5.1235 281.119 36.252 56029.9958932
5.1240 167.050 292.205 68599.9835729
5.1245 172.663 265.207 90260.0082136
5.1250 21.612 156.544 71139.9917864
5.1255 330.148 268.424 64220.0082136
5.1260 73.324 113.625 114569.9876797
5.1265 114.328 312.686 88220.0082136
5.1270 315.509 323.560 142370.0205339
5.1275 355.572 147.285 72630.0123203
5.1280 48.323 325.077 110760.0000000
5.1285 185.413 273.189 213290.0205339
5.1290 309.345 217.328 118120.0164271
5.1295 20.856 266.217 42380.0082136
5.1300 348.793 63.528 35210.0205339
5.1305 305.126 13.476 114030.0123203
5.1310 236.352 51.252 89239.9835729
5.1315 306.105 100.512 81219.9917864
5.1320 300.477 338.314 41619.9917864
5.1325 278.293 245.794 159730.0041068
5.1330 40.716 46.643 72799.9835729
5.1335 111.298 131.724 105089.9876797
5.1340 334.344 31.644 78610.0041068
5.1345 131.254 156.751 43149.9794661
5.1350 236.795 230.193 76710.0123203
5.1355 334.275 80.961 85999.9835729
5.1360 93.414 340.202 67869.9794661
5.1365 116.944 256.485 105030.0123203
5.1370 303.529 0.007 56369.9876797
5.1375 220.923 202.566 142869.9794661
5.1380 40.372 194.992 58399.9835729
5.1385 197.065 46.285 41489.9876797
5.1390 121.527 124.797 37440.0000000
5.1395 7.891 159.587 183160.0164271
5.1400 241.090 167.713 330040.0164271
5.1405 324.130 241.454 93140.0082136
5.1410 299.383 98.357 106200.0000000
5.1415 354.654 287.699 250450.0041068
5.1420 265.822 264.890 152090.0205339
5.1425 277.641 158.756 217850.0205339
5.1430 307.289 276.117 29849.9876797
5.1435 336.417 169.643 96919.9835729
5.1440 306.491 104.751 56509.9958932
5.1445 320.775 24.457 52470.0123203
5.1450 20.650 9.240 155749.9958932
5.1455 289.367 232.758 35359.9835729
5.1460 245.379 210.915 91970.0205339
5.1465 71.886 283.092 234549.9794661
5.1470 169.797 48.997 10126999.9835729
5.1475 42.420 287.562 117270.0123203
5.1480 13.638 326.623 89790.0123203
5.1485 72.724 156.552 182149.9958932
5.1490 355.910 181.366 295909.9958932
5.1495 43.104 76.887 110690.0205339
5.1500 99.182 258.673 74570.0205339
5.1505 182.299 306.359 91029.9794661
5.1510 31.167 195.300 74410.0041068
5.1515 66.321 183.066 131410.0041068
5.1520 202.672 269.784 83680.0164271
5.1525 243.970 50.467 1772099.9753593
5.1530 299.852 334.838 319920.0000000
5.1535 216.043 220.543 183709.9958932
5.1540 162.795 309.549 139700.0082136
5.1545 12.398 184.673 154629.9794661
5.1550 243.958 4.687 178220.0082136
5.1555 50.964 202.664 102640.0164271
5.1560 116.889 333.811 127309.9958932
5.1565 307.237 297.003 224829.9794661
5.1570 38.660 202.700 76989.9794661
5.1575 205.651 129.695 88340.0082136
5.1580 276.598 200.272 76920.0000000
5.1585 298.088 188.432 54141000.0000000
5.1590 263.487 241.992 107379.9917864
5.1595 95.573 207.277 192069.9794661
5.1600 174.828 355.059 106350.0123203
5.1605 123.633 253.173 104180.0082136
5.1610 195.816 330.004 147949.9958932
5.1615 261.975 319.743 84429.9794661
5.1620 199.030 21.468 52649.9876797
5.1625 320.197 222.679 86349.9794661
5.1630 103.288 235.807 73029.9794661
5.1635 103.004 331.690 75799.9835729
5.1640 101.037 159.659 189990.0123203
5.1645 66.254 25.571 133100.0082136
5.1650 209.737 147.688 105520.0164271
5.1655 88.965 307.153 134019.9917864
5.1660 156.540 16.194 149300.0082136
5.1665 196.778 290.697 101509.9958932
5.1670 274.196 354.592 109169.9876797
5.1675 100.037 144.577 103350.0123203
5.1680 61.068 11.014 176090.0205339
5.1685 92.535 27.525 159309.9794661
5.1690 200.666 223.002 108349.9958932
5.1695 249.033 174.100 269509.9958932
5.1700 134.934 117.078 138429.9794661
5.1705 170.946 319.408 119290.0041068
5.1710 326.422 305.923 277059.9917864
5.1715 173.548 61.121 98619.9917864
5.1720 191.994 242.045 157680.0000000
5.1725 47.338 162.883 65129.9876797
5.1730 83.777 329.380 220820.0082136
5.1735 101.343 23.528 69919.9835729
5.1740 189.705 161.957 220250.0205339
5.1745 313.236 355.266 92109.9794661
5.1750 68.926 297.285 174199.9835729
5.1755 340.863 38.208 70629.9794661
5.1760 31.762 21.540 68469.9794661
5.1765 2.539 27.563 109450.0041068
5.1770 231.460 83.884 136769.9876797
5.1775 17.844 134.423 76509.9794661
5.1780 94.975 147.749 184480.0164271
5.1785 242.353 221.749 143829.9794661
5.1790 32.449 146.187 372990.0123203
5.1795 15.484 23.252 62709.9794661
5.1800 325.250 299.441 79130.0205339
5.1805 98.727 110.739 147000.0000000
5.1810 164.303 315.655 54530.0205339
5.1815 120.646 1.266 15329.9876797
5.1820 241.460 158.923 66600.0000000
5.1825 18.192 19.771 606040.0164271
5.1830 288.784 58.017 138740.0082136
5.1835 8.717 315.767 121269.9794661
5.1840 49.122 212.211 39270.0123203
5.1845 238.684 127.873 77739.9917864
5.1850 323.210 242.441 81349.9958932
5.1855 184.386 247.633 53829.9794661
5.1860 77.521 138.209 35930.0205339
5.1865 320.679 329.261 23810.0205339
5.1870 204.308 124.257 43879.9835729
5.1875 93.686 287.121 84109.9958932
5.1880 272.399 231.231 77540.0082136
5.1885 85.797 245.282 60520.0164271
5.1890 273.316 270.418 48219.9917864
5.1895 118.536 259.605 54970.0041068
5.1900 269.555 51.411 103810.0041068
5.1905 308.208 232.875 68770.0041068
5.1910 345.844 206.917 19889.9876797
5.1915 293.596 183.844 67299.9917864
5.1920 135.800 251.429 139690.0041068
5.1925 130.160 334.554 73720.0164271
5.1930 340.018 346.147 26589.9794661
5.1935 109.520 137.596 105929.9876797
5.1940 52.793 359.830 24160.0164271
5.1945 222.363 29.120 68450.0205339
5.1950 127.839 188.504 29760.0000000
5.1955 243.761 13.203 38249.9876797
5.1960 275.354 8.562 33069.9794661
5.1965 159.433 190.229 47760.0000000
5.1970 305.541 183.961 76419.9917864
5.1975 13.167 144.852 30250.0041068
5.1980 36.356 101.762 64100.0082136
5.1985 80.178 111.053 92180.0082136
5.1990 17.570 302.826 45260.0082136
5.1995 291.580 146.307 47070.0123203
5.2000 172.076 129.420 22289.9876797
5.2005 318.718 74.578 50090.0205339
5.2010 117.828 145.041 36960.0000000
5.2015 234.202 198.225 80070.0123203
5.2020 10.363 142.662 33770.0205339
5.2025 166.454 110.067 14280.0000000
5.2030 62.925 281.790 93589.9958932
5.2035 94.000 292.265 101709.9794661
5.2040 242.076 334.946 19580.0082136
5.2045 261.581 22.842 51789.9794661
5.2050 97.600 167.509 58629.9794661
5.2055 109.397 193.162 49409.9876797
5.2060 208.434 245.053 34669.9958932
5.2065 280.437 348.577 32300.0082136
5.2070 333.188 277.194 105490.0041068
5.2075 161.698 312.282 53160.0000000
5.2080 95.225 158.156 58570.0041068
5.2085 342.684 91.447 171099.9917864
5.2090 230.698 26.249 21079.9835729
5.2095 264.225 282.185 27089.9876797
5.2100 47.635 11.155 24429.9794661
5.2105 73.807 113.723 203200.0164271
5.2110 295.736 90.584 109659.9917864
5.2115 306.962 321.522 28309.9958932
5.2120 42.421 205.172 104890.0041068
5.2125 143.330 43.022 20719.9835729
5.2130 151.576 125.721 63490.0041068
5.2135 72.901 59.898 54290.0205339
5.2140 242.107 297.221 123020.0082136
5.2145 45.920 9.685 33189.9794661
5.2150 1.322 104.037 142580.0082136
5.2155 294.353 205.356 30280.0164271
5.2160 179.518 89.160 44109.9794661
5.2165 122.422 350.518 43779.9917864
5.2170 87.585 248.467 30730.0041068
5.2175 168.587 245.116 28989.9794661
5.2180 132.818 348.936 38479.9835729
5.2185 263.117 162.449 35469.9794661
5.2190 290.726 207.466 111559.9835729
5.2195 36.058 354.518 62560.0164271
5.2200 80.896 32.539 24099.9917864
5.2205 60.151 18.757 44440.0164271
5.2210 276.965 88.716 37950.0123203
5.2215 13.549 111.891 23989.9958932
5.2220 148.430 297.223 44900.0082136
5.2225 64.110 111.139 35729.9876797
5.2230 285.683 216.233 26560.0164271
5.2235 194.879 341.866 23430.0123203
5.2240 273.941 321.195 26280.0000000
5.2245 242.034 120.028 14680.0164271
5.2250 217.697 25.581 49210.0041068
5.2255 177.512 354.897 16000.0164271
5.2260 191.454 243.413 12699.9917864
5.2265 124.449 276.141 32869.9958932
5.2270 130.370 223.481 33329.9876797
5.2275 175.363 97.452 29910.0123203
5.2280 281.080 152.279 21069.9794661
5.2285 280.587 316.880 65320.0164271
5.2290 230.186 142.957 81099.9917864
5.2295 50.751 302.638 48480.0000000
5.2300 217.374 143.182 16999.9835729
5.2305 356.121 303.085 89310.0123203
5.2310 332.998 142.652 15150.0123203
5.2315 173.955 236.796 24799.9835729
5.2320 210.256 328.747 29670.0123203
5.2325 280.091 53.235 64090.0041068
5.2330 152.979 316.020 27709.9958932
5.2335 181.939 127.966 32969.9876797
5.2340 158.661 334.830 382340.0082136
5.2345 134.618 106.824 76639.9835729
5.2350 122.374 297.440 36309.9794661
5.2355 41.980 194.940 40269.9794661
5.2360 316.295 334.574 12870.0123203
5.2365 261.623 51.999 81789.9794661
5.2370 280.663 170.415 26280.0000000
5.2375 301.469 96.559 51229.9958932
5.2380 20.055 12.691 65609.9876797
5.2385 33.913 222.596 54280.0164271
5.2390 137.474 14.869 12530.0205339
5.2395 295.795 194.284 22230.0123203
5.2400 14.660 149.885 11090.0205339
5.2405 124.440 126.848 221989.9958932
5.2410 334.142 327.568 56080.0164271
5.2415 144.628 15.244 12890.0205339
5.2420 48.149 41.618 47359.9835729
5.2425 334.148 76.538 22960.0164271
5.2430 75.348 198.757 12870.0123203
5.2435 252.500 165.930 12730.0041068
5.2440 269.425 243.967 22710.0123203
5.2445 120.284 275.170 15709.9958932
5.2450 14.750 311.125 7749.9794661
5.2455 116.493 341.548 44330.0205339
5.2460 31.420 296.286 22470.0123203
5.2465 300.985 133.819 27089.9876797
5.2470 3.501 132.936 61399.9835729
5.2475 170.620 150.857 44430.0123203
5.2480 158.859 115.300 17570.0205339
5.2485 88.663 301.855 40100.0082136
5.2490 113.550 42.107 34710.0123203
5.2495 137.615 333.500 28000.0164271
5.2500 335.036 134.866 10600.0164271
5.2505 63.652 238.144 12949.9958932
5.2510 324.168 285.164 17989.9958932
5.2515 298.614 218.312 16179.9917864
5.2520 248.937 115.434 42449.9876797
5.2525 162.075 45.429 18170.0205339
5.2530 171.014 160.738 31440.0000000
5.2535 81.395 106.996 29839.9835729
5.2540 229.133 74.082 37080.0000000
5.2545 305.622 122.802 30929.9876797
5.2550 193.084 241.282 25519.9835729
5.2555 340.951 80.013 36360.0000000
5.2560 184.228 181.328 37659.9917864
5.2565 151.729 73.523 64800.0000000
5.2570 273.262 249.891 27069.9794661
5.2575 332.241 131.532 37200.0000000
5.2580 218.798 154.330 38810.0205339
5.2585 128.340 129.882 55029.9794661
5.2590 90.144 207.955 52769.9876797
5.2595 219.460 16.268 18510.0123203
5.2600 356.619 144.878 19049.9876797
5.2605 254.993 301.120 13529.9876797
5.2610 239.203 117.770 45319.9835729
5.2615 339.793 137.208 69309.9794661
5.2620 83.962 187.802 18890.0205339
5.2625 149.673 105.302 106230.0123203
5.2630 77.062 239.279 50949.9794661
5.2635 140.253 23.941 49840.0164271
5.2640 85.355 5.473 26709.9794661
5.2645 188.054 170.816 45319.9835729
5.2650 53.095 122.564 84030.0123203
5.2655 55.123 63.550 50050.0041068
5.2660 207.016 289.069 23729.9876797
5.2665 255.833 85.218 28899.9917864
5.2670 287.485 235.531 18390.0123203
5.2675 193.425 184.528 161520.0000000
5.2680 83.467 300.460 43269.9794661
5.2685 118.852 138.709 32489.9876797
5.2690 288.977 228.343 63089.9876797
5.2695 309.033 221.116 20229.9794661
5.2700 68.049 218.834 19810.0041068
5.2705 2.059 80.929 287959.9835729
5.2710 107.154 122.040 31769.9876797
5.2715 272.533 166.152 18760.0164271
5.2720 288.021 277.065 66069.9794661
5.2725 83.064 173.532 23760.0000000
5.2730 177.459 26.712 55830.0123203
5.2735 177.612 250.958 72860.0082136
5.2740 98.211 233.939 24370.0041068
5.2745 275.465 298.016 30589.9958932
5.2750 103.213 271.400 23070.0123203
5.2755 32.139 84.538 25970.0205339
5.2760 267.580 115.961 30909.9794661
5.2765 114.917 233.415 28440.0000000
5.2770 23.053 263.732 24789.9794661
5.2775 211.123 214.278 209160.0000000
5.2780 60.838 312.222 43279.9835729
5.2785 277.522 328.798 93439.9835729
5.2790 281.526 93.246 54600.0000000
5.2795 175.663 312.485 168919.9835729
5.2800 176.361 321.264 58730.0205339
5.2805 351.710 228.405 24469.9958932
5.2810 115.452 333.658 24559.9835729
5.2815 102.059 116.234 54480.0000000
5.2820 207.390 68.233 46509.9794661
5.2825 189.867 298.327 160600.0164271
5.2830 167.320 284.993 45589.9958932
5.2835 171.506 39.044 59650.0041068
5.2840 27.152 161.944 44050.0041068
5.2845 81.320 230.855 88090.0041068
5.2850 330.483 132.702 61350.0123203
5.2855 279.052 151.666 63429.9794661
5.2860 221.314 164.339 43069.9958932
5.2865 335.044 108.894 74489.9876797
5.2870 3.888 259.223 111789.9794661
5.2875 244.969 122.803 16389.9794661
5.2880 321.547 41.442 23660.0082136
5.2885 168.632 104.222 47229.9794661
5.2890 226.099 30.816 224800.0164271
5.2895 185.590 75.766 33490.0041068
5.2900 218.506 351.017 159970.0041068
5.2905 291.835 328.132 24579.9917864
5.2910 166.914 9.642 72870.0123203
5.2915 249.590 196.665 40069.9958932
5.2920 13.237 56.339 124930.0041068
5.2925 36.988 344.256 62400.0000000
5.2930 252.938 243.675 135170.0205339
5.2935 320.441 161.673 126079.9835729
5.2940 165.697 95.813 79659.9917864
5.2945 239.473 334.171 68530.0041068
5.2950 108.176 147.055 80440.0164271
5.2955 341.739 275.603 154960.0164271
5.2960 316.342 177.667 48589.9958932
5.2965 106.684 239.115 49340.0082136
5.2970 357.355 138.810 30099.9917864
5.2975 335.482 187.556 14800.0164271
5.2980 331.605 261.280 138299.9753593
5.2985 348.494 136.400 68900.0082136
5.2990 74.534 264.227 129500.0082136
5.2995 44.336 246.463 48500.0082136
5.3000 138.532 260.405 63099.9917864
5.3005 349.339 66.078 86400.0000000
5.3010 337.105 16.090 49200.0000000
5.3015 120.401 341.012 30299.9753593
5.3020 5.673 321.507 44900.0082136
5.3025 107.154 77.755 55600.0164271
5.3030 119.571 308.141 32099.9753593
5.3035 134.027 279.279 100800.0000000
5.3040 142.971 177.576 48799.9835729
5.3045 240.620 139.785 54299.9753593
5.3050 75.868 43.122 136299.9917864
5.3055 354.813 281.329 85499.9753593
5.3060 350.380 175.092 54699.9917864
5.3065 127.848 146.140 41099.9753593
5.3070 156.148 190.407 45400.0164271
5.3075 218.645 198.755 41400.0000000
5.3080 278.992 292.260 41699.9753593
5.3085 177.370 17.737 129099.9917864
5.3090 46.802 80.963 135000.0000000
5.3095 183.769 22.829 79000.0164271
5.3100 225.041 342.865 12099.9917864
5.3105 93.041 136.651 88800.0000000
5.3110 75.804 91.049 45899.9753593
5.3115 163.581 70.136 92099.9753593
5.3120 79.361 48.281 52100.0082136
5.3125 139.913 191.562 101800.0164271
5.3130 66.478 305.032 59599.9835729
5.3135 75.770 205.251 95699.9753593
5.3140 218.739 284.290 40499.9753593
5.3145 143.220 303.825 73299.9917864
5.3150 227.802 86.388 124399.9835729
5.3155 88.187 191.367 64200.0000000
5.3160 167.115 318.465 118000.0164271
5.3165 192.718 289.971 38800.0164271
5.3170 130.152 142.264 65300.0082136
5.3175 352.991 83.447 175100.0082136
5.3180 13.926 323.206 68800.0164271
5.3185 216.594 146.921 31499.9753593
5.3190 38.158 246.646 58899.9917864
5.3195 49.290 194.180 26699.9753593
5.3200 250.377 43.064 40200.0000000
5.3205 234.332 306.502 67700.0082136
5.3210 81.921 137.117 32499.9917864
5.3215 79.099 230.377 88800.0000000
5.3220 142.765 159.367 64200.0000000
5.3225 183.524 123.948 84299.9753593
5.3230 273.727 260.964 37299.9917864
5.3235 308.342 57.642 63299.9753593
5.3240 135.088 105.196 46899.9917864
5.3245 289.033 313.892 71800.0164271
5.3250 353.636 36.092 102500.0082136
5.3255 275.437 5.984 52399.9835729
5.3260 75.600 126.370 23900.0082136
5.3265 92.209 285.306 57099.9917864
5.3270 239.519 348.057 224400.0000000
5.3275 245.195 43.747 71300.0082136
5.3280 133.308 14.269 66299.9753593
5.3285 152.426 297.169 159500.0082136
5.3290 9.604 334.485 250800.0000000
5.3295 89.016 342.790 52800.0000000
5.3300 173.993 335.050 38900.0082136
5.3305 334.302 139.760 119200.0164271
5.3310 155.960 48.992 135600.0000000
5.3315 151.645 149.128 203400.0000000
5.3320 30.895 227.970 79899.9917864
5.3325 235.435 300.439 39199.9835729
5.3330 211.200 107.936 106700.0082136
5.3335 125.864 159.441 77900.0082136
5.3340 248.032 107.977 81299.9753593
5.3345 347.983 250.273 223299.9917864
5.3350 292.417 199.886 49899.9917864
5.3355 44.509 148.724 78600.0000000
5.3360 310.179 348.193 104599.9835729
5.3365 350.974 155.668 155900.0082136
5.3370 114.149 220.208 121000.0164271
5.3375 5.161 322.736 215400.0000000
5.3380 87.987 230.519 55600.0164271
5.3385 106.087 240.729 83499.9917864
5.3390 20.743 286.968 79600.0164271
5.3395 163.042 181.094 233099.9753593
5.3400 127.683 73.638 98300.0082136
5.3405 322.181 182.725 74800.0164271
5.3410 81.600 207.625 47200.0164271
5.3415 24.030 176.834 79700.0082136
5.3420 139.202 306.416 302300.0082136
5.3425 246.456 231.298 159799.9835729
5.3430 352.101 38.032 168799.9835729
5.3435 278.575 196.474 166100.0082136
5.3440 37.655 347.803 140099.9753593
5.3445 335.128 212.175 259299.9917864
5.3450 249.500 142.779 190299.9917864
5.3455 9.666 28.276 69199.9835729
5.3460 22.999 270.655 83800.0164271
5.3465 9.248 193.480 127399.9835729
5.3470 46.828 241.401 148000.0164271
5.3475 51.353 271.602 235700.0082136
5.3480 131.994 341.886 306600.0000000
5.3485 348.339 240.586 313000.0164271
5.3490 294.198 101.606 84600.0000000
5.3495 166.816 160.727 57299.9753593
5.3500 356.622 71.475 32099.9753593
5.3505 94.565 188.033 52600.0164271
5.3510 337.683 272.194 116099.9753593
5.3515 261.056 317.747 67499.9753593
5.3520 283.979 258.511 59599.9835729
5.3525 149.322 77.659 348299.9753593
5.3530 6.911 178.726 81299.9753593
5.3535 2.193 138.415 10100.0082136
5.3540 204.007 218.232 37800.0000000
5.3545 279.461 309.960 52200.0000000
5.3550 204.018 20.246 129099.9917864
5.3555 101.706 255.027 127499.9753593
5.3560 12.305 66.016 67800.0000000
5.3565 22.500 275.816 52399.9835729
5.3570 352.194 293.639 80499.9917864
5.3575 173.252 295.572 54099.9917864
5.3580 200.124 123.280 165799.9835729
5.3585 321.302 35.559 215300.0082136
5.3590 336.012 225.576 46100.0082136
5.3595 279.735 253.986 112800.0000000
5.3600 132.257 93.574 56599.9835729
5.3605 64.041 150.756 52000.0164271
5.3610 0.538 284.755 9400.0164271
5.3615 263.446 65.270 34100.0082136
5.3620 222.881 40.138 11400.0000000
5.3625 120.597 334.304 45500.0082136
5.3630 327.550 262.586 160499.9753593
5.3635 100.729 316.051 50800.0164271
5.3640 50.395 136.537 40100.0082136
5.3645 37.402 13.723 27099.9917864
5.3650 97.811 318.747 81099.9917864
5.3655 329.033 359.730 79000.0164271
5.3660 257.894 294.236 85999.9835729
5.3665 52.018 230.472 65400.0000000
5.3670 87.575 227.289 48699.9917864
5.3675 269.707 61.142 70800.0000000
5.3680 271.027 284.330 29800.0164271
5.3685 191.827 256.326 97299.9917864
5.3690 204.947 31.688 47699.9753593
5.3695 317.780 300.600 39899.9753593
5.3700 180.845 185.741 6000.0000000
5.3705 44.843 308.884 51799.9835729
5.3710 48.486 255.182 40299.9917864
5.3715 169.008 98.827 84299.9753593
5.3720 139.768 37.022 34299.9917864
5.3725 66.627 122.952 69600.0000000
5.3730 234.569 354.897 15600.0000000
5.3735 118.058 70.249 97100.0082136
5.3740 290.103 64.817 50499.9917864
5.3745 3.105 143.709 8599.9835729
5.3750 125.591 292.222 32300.0082136
5.3755 90.307 210.486 76200.0000000
5.3760 245.631 335.234 127299.9917864
5.3765 47.887 141.416 69000.0000000
5.3770 286.566 342.296 21400.0164271
5.3775 309.677 289.117 22999.9835729
5.3780 249.150 297.715 122900.0082136
5.3785 104.065 355.230 25700.0082136
5.3790 314.199 207.609 164699.9753593
5.3795 277.209 177.308 90400.0164271
5.3800 317.961 140.462 33699.9917864
5.3805 12.962 234.591 30400.0164271
5.3810 32.821 44.977 9799.9835729
5.3815 104.463 221.083 47900.0082136
5.3820 24.651 160.777 52000.0164271
5.3825 107.745 133.557 97700.0082136
5.3830 228.407 149.728 37100.0082136
5.3835 13.235 18.566 22999.9835729
5.3840 258.352 276.880 30299.9753593
5.3845 348.547 246.182 24299.9753593
5.3850 80.098 261.010 27600.0000000
5.3855 172.272 54.790 21000.0000000
5.3860 143.036 174.651 68599.9835729
5.3865 319.936 78.783 18899.9753593
5.3870 282.086 279.945 119499.9917864
5.3875 207.395 29.619 75699.9917864
5.3880 23.088 135.180 43899.9917864
5.3885 150.949 130.054 13999.9835729
5.3890 354.686 105.099 23400.0000000
5.3895 75.268 43.594 15099.9917864
5.3900 320.995 8.394 15400.0164271
5.3905 14.397 103.101 18400.0164271
5.3910 219.572 160.237 47200.0164271
5.3915 259.892 19.562 14900.0082136
5.3920 41.272 290.204 18899.9753593
5.3925 308.248 323.682 20200.0164271
5.3930 25.846 304.384 47800.0164271
5.3935 92.297 179.762 15400.0164271
5.3940 355.252 105.440 19600.0164271
5.3945 129.849 149.776 19100.0082136
5.3950 45.932 53.167 15199.9835729
5.3955 355.636 230.579 11200.0164271
5.3960 345.921 138.631 7600.0164271
5.3965 308.092 271.430 4999.9835729
5.3970 273.057 176.294 6899.9753593
5.3975 219.908 186.175 10499.9753593
5.3980 279.350 68.448 50699.9753593
5.3985 68.649 258.852 11200.0164271
5.3990 114.411 92.303 5400.0000000
5.3995 193.702 319.438 17099.9753593
5.4000 38.817 321.638 27600.0000000
5.4005 189.343 279.274 7399.9835729
5.4010 282.568 91.765 12699.9917864
5.4015 200.405 210.617 11599.9835729
5.4020 276.186 344.318 54147699.9917864
5.4025 229.691 268.263 14499.9917864
5.4030 72.924 33.440 24600.0000000
5.4035 13.376 18.489 22299.9917864
5.4040 121.411 103.584 19600.0164271
5.4045 33.424 96.202 124000000.0164271
5.4050 135.825 109.622 10899.9917864
5.4055 161.535 194.525 20699.9753593
5.4060 246.517 257.948 19899.9917864
5.4065 236.316 267.727 3236200.0164271
5.4070 195.361 26.642 16100.0082136
5.4075 322.189 58.779 13000.0164271
5.4080 98.504 310.177 8200.0164271
5.4085 287.220 75.186 163100.0082136
5.4090 111.213 249.789 9089800.0164271
5.4095 244.920 242.285 388700.0082136
5.4100 234.787 160.144 547700.0082136
5.4105 153.723 284.653 12199.9835729
5.4110 71.219 213.243 85299.9917864
5.4115 143.678 140.260 6899.9753593
5.4120 208.623 231.973 28800.0000000
5.4125 332.317 282.325 36400.0164271
5.4130 334.171 123.554 46200.0000000
5.4135 228.228 145.727 10000000000.0000000
5.4140 215.920 104.554 11900.0082136
5.4145 329.036 180.302 11800.0164271
5.4150 45.372 4.359 17200.0164271
5.4155 272.074 301.242 1798999.9835729
5.4160 64.218 192.865 48699.9917864
5.4165 58.794 326.769 20451400.0164271
5.4170 121.133 104.936 37800.0000000
5.4175 249.729 210.566 48400.0164271
5.4180 111.404 320.960 34100.0082136
5.4185 253.278 277.312 4100.0082136
5.4190 307.424 58.406 8800.0164271
5.4195 288.406 82.035 23499.9917864
5.4200 336.068 3.002 50099.9753593
5.4205 305.484 134.780 12699.9917864
5.4210 285.849 25.808 20200.0164271
5.4215 165.107 43.686 15600.0000000
5.4220 165.435 228.510 11499.9917864
5.4225 112.308 223.200 36099.9917864
5.4230 229.942 162.010 97800.0000000
5.4235 195.444 30.318 13899.9917864
5.4240 179.564 179.690 158200.0164271
5.4245 188.252 226.681 21600.0000000
5.4250 45.461 83.051 23900.0082136
5.4255 1.594 32.709 107200.0164271
5.4260 218.767 189.483 5200.0164271
5.4265 133.777 151.044 19899.9917864
5.4270 283.034 117.578 33000.0000000
5.4275 0.233 29.704 39299.9753593
5.4280 247.629 78.906 28899.9917864
5.4285 86.381 34.645 17499.9917864
5.4290 183.585 59.576 21299.9753593
5.4295 304.145 98.503 11499.9917864
5.4300 291.977 344.125 11800.0164271
5.4305 254.865 124.660 25399.9835729
5.4310 70.331 323.933 5599.9835729
5.4315 281.729 329.585 3400.0164271
5.4320 212.091 2.234 15199.9835729
5.4325 16.409 200.570 27699.9917864
5.4330 59.181 245.171 30400.0164271
5.4335 95.993 27.427 34999.9835729
5.4340 297.981 138.059 12600.0000000
5.4345 177.373 235.206 70800.0000000
5.4350 27.337 43.906 5300.0082136
5.4355 227.484 167.600 4899.9917864
5.4360 15.687 290.058 157399.9835729
5.4365 159.911 223.269 13999.9835729
5.4370 36.776 103.699 14699.9753593
5.4375 326.205 288.324 19700.0082136
5.4380 87.924 170.181 26200.0164271
5.4385 65.193 235.289 47599.9835729
5.4390 130.102 345.567 207400.0164271
5.4395 152.031 105.030 17200.0164271
5.4400 126.212 180.554 7100.0082136
5.4405 146.824 61.857 14499.9917864
5.4410 205.215 281.853 17900.0082136
5.4415 28.612 89.774 7800.0000000
5.4420 346.600 35.482 50599.9835729
5.4425 235.135 35.930 23599.9835729
5.4430 41.352 236.616 17900.0082136
5.4435 303.986 255.874 22800.0000000
5.4440 342.510 76.343 7100.0082136
5.4445 98.211 349.838 2800.0164271
5.4450 156.717 119.757 21699.9917864
5.4455 334.016 151.304 9600.0000000
5.4460 162.686 146.135 26499.9917864
5.4465 105.045 266.895 19899.9917864
5.4470 297.925 57.507 11200.0164271
5.4475 166.179 244.700 5900.0082136
5.4480 253.865 19.700 68499.9917864
5.4485 25.214 59.118 166499.9753593
5.4490 162.920 149.089 101699.9753593
5.4495 117.355 10.992 10100.0082136
5.4500 244.957 100.368 26900.0082136
5.4505 269.857 44.434 37100.0082136
5.4510 132.212 66.491 5099.9753593
5.4515 352.342 4.720 31100.0082136
5.4520 121.745 211.917 49200.0000000
5.4525 267.473 96.064 4600.0164271
5.4530 138.930 94.020 7000.0164271
5.4535 166.193 322.157 5599.9835729
5.4540 224.169 346.192 38300.0082136
5.4545 67.194 236.234 17599.9835729
5.4550 102.323 42.775 10999.9835729
5.4555 183.256 167.905 22100.0082136
5.4560 13.371 350.369 19800.0000000
5.4565 106.541 254.524 14099.9753593
5.4570 84.965 24.263 32900.0082136
5.4575 91.623 133.675 7200.0000000
5.4580 5.193 132.016 12799.9835729
5.4585 272.924 188.852 11900.0082136
5.4590 91.549 337.669 82200.0000000
5.4595 86.328 221.632 1999.9835729
5.4600 135.814 301.697 8099.9753593
5.4605 199.841 10.594 27400.0164271
5.4610 192.359 289.007 117600.0000000
5.4615 112.720 139.953 12000.0000000
5.4620 316.529 242.790 39500.0082136
5.4625 175.435 62.739 32200.0164271
5.4630 81.668 72.396 2900.0082136
5.4635 176.902 233.890 16399.9835729
5.4640 308.900 147.611 40999.9835729
5.4645 25.938 328.411 12699.9917864
5.4650 93.120 148.344 6799.9835729
5.4655 348.336 4.206 20499.9917864
5.4660 136.463 211.820 5099.9753593
5.4665 327.885 24.441 31899.9917864
5.4670 11.270 357.913 37000.0164271
5.4675 359.668 358.586 91200.0000000
5.4680 1.531 289.961 170200.0164271
5.4685 116.175 267.766 3699.9917864
5.4690 325.424 289.136 11400.0000000
5.4695 352.830 324.920 77099.9753593
5.4700 222.301 221.025 16399.9835729
5.4705 172.854 246.332 6199.9835729
5.4710 53.723 292.463 16499.9753593
5.4715 90.846 115.651 6899.9753593
5.4720 81.115 227.323 14099.9753593 
5.4725 144.181 41.924 6099.9917864
5.4730 145.080 239.618 6099.9917864
5.4735 350.938 44.046 21899.9753593
5.4740 215.408 53.909 23900.0082136
5.4745 31.938 69.104 16999.9835729
5.4750 102.233 107.558 37200.0000000
5.4755 302.166 294.772 32400.0000000
5.4760 290.185 152.470 9799.9835729
5.4765 343.606 11.542 6799.9835729
5.4770 138.580 189.988 6699.9917864
5.4775 238.297 273.354 39899.9753593
5.4780 144.998 106.597 33699.9917864
5.4785 207.815 99.224 13600.0164271
5.4790 2.554 5.706 83599.9835729
5.4795 188.680 31.015 13499.9753593
5.4800 338.508 280.746 16800.0000000
5.4805 320.342 350.599 7899.9917864
5.4810 43.349 11.492 16800.0000000
5.4815 128.866 141.621 17300.0082136
5.4820 142.476 209.960 68599.9835729
5.4825 125.465 321.651 27600.0000000
5.4830 287.645 147.044 31999.9835729
5.4835 333.061 130.632 79399.9835729
5.4840 5.591 126.292 45899.9753593
5.4845 318.822 216.544 21299.9753593
5.4850 287.916 185.094 8900.0082136
5.4855 356.446 300.742 22700.0082136
5.4860 52.714 228.066 4499.9753593
5.4865 117.171 317.398 4800.0000000
5.4870 146.695 196.752 19000.0164271
5.4875 189.681 248.902 14699.9753593
5.4880 65.561 292.763 17699.9753593
5.4885 191.714 41.664 11699.9753593
5.4890 56.631 335.737 74499.9917864
5.4895 137.706 126.819 17800.0164271
5.4900 323.040 84.028 38300.0082136
5.4905 311.589 170.305 31399.9835729
5.4910 321.183 179.102 123299.9753593
5.4915 198.241 213.863 181399.9835729
5.4920 59.544 318.607 13999.9835729
5.4925 53.138 54.659 61700.0082136
5.4930 121.511 327.470 22499.9753593
5.4935 194.816 358.350 407400.0000000
5.4940 320.576 129.687 26200.0164271
5.4945 200.804 326.966 34999.9835729
5.4950 101.440 282.465 26200.0164271
5.4955 46.354 320.488 12400.0164271
5.4960 120.004 243.420 102799.9835729
5.4965 159.104 235.384 15199.9835729
5.4970 240.134 202.785 34000.0164271
5.4975 112.992 41.847 18099.9917864
5.4980 125.892 140.675 57699.9917864
5.4985 223.296 208.534 39099.9917864
5.4990 53.719 89.296 57799.9835729
5.4995 250.717 243.874 334399.9835729
5.5000 9.150 272.536 39799.9835729
5.5005 15.329 301.167 21099.9917864
5.5010 15.698 17.268 65300.0082136
5.5015 311.399 14.743 80099.9753593
5.5020 218.897 157.446 33299.9753593
5.5025 338.372 333.745 135699.9917864
5.5030 261.134 74.482 90799.9835729
5.5035 312.144 148.830 97000.0164271
5.5040 90.229 339.713 127200.0000000
5.5045 325.681 96.734 32900.0082136
5.5050 235.931 249.183 167300.0082136
5.5055 176.721 18.167 80699.9753593
5.5060 305.072 334.021 14599.9835729
5.5065 214.250 39.341 69600.0000000
5.5070 190.224 51.200 47099.9753593
5.5075 129.512 81.028 71800.0164271
5.5080 242.197 154.618 75600.0000000
5.5085 242.197 154.618 75600.0000000
5.5090 254.079 317.963 22100.0082136
5.5095 126.775 126.108 143699.9753593
5.5100 104.128 235.094 50200.0164271
5.5105 95.414 162.653 192099.9917864
5.5110 190.487 135.737 21600.0000000
5.5115 284.516 211.063 121700.0082136
5.5120 331.185 43.486 302300.0082136
5.5125 207.691 336.353 95599.9835729
5.5130 68.008 62.700 61200.0000000
5.5135 118.599 111.638 106499.9753593
5.5140 181.017 303.099 170800.0164271
5.5145 87.022 94.517 128499.9917864
5.5150 96.454 248.763 46000.0164271
5.5155 136.066 212.204 132199.9835729
5.5160 84.681 141.153 38400.0000000
5.5165 301.843 41.434 230300.0082136
5.5170 58.281 72.178 145399.9835729
5.5175 180.856 71.176 61000.0164271
5.5180 159.680 237.687 53400.0000000
5.5185 300.436 21.946 25600.0164271
5.5190 265.905 269.276 102899.9753593
5.5195 2.185 337.363 198799.9835729
5.5200 44.145 330.112 211499.9753593
5.5205 233.047 331.134 84500.0082136
5.5210 127.669 225.372 67100.0082136
5.5215 51.491 155.667 90299.9753593
5.5220 128.741 255.454 96899.9753593
5.5225 207.557 107.387 370499.9753593
5.5230 123.073 130.503 61100.0082136
5.5235 76.969 240.216 19200.0000000
5.5240 155.843 246.477 58899.9917864
5.5245 182.458 103.767 37700.0082136
5.5250 323.506 103.030 68400.0000000
5.5255 220.871 11.556 66799.9835729
5.5260 258.672 318.728 20499.9917864
5.5265 284.574 28.147 164900.0082136
5.5270 94.032 261.381 60099.9917864
5.5275 167.963 243.653 44099.9753593
5.5280 298.241 350.394 42400.0164271
5.5285 257.291 303.310 67999.9835729
5.5290 355.829 132.166 52000.0164271
5.5295 275.981 139.737 81099.9917864
5.5300 304.697 257.880 16000.0164271
5.5305 290.401 174.102 43299.9917864
5.5310 87.940 345.931 48000.0000000
5.5315 163.231 3.559 172299.9917864
5.5320 155.729 28.869 53699.9753593
5.5325 139.485 245.013 42000.0000000
5.5330 285.111 195.953 15799.9835729
5.5335 232.510 37.075 359900.0082136
5.5340 245.061 97.597 211000.0164271
5.5345 156.370 289.233 100200.0000000
5.5350 20.049 310.932 403100.0082136
5.5355 103.280 262.879 87799.9835729
5.5360 59.027 222.398 39500.0082136
5.5365 179.638 341.591 49899.9917864
5.5370 236.946 144.001 154600.0164271
5.5375 220.018 266.411 200800.0164271
5.5380 160.846 56.532 134200.0164271
5.5385 309.991 199.617 495199.9835729
5.5390 247.348 319.209 356599.9835729
5.5395 354.977 136.519 487499.9753593
5.5400 103.981 146.889 242499.9917864
5.5405 125.229 267.263 64000.0164271
5.5410 190.405 74.689 46800.0000000
5.5415 342.910 241.237 84899.9753593
5.5420 141.791 167.088 251499.9917864
5.5425 47.206 324.560 287099.9753593
5.5430 272.705 199.967 139200.0000000
5.5435 298.678 84.053 216600.0000000
5.5440 256.975 91.761 94200.0000000
5.5445 101.845 173.862 53800.0164271
5.5450 191.537 43.659 269900.0082136
5.5455 280.379 29.974 230599.9835729
5.5460 304.788 170.681 104900.0082136
5.5465 269.971 75.307 68099.9753593
5.5470 298.354 307.933 59099.9753593
5.5475 19.114 253.437 76600.0164271
5.5480 342.303 13.025 312199.9835729
5.5485 305.955 2.696 86499.9917864
5.5490 86.333 217.327 27000.0000000
5.5495 300.044 296.629 133700.0082136
5.5500 289.246 219.519 448000.0164271
5.5505 123.283 231.871 84600.0000000
5.5510 159.809 45.812 177199.9835729
5.5515 136.516 36.854 131599.9835729
5.5520 241.728 107.480 76800.0000000
5.5525 208.959 230.776 93000.0000000
5.5530 255.859 354.219 287900.0082136
5.5535 188.536 37.904 165799.9835729
5.5540 121.919 164.495 157600.0164271
5.5545 71.104 25.224 123500.0082136
5.5550 282.532 92.568 167400.0000000
5.5555 178.357 209.595 247800.0000000
5.5560 101.431 69.749 177199.9835729
5.5565 308.721 16.985 106899.9917864
5.5570 331.453 301.846 75899.9753593
5.5575 258.040 121.009 38200.0164271
5.5580 290.887 340.453 97499.9753593
5.5585 51.552 1.933 367000.0164271
5.5590 56.561 93.456 125300.0082136
5.5595 267.149 144.009 58100.0082136
5.5600 71.739 272.889 137699.9753593
5.5605 330.528 270.111 126899.9753593
5.5610 285.146 39.309 86800.0164271
5.5615 285.371 12.361 176499.9917864
5.5620 212.548 43.673 181499.9753593
5.5625 323.072 131.069 102600.0000000
5.5630 122.921 116.141 70600.0164271
5.5635 318.923 342.044 179599.9835729
5.5640 79.708 289.426 403499.9753593
5.5645 242.028 86.076 101200.0164271
5.5650 126.027 294.813 98099.9753593
5.5655 309.702 242.077 60799.9835729
5.5660 92.418 252.593 177400.0164271
5.5665 34.182 336.620 78400.0164271
5.5670 120.522 104.748 154600.0164271
5.5675 81.267 353.693 144099.9917864
5.5680 248.105 190.057 54000.0000000
5.5685 251.261 88.571 226000.0164271
5.5690 346.201 100.647 64600.0164271
5.5695 269.796 313.190 73000.0164271
5.5700 301.971 98.541 194599.9835729
5.5705 6.607 123.480 79399.9835729
5.5710 12.350 106.217 243500.0082136
5.5715 194.838 34.316 88100.0082136
5.5720 358.948 196.728 67499.9753593
5.5725 130.173 176.525 112200.0000000
5.5730 153.729 218.367 101800.0164271
5.5735 353.116 175.557 113699.9753593
5.5740 329.856 151.771 103399.9835729
5.5745 20.185 218.806 147400.0164271
5.5750 310.465 242.740 63600.0000000
5.5755 130.048 255.433 229499.9753593
5.5760 170.506 215.521 169700.0082136
5.5765 272.679 315.388 215900.0082136
5.5770 62.305 35.801 236300.0082136
5.5775 19.725 2.518 70200.0000000
5.5780 246.022 217.258 333000.0000000
5.5785 233.214 115.362 59200.0164271
5.5790 326.462 298.347 61700.0082136
5.5795 282.667 235.035 260200.0164271
5.5800 162.011 211.930 74300.0082136
5.5805 155.718 338.243 118899.9917864
5.5810 19.560 56.943 226800.0000000
5.5815 58.189 252.688 99500.0082136
5.5820 357.382 99.089 177400.0164271 
5.5825 46.600 54.263 211399.9835729
5.5830 218.898 293.563 74499.9917864
5.5835 203.720 8.870 146400.0000000
5.5840 7.792 141.411 149300.0082136
5.5845 89.287 90.900 84799.9835729
5.5850 235.086 253.037 296499.9917864
5.5855 90.756 297.866 196600.0164271
5.5860 253.422 285.278 109800.0000000
5.5865 67.750 294.502 303299.9753593
5.5870 95.026 294.684 584400.0000000
5.5875 336.586 288.439 236599.9835729
5.5880 257.496 79.718 309199.9835729
5.5885 250.207 154.580 60799.9835729
5.5890 314.051 254.834 191400.0000000
5.5895 281.708 3.187 176800.0164271
5.5900 79.092 300.207 67000.0164271
5.5905 155.580 210.313 347599.9835729
5.5910 206.444 13.328 158699.9753593
5.5915 20.239 0.502 81000.0000000
5.5920 312.493 236.353 172100.0082136
5.5925 173.439 206.380 56300.0082136
5.5930 144.245 66.643 188099.9753593
5.5935 304.626 44.234 127899.9917864
5.5940 71.248 96.089 50599.9835729
5.5945 43.979 182.284 154200.0000000
5.5950 349.898 327.811 184399.9835729
5.5955 280.989 186.680 228400.0164271
5.5960 224.108 62.184 122900.0082136
5.5965 96.197 132.103 227800.0164271
5.5970 29.522 191.208 345099.9917864
5.5975 162.941 311.072 96199.9835729
5.5980 105.646 220.946 135899.9753593
5.5985 70.479 285.745 366099.9917864
5.5990 56.088 216.362 307999.9835729
5.5995 84.801 156.358 99299.9753593
5.6000 249.217 192.179 113900.0082136
5.6005 302.448 255.928 123699.9917864
5.6010 67.247 8.908 311200.0164271
5.6015 252.521 11.302 239699.9753593
5.6020 320.281 50.446 102600.0000000
5.6025 78.852 265.640 157100.0082136
5.6030 352.851 54.608 207600.0000000
5.6035 310.352 304.196 234600.0000000
5.6040 277.110 350.026 299300.0082136
5.6045 359.045 239.568 161699.9753593
5.6050 219.250 334.734 123500.0082136
5.6055 180.081 46.502 119200.0164271
5.6060 302.647 272.162 250200.0000000
5.6065 63.934 308.080 136899.9917864
5.6070 222.086 55.192 340399.9835729
5.6075 312.866 43.722 103000.0164271
5.6080 30.668 343.872 298000.0164271
5.6085 30.591 253.556 147299.9753593
5.6090 263.920 231.497 298999.9835729
5.6095 119.854 94.728 171600.0000000
5.6100 254.855 281.937 126799.9835729
5.6105 127.915 114.193 244999.9835729
5.6110 330.551 231.834 173200.0164271
5.6115 35.516 351.936 374499.9917864
5.6120 324.263 263.406 171400.0164271
5.6125 222.009 15.947 230099.9753593
5.6130 9.801 231.358 263900.0082136
5.6135 314.499 230.168 95599.9835729
5.6140 132.297 126.899 117099.9917864
5.6145 33.695 278.979 159099.9917864
5.6150 16.834 119.335 212599.9835729
5.6155 276.583 72.768 114099.9917864
5.6160 329.491 63.147 353099.9753593
5.6165 85.714 190.969 106999.9835729
5.6170 114.752 111.269 254200.0164271
5.6175 149.341 198.414 133999.9835729
5.6180 343.295 106.708 91100.0082136
5.6185 76.672 353.484 174199.9835729
5.6190 173.045 146.201 295999.9835729
5.6195 69.453 273.557 112499.9753593
5.6200 236.129 181.555 87400.0164271
5.6205 198.474 315.831 97499.9753593
5.6210 240.626 6.934 332699.9753593
5.6215 329.728 302.480 156199.9835729
5.6220 62.846 127.504 187700.0082136
5.6225 324.115 156.316 195400.0164271
5.6230 95.858 95.391 131400.0000000
5.6235 23.355 16.596 178700.0082136
5.6240 31.666 24.382 333699.9917864
5.6245 272.489 238.213 93400.0164271
5.6250 47.178 91.939 373399.9835729
5.6255 252.773 277.525 97499.9753593
5.6260 109.048 280.002 170499.9917864
5.6265 3.614 342.482 109800.0000000
5.6270 41.157 284.937 225099.9917864
5.6275 87.527 95.601 148899.9917864
5.6280 41.128 133.875 70200.0000000
5.6285 130.434 350.086 128699.9753593
5.6290 264.044 96.378 138199.9835729
5.6295 252.872 42.696 181299.9917864
5.6300 30.879 129.007 285299.9753593
5.6305 199.753 229.139 219000.0000000
5.6310 187.866 339.307 199800.0000000
5.6315 285.745 259.742 99299.9753593
5.6320 223.755 228.463 239200.0164271
5.6325 263.246 79.046 170300.0082136
5.6330 195.809 249.562 366699.9917864
5.6335 300.810 241.545 153500.0082136
5.6340 90.876 323.057 86200.0164271
5.6345 210.115 170.207 87199.9835729
5.6350 152.546 50.738 385800.0000000
5.6355 351.353 167.434 288500.0082136
5.6360 292.989 169.936 212300.0082136
5.6365 43.955 155.561 194400.0000000
5.6370 207.239 159.110 262700.0082136
5.6375 294.904 57.505 265600.0164271
5.6380 244.863 240.491 508100.0082136
5.6385 9.751 210.450 1036700.0082136
5.6390 126.567 305.847 129000.0000000
5.6395 155.626 335.581 218699.9753593
5.6400 18.041 151.276 438699.9917864
5.6405 149.532 137.160 275699.9753593
5.6410 13.309 27.055 471500.0082136
5.6415 128.305 263.558 214000.0164271
5.6420 101.990 33.093 166600.0164271
5.6425 163.500 140.354 430499.9753593
5.6430 151.580 184.022 198199.9835729
5.6435 24.542 296.020 156899.9753593
5.6440 252.584 156.762 173499.9917864
5.6445 75.300 180.977 96199.9835729
5.6450 167.289 4.568 308699.9753593
5.6455 84.245 117.157 408600.0000000
5.6460 167.620 0.384 478000.0164271
5.6465 45.862 264.652 267299.9753593
5.6470 224.754 60.755 347200.0164271
5.6475 351.892 343.524 494499.9917864
5.6480 55.473 33.250 160000.0164271
5.6485 8.634 46.688 170499.9917864
5.6490 23.621 37.360 175899.9917864
5.6495 213.778 107.331 120600.0000000
5.6500 202.054 240.425 367700.0082136
5.6505 196.786 274.333 585199.9835729
5.6510 29.193 60.614 148299.9917864
5.6515 258.922 293.545 980599.9835729 
5.6520 270.212 118.538 148999.9835729
5.6525 357.939 269.440 245800.0164271
5.6530 322.184 24.606 479099.9753593
5.6535 192.075 193.439 172100.0082136
5.6540 27.764 61.587 167499.9917864 
5.6545 312.807 67.670 236599.9835729
5.6550 128.669 158.081 152300.0082136
5.6555 179.544 78.830 310999.9835729
5.6560 314.468 349.285 154100.0082136
5.6565 251.923 343.989 559399.9835729
5.6570 32.696 318.635 259600.0164271
5.6575 309.384 88.236 448999.9835729
5.6580 236.829 80.259 443300.0082136
5.6585 269.463 356.136 352700.0082136
5.6590 71.963 0.622 869599.9835729
5.6595 118.501 209.072 279400.0164271
5.6600 22.920 38.396 273099.9917864
5.6605 114.850 135.546 278200.0164271
5.6610 118.238 158.062 298999.9835729
5.6615 265.246 230.320 865999.9835729
5.6620 234.616 252.136 621199.9835729
5.6625 154.699 238.390 310000.0164271
5.6630 67.646 140.208 289000.0164271
5.6635 123.194 137.047 440099.9753593
5.6640 252.116 76.132 264600.0000000
5.6645 198.754 297.766 325999.9835729
5.6650 88.550 150.896 342500.0082136
5.6655 155.838 196.576 519699.9917864
5.6660 6.249 16.537 179400.0000000
5.6665 357.710 165.849 594500.0082136
5.6670 259.224 319.743 312500.0082136
5.6675 304.296 172.083 226200.0000000
5.6680 304.296 172.083 226200.0000000
5.6685 254.009 123.276 1361699.9753593
5.6690 198.119 251.230 727000.0164271
5.6695 61.656 353.757 383499.9917864
5.6700 225.685 268.550 231699.9917864
5.6705 96.058 238.933 879000.0000000
5.6710 84.631 182.614 2762099.9753593
5.6715 32.399 304.864 201899.9753593
5.6720 333.361 283.161 260699.9753593
5.6725 283.739 17.962 1576800.0000000
5.6730 210.354 341.183 16106099.9753593
5.6735 43.963 313.558 1232800.0164271
5.6740 275.220 73.322 970399.9835729
5.6745 261.372 279.163 1277300.0082136
5.6750 303.787 264.499 410300.0082136
5.6755 69.767 265.309 17545999.9835729
5.6760 229.175 61.701 471500.0082136
5.6765 196.234 264.914 907499.9753593
5.6770 297.688 87.483 276400.0164271
5.6775 278.841 212.508 172899.9917864
5.6780 143.111 22.146 336099.9917864
5.6785 235.362 192.894 297099.9917864
5.6790 108.231 68.646 452099.9753593
5.6795 102.614 117.966 455699.9753593
5.6800 345.887 220.082 546000.0000000
5.6805 33.010 273.638 236900.0082136
5.6810 63.624 248.248 687000000.0000002 
5.6815 148.722 77.050 288799.9835729
5.6820 309.298 203.310 439100.0082136
5.6825 18.337 47.627 399899.9753593
5.6830 339.998 161.125 518200.0164271
5.6835 65.416 259.108 195799.9835729
5.6840 107.034 132.897 201500.0082136
5.6845 186.620 295.815 249000.0000000
5.6850 37.267 232.853 838000000.0164269 
5.6855 305.380 334.117 377499.9917864
5.6860 13.108 214.143 425699.9753593
5.6865 302.118 161.779 61805599.9835729
5.6870 307.498 208.719 106000000.0164271 
5.6875 92.025 166.290 646899.9917864
5.6880 195.240 191.640 476800.0164271
5.6885 204.053 182.189 201299.9753593
5.6890 162.770 233.166 720400.0164271
5.6895 224.459 115.482 241100.0082136
5.6900 356.024 312.946 767099.9753593
5.6905 63.662 330.319 235999.9835729
5.6910 6.741 7.144 362099.9753593
5.6915 245.557 77.249 233300.0082136
5.6920 280.349 318.131 1186999.9835729
5.6925 79.223 274.046 11223000.0000000
5.6930 302.372 119.962 213000000.0000000 
5.6935 157.332 3.912 292700.0082136
5.6940 234.632 331.206 454100.0082136
5.6945 113.872 292.544 147699.9917864
5.6950 167.329 292.139 375699.9917864
5.6955 307.484 33.280 177099.9917864
5.6960 308.809 26.715 1510999.9835729
5.6965 47.371 283.003 604600.0164271
5.6970 240.086 181.321 495500.0082136
5.6975 179.173 59.830 148800.0000000
5.6980 218.287 134.371 289999.9835729
5.6985 173.995 0.798 410499.9917864
5.6990 82.451 272.531 430800.0000000
5.6995 250.788 303.135 158699.9753593
5.7000 180.242 12.743 862899.9917864
5.7005 300.748 122.325 43174999.9835729
5.7010 39.077 335.294 329499.9917864
5.7015 193.540 120.097 558400.0164271
5.7020 231.155 318.747 180500.0082136
5.7025 160.940 192.959 215900.0082136
5.7030 256.582 172.331 175299.9917864
5.7035 233.603 243.570 8488000.0164271
5.7040 127.621 118.019 297199.9835729
5.7045 330.801 21.143 236200.0164271
5.7050 24.122 179.976 278099.9753593
5.7055 308.724 97.832 2814000.0000000
5.7060 338.452 117.011 494699.9753593
5.7065 141.820 120.067 336400.0164271 
5.7070 31.811 321.305 494499.9917864
5.7075 178.833 248.996 228199.9835729
5.7080 40.875 30.828 476300.0082136
5.7085 64.628 316.295 827599.9835729
5.7090 258.061 119.729 385600.0164271
5.7095 28.494 335.901 180000.0000000
5.7100 62.447 88.307 411000.0000000
5.7105 143.232 228.106 255099.9917864
5.7110 3.327 251.712 275800.0164271
5.7115 115.405 296.233 551499.9917864
5.7120 301.432 340.093 817600.0164271
5.7125 323.220 201.876 529399.9835729
5.7130 210.826 9.519 922600.0164271
5.7135 163.120 83.394 367800.0000000
5.7140 213.619 279.169 629099.9753593
5.7145 210.241 344.720 276299.9753593
5.7150 119.990 166.019 344300.0082136
5.7155 256.134 269.886 243500.0082136
5.7160 175.527 33.703 221900.0082136
5.7165 352.370 182.920 2673000.0000000
5.7170 197.822 218.296 207600.0000000
5.7175 243.928 255.265 229299.9917864
5.7180 204.017 55.009 273899.9753593
5.7185 109.094 321.979 129600.0000000
5.7190 333.806 45.384 165500.0082136
5.7195 92.718 150.692 235899.9917864
5.7200 292.461 264.158 188400.0000000
5.7205 302.538 300.518 1033000.0164271
5.7210 280.587 5.880 331600.0164271
5.7215 119.563 105.646 1690999.9835729
5.7220 42.898 354.545 181800.0000000
5.7225 217.182 136.480 1186000.0164271
5.7230 342.428 307.541 625299.9917864
5.7235 283.244 102.411 555699.9917864
5.7240 260.093 102.940 280100.0082136
5.7245 150.139 61.821 185499.9917864
5.7250 242.582 120.317 952999999.9835731 
5.7255 20.870 226.371 469700.0082136
5.7260 234.526 81.327 346499.9753593
5.7265 65.621 202.539 148399.9835729
5.7270 87.147 308.377 352000.0164271
5.7275 24.884 209.725 1240999.9835729 
5.7280 87.128 325.587 697499.9753593
5.7285 150.949 204.401 1318999.9835729
5.7290 92.046 184.174 217999.9835729
5.7295 146.913 136.017 520800.0000000
5.7300 221.133 144.632 221099.9753593
5.7305 349.565 139.697 100700.0082136
5.7310 196.350 321.655 633000.0000000
5.7315 301.423 319.902 482499.9917864
5.7320 285.973 149.590 455499.9917864
5.7325 261.852 47.758 111000000.0000000 
5.7330 37.718 36.454 1600000.0164271
5.7335 128.542 236.043 351699.9917864
5.7340 106.659 51.605 168299.9753593
5.7345 353.676 169.473 328800.0000000
5.7350 24.315 142.846 313000.0164271
5.7355 50.109 309.845 326699.9753593
5.7360 238.885 296.542 418299.9917864
5.7365 103.393 49.753 538000.0164271
5.7370 240.745 247.092 409999.9835729
5.7375 16.699 306.441 985999.9835729
5.7380 241.267 63.971 746599.9835729
5.7385 30.746 19.689 253600.0164271
5.7390 214.238 180.451 342000.0000000
5.7395 92.278 185.974 2463000.0000000
5.7400 26.468 158.100 1102000.0164271
5.7405 70.126 46.534 735699.9917864
5.7410 261.250 21.275 550999.9835729
5.7415 157.371 333.987 754499.9753593
5.7420 22.605 340.878 687099.9917864
5.7425 354.523 72.176 235600.0164271
5.7430 297.445 196.172 340999.9835729
5.7435 20.533 65.700 775899.9917864
5.7440 108.341 127.361 329499.9917864
5.7445 26.467 292.819 531500.0082136
5.7450 62.134 252.591 448999.9835729
5.7455 253.366 277.546 450299.9753593
5.7460 17.085 307.135 388100.0082136
5.7465 358.090 183.700 54799.9835729
5.7470 107.381 233.392 640999.9835729
5.7475 1.001 69.457 215099.9753593
5.7480 300.875 358.653 533499.9917864
5.7485 289.269 328.840 885600.0000000
5.7490 275.184 109.911 170999999.9999999 
5.7495 260.087 249.136 478899.9917864
5.7500 40.085 12.888 616999.9835729
5.7505 72.613 320.922 215300.0082136
5.7510 289.517 203.192 337000.0164271
5.7515 129.723 98.221 308499.9917864
5.7520 329.743 150.523 367600.0164271
5.7525 225.041 44.157 571600.0164271
5.7530 126.619 20.283 312000.0000000
5.7535 242.552 8.001 487700.0082136
5.7540 145.354 80.773 330899.9753593
5.7545 142.355 39.851 396699.9917864
5.7550 231.868 36.955 265999.9835729
5.7555 193.316 292.323 451700.0082136
5.7560 129.661 250.293 266200.0164271
5.7565 262.248 154.651 10000000000.0000000
5.7570 250.599 357.822 309000.0000000
5.7575 160.779 253.129 250299.9917864
5.7580 24.930 308.947 219400.0164271
5.7585 255.519 55.973 263400.0000000
5.7590 12.588 79.872 177000.0000000
5.7595 127.959 297.247 318099.9917864
5.7600 114.129 194.552 223100.0082136
5.7605 52.534 15.789 571700.0082136
5.7610 355.211 278.788 477000.0000000
5.7615 353.775 301.093 121499.9753593
5.7620 6.043 215.087 510899.9753593
5.7625 119.703 46.220 249400.0164271
5.7630 75.785 258.057 441000.0000000
5.7635 59.747 292.479 369400.0164271
5.7640 312.942 182.079 712200.0000000
5.7645 159.980 130.031 886000.0164271
5.7650 95.392 157.685 559000.0164271
5.7655 9.320 84.244 94100.0082136
5.7660 348.689 354.843 69699.9917864
5.7665 130.563 126.059 100499.9753593
5.7670 178.956 110.827 148000.0164271
5.7675 284.155 88.790 356599.9835729
5.7680 273.741 333.466 441000.0000000
5.7685 213.075 96.054 623300.0082136
5.7690 318.163 31.261 382999.9835729
5.7695 303.259 357.265 163999.9835729
5.7700 65.989 315.094 371800.0164271
5.7705 208.078 1.877 243600.0000000
5.7710 297.101 293.345 226000.0164271 
5.7715 121.439 54.432 342199.9835729
5.7720 89.049 244.587 200699.9753593
5.7725 321.779 146.857 200200.0164271
5.7730 16.670 69.780 10000000000.0000000
5.7735 0.502 252.800 283200.0000000
5.7740 248.581 267.197 258199.9835729
5.7745 254.281 181.705 323800.0164271
5.7750 351.163 71.570 340999.9835729
5.7755 79.657 247.192 437099.9753593
5.7760 308.098 229.991 324500.0082136
5.7765 155.190 266.475 131300.0082136
5.7770 213.558 138.287 211999.9835729
5.7775 160.485 163.516 432000.0000000
5.7780 259.413 15.371 322600.0164271
5.7785 1.068 73.522 292899.9917864
5.7790 328.339 181.382 72000.0000000
5.7795 232.430 75.636 170099.9753593
5.7800 23.505 177.374 178999.9835729
5.7805 342.865 122.956 170499.9917864
5.7810 290.390 121.746 160000.0164271
5.7815 109.801 1.925 481200.0000000
5.7820 100.716 356.299 155400.0000000
5.7825 163.533 5.487 187800.0000000
5.7830 261.358 25.930 84000.0000000
5.7835 19.610 295.177 70999.9835729
5.7840 218.415 304.478 421499.9753593
5.7845 236.069 113.992 73899.9917864
5.7850 93.216 107.126 40999.9835729
5.7855 1.505 118.639 328200.0000000
5.7860 336.934 120.614 86300.0082136
5.7865 2.523 267.889 3451999.9835729
5.7870 215.054 17.605 102000.0000000
5.7875 163.884 290.690 73000.0164271
5.7880 327.153 327.411 610800.0000000
5.7885 14.761 98.791 111799.9835729
5.7890 46.784 174.086 175000.0164271
5.7895 152.697 189.998 151499.9753593
5.7900 186.915 196.919 68499.9917864
5.7905 54.875 278.064 60199.9835729
5.7910 97.644 263.896 214000.0164271
5.7915 310.074 82.999 206099.9753593
5.7920 8.266 22.324 95499.9917864
5.7925 285.479 41.083 509599.9835729
5.7930 343.261 106.830 151999.9835729
5.7935 346.916 309.865 43399.9835729
5.7940 164.681 216.892 121499.9753593
5.7945 49.307 52.123 943100.0082136
5.7950 9.618 52.387 79999.9835729
5.7955 332.385 11.952 117000.0000000
5.7960 187.421 261.904 152400.0000000
5.7965 289.618 65.911 96299.9753593
5.7970 93.611 68.449 106999.9835729
5.7975 209.190 91.649 99099.9917864
5.7980 13.214 160.503 258000.0000000
5.7985 114.282 297.611 180099.9917864
5.7990 274.368 341.458 463999.9835729
5.7995 197.463 125.216 45199.9835729
5.8000 56.669 97.026 58800.0000000
5.8005 332.744 211.869 17200.0164271
5.8010 267.548 139.400 124000.0164271
5.8015 49.727 269.306 77800.0164271
5.8020 206.319 175.315 43499.9753593
5.8025 120.477 3.406 49399.9835729
5.8030 235.656 25.478 64000.0164271
5.8035 130.789 312.420 321199.9835729
5.8040 122.984 127.096 100100.0082136
5.8045 56.259 45.320 53300.0082136
5.8050 346.674 325.404 16999.9835729
5.8055 118.481 319.031 38300.0082136
5.8060 293.832 157.472 144400.0164271
5.8065 268.400 3.984 93400.0164271
5.8070 41.339 178.589 63000.0000000
5.8075 337.800 261.339 52899.9917864
5.8080 137.070 240.493 139899.9917864
5.8085 240.629 339.323 69099.9917864
5.8090 255.343 33.495 37000.0164271
5.8095 267.080 223.312 42400.0164271
5.8100 275.475 311.082 152800.0164271
5.8105 292.112 94.196 128099.9753593
5.8110 353.707 252.946 49000.0164271
5.8115 37.659 300.840 83200.0164271
5.8120 9.682 342.911 17900.0082136
5.8125 147.153 124.708 150299.9753593
5.8130 77.462 156.938 25999.9835729
5.8135 317.589 306.142 91899.9917864
5.8140 278.559 167.233 30699.9917864
5.8145 102.514 161.107 50900.0082136
5.8150 347.911 101.347 130000.0164271
5.8155 307.783 28.205 37000.0164271
5.8160 288.649 150.291 56099.9753593
5.8165 140.018 335.076 42199.9835729
5.8170 251.914 109.083 49000.0164271 
5.8175 34.112 83.623 26099.9753593
5.8180 197.988 155.043 232000.0164271
5.8185 230.344 215.001 77800.0164271
5.8190 358.951 126.259 12000.0000000
5.8195 357.501 203.771 21600.0000000
5.8200 240.737 329.182 348199.9835729
5.8205 8.463 21.943 97999.9835729
5.8210 35.610 342.188 28999.9835729
5.8215 176.807 357.299 40600.0164271
5.8220 236.095 184.034 31800.0000000
5.8225 96.526 104.251 75699.9917864
5.8230 202.473 1.921 31999.9835729
5.8235 30.095 242.999 22700.0082136
5.8240 157.204 175.798 16899.9917864
5.8245 349.850 312.328 41900.0082136
5.8250 182.227 312.073 28000.0164271
5.8255 331.527 317.204 31100.0082136
5.8260 234.143 293.763 33699.9917864
5.8265 114.833 344.918 11699.9753593
5.8270 17.130 318.847 24000.0000000
5.8275 54.472 258.201 42699.9917864
5.8280 262.897 252.756 117899.9753593
5.8285 322.904 242.616 37999.9835729
5.8290 21.696 219.630 13999.9835729
5.8295 99.943 275.186 17699.9753593
5.8300 212.593 179.039 68300.0082136
5.8305 126.306 135.131 23300.0082136
5.8310 219.240 161.083 127999.9835729
5.8315 239.218 135.584 44200.0164271
5.8320 357.487 354.087 118000.0164271
5.8325 322.591 17.485 87400.0164271
5.8330 55.356 86.846 36000.0000000
5.8335 271.236 51.350 46999.9835729
5.8340 268.487 114.109 64299.9917864
5.8345 307.414 252.735 24299.9753593
5.8350 14.781 49.072 40000.0164271
5.8355 38.602 269.665 6500.0082136
5.8360 262.181 151.964 15099.9917864
5.8365 19.304 117.230 36400.0164271
5.8370 203.078 76.768 39000.0000000
5.8375 148.434 295.799 117199.9835729
5.8380 199.320 9.520 10800.0000000
5.8385 53.516 326.384 17400.0000000
5.8390 118.092 256.089 42000.0000000
5.8395 225.162 265.888 38300.0082136
5.8400 10.776 151.809 125300.0082136
5.8405 303.604 204.897 15099.9917864
5.8410 237.566 19.504 19000.0164271
5.8415 62.411 317.821 8800.0164271
5.8420 31.558 103.536 36299.9753593
5.8425 270.943 343.780 28000.0164271
5.8430 229.439 8.091 46999.9835729
5.8435 191.330 168.404 32400.0000000
5.8440 292.856 61.119 41900.0082136
5.8445 273.356 269.867 94899.9917864
5.8450 243.179 207.023 18000.0000000
5.8455 257.604 119.490 80499.9917864
5.8460 96.004 112.608 26499.9917864
5.8465 140.671 35.235 65800.0164271
5.8470 57.402 199.672 72000.0000000
5.8475 240.743 153.631 18600.0000000
5.8480 35.725 163.648 32200.0164271
5.8485 306.211 132.150 67800.0000000
5.8490 302.920 310.164 70000.0164271
5.8495 132.481 218.031 18299.9753593
5.8500 140.330 154.715 69000.0000000
5.8505 303.870 64.473 34399.9835729
5.8510 268.463 140.713 115999.9835729
5.8515 18.692 166.699 160299.9917864
5.8520 272.340 241.769 102699.9917864
5.8525 280.577 9.891 87500.0082136
5.8530 44.314 24.195 54000.0000000 
5.8535 95.212 210.400 16299.9917864
5.8540 194.847 65.983 30099.9917864
5.8545 107.708 216.150 25800.0000000
5.8550 179.453 279.959 31000.0164271
5.8555 6.230 170.481 154000.0164271
5.8560 173.311 208.918 50800.0164271
5.8565 309.426 107.773 130299.9917864
5.8570 304.040 333.045 42000.0000000
5.8575 280.752 298.871 127999.9835729
5.8580 211.383 225.770 109600.0164271
5.8585 103.380 254.970 49200.0000000
5.8590 340.928 276.312 70000.0164271
5.8595 84.459 181.335 46700.0082136
5.8600 244.327 80.093 54400.0164271
5.8605 79.523 43.531 75699.9917864
5.8610 37.417 163.679 165000.0000000
5.8615 208.983 127.979 60899.9753593
5.8620 83.249 348.759 38900.0082136
5.8625 202.337 20.628 230400.0000000
5.8630 233.441 295.821 34000.0164271 
5.8635 326.869 134.343 27699.9917864
5.8640 110.640 311.307 44800.0164271
5.8645 299.290 115.850 57600.0000000
5.8650 168.074 61.724 151000.0164271
5.8655 349.870 101.157 183000.0000000
5.8660 260.015 246.260 62900.0082136
5.8665 124.434 124.223 131599.9835729
5.8670 192.948 158.899 84000.0000000
5.8675 250.434 352.388 92200.0164271
5.8680 207.399 16.647 124999.9835729
5.8685 244.601 44.011 112399.9835729
5.8690 353.008 217.062 175999.9835729
5.8695 40.055 259.479 149800.0164271
5.8700 75.268 76.915 64000.0164271
5.8705 278.576 126.303 56099.9753593
5.8710 53.928 323.442 100000.0164271
5.8715 76.133 57.810 84500.0082136
5.8720 308.202 95.587 49700.0082136
5.8725 277.786 317.080 182800.0164271
5.8730 298.779 27.584 61000.0164271
5.8735 68.640 158.782 36899.9753593
5.8740 93.781 131.559 171000.0000000
5.8745 249.706 21.742 90699.9917864
5.8750 324.871 322.478 276000.0000000
5.8755 332.903 125.348 85200.0000000
5.8760 189.323 329.413 269099.9753593
5.8765 138.229 24.125 183500.0082136
5.8770 223.520 214.001 133999.9835729
5.8775 357.629 279.280 190899.9917864
5.8780 198.081 57.985 169100.0082136
5.8785 20.996 342.014 143800.0164271
5.8790 28.232 206.361 112000.0164271
5.8795 58.269 355.419 300699.9917864
5.8800 297.267 321.077 234899.9753593
5.8805 38.306 74.645 137200.0164271
5.8810 122.391 215.143 112000.0164271
5.8815 275.071 333.393 226700.0082136
5.8820 179.932 289.830 238100.0082136
5.8825 215.922 328.544 196399.9835729
5.8830 286.006 145.780 76999.9835729
5.8835 90.549 341.868 224900.0082136
5.8840 182.304 27.139 132500.0082136
5.8845 107.932 324.820 430700.0082136
5.8850 260.592 1.130 126000.0000000
5.8855 177.103 274.779 228899.9753593
5.8860 67.753 306.309 324099.9917864
5.8865 122.538 321.096 81099.9917864
5.8870 92.496 184.442 126000.0000000
5.8875 343.004 37.669 129099.9917864
5.8880 339.882 273.864 317099.9753593
5.8885 214.324 216.898 175700.0082136
5.8890 172.320 93.683 213000.0000000
5.8895 274.421 160.779 203099.9753593
5.8900 93.608 352.460 133399.9835729
5.8905 123.754 2.025 242900.0082136
5.8910 346.091 258.160 300000.0000000
5.8915 253.074 188.797 73700.0082136
5.8920 352.401 219.321 536400.0000000
5.8925 161.199 183.534 272099.9753593
5.8930 297.935 60.090 178000.0164271
5.8935 198.143 216.838 250200.0000000
5.8940 280.193 207.578 253000.0164271
5.8945 207.696 289.755 423600.0000000
5.8950 159.784 18.885 391999.9835729
5.8955 32.428 281.107 78699.9917864
5.8960 227.353 132.159 388800.0000000
5.8965 34.183 197.734 216299.9753593
5.8970 333.261 142.500 586000.0164271
5.8975 0.603 314.267 291500.0082136
5.8980 286.611 105.611 655299.9917864
5.8985 56.458 117.383 178600.0164271
5.8990 116.606 88.759 64999.9835729
5.8995 321.758 139.478 125200.0164271
5.9000 140.662 142.874 106100.0082136
5.9005 316.437 70.675 194800.0164271
5.9010 79.472 68.759 487000.0164271
5.9015 228.672 278.793 198899.9753593
5.9020 233.171 317.423 184299.9917864
5.9025 17.774 315.681 15483000.0000000
5.9030 133.142 349.154 193000.0164271
5.9035 276.762 192.253 91499.9753593
5.9040 41.949 255.769 211600.0164271
5.9045 48.816 64.355 141500.0082136
5.9050 241.385 306.005 106999.9835729
5.9055 254.158 202.670 225199.9835729
5.9060 312.678 334.040 1087000.0164271
5.9065 148.668 43.457 178700.0082136
5.9070 1.543 315.940 718999.9835729
5.9075 252.247 355.361 270699.9917864
5.9080 95.457 356.102 283999.9835729
5.9085 80.858 296.652 121100.0082136
5.9090 340.525 173.553 529999.9835729
5.9095 153.950 183.777 405799.9835729
5.9100 169.580 119.267 318500.0082136
5.9105 70.065 98.757 193700.0082136
5.9110 33.872 280.767 100000.0164271
5.9115 88.197 9.073 141899.9753593
5.9120 56.537 301.949 257900.0082136
5.9125 183.862 268.279 324299.9753593
5.9130 245.790 162.590 138000.0000000
5.9135 353.134 356.050 835899.9917864
5.9140 176.762 193.712 392499.9917864
5.9145 113.129 272.987 319299.9917864
5.9150 288.639 237.179 250000.0164271
5.9155 258.875 153.653 517299.9917864
5.9160 201.532 205.709 337100.0082136
5.9165 27.226 349.072 487499.9753593
5.9170 139.445 211.882 184000.0164271
5.9175 236.383 121.250 230599.9835729
5.9180 150.303 288.707 451000.0164271
5.9185 356.265 231.058 291699.9917864
5.9190 140.305 266.588 14326999.9835729
5.9195 298.114 304.401 288400.0164271
5.9200 43.318 111.348 243099.9917864
5.9205 265.656 133.673 627400.0164271
5.9210 333.078 249.405 349000.0164271
5.9215 142.365 226.393 532499.9753593
5.9220 213.772 36.987 453199.9835729
5.9225 184.802 30.706 1155000.0000000
5.9230 289.368 178.561 226000.0164271
5.9235 15.879 7.816 1153000.0164271
5.9240 244.884 315.137 160200.0000000
5.9245 38.827 288.560 206099.9753593
5.9250 54.759 164.651 391999.9835729
5.9255 13.652 5.270 6450000.0000000
5.9260 189.113 106.965 432299.9753593
5.9265 15.848 88.835 355700.0082136
5.9270 300.831 249.357 6747000.0000000
5.9275 19.175 359.445 3996000.0000000
5.9280 157.674 9.775 815800.0164271
5.9285 328.261 316.391 77244000.0000000
5.9290 62.983 189.898 400999.9835729
5.9295 228.584 0.496 952299.9917864
5.9300 311.497 176.383 1705000.0164271
5.9305 206.265 90.188 509300.0082136
5.9310 275.787 84.721 442000.0164271
5.9315 299.841 162.117 326599.9835729
5.9320 343.768 131.035 852400.0164271
5.9325 136.612 46.288 666199.9835729
5.9330 141.198 4.439 595000.0164271
5.9335 236.260 250.040 887699.9753593
5.9340 292.497 170.148 1798999.9835729
5.9345 46.786 221.678 890599.9835729
5.9350 172.946 262.112 471000.0000000
5.9355 240.956 328.687 310100.0082136
5.9360 131.721 327.815 546199.9835729
5.9365 209.930 321.194 1834000.0164271
5.9370 132.592 213.301 31236000.0000000
5.9375 58.557 82.892 590099.9753593
5.9380 153.202 196.294 795000.0000000
5.9385 239.014 102.071 985000.0164271
5.9390 158.132 73.041 567000.0000000
5.9395 299.621 184.603 604299.9917864
5.9400 85.370 298.983 1360999.9835729
5.9405 228.136 239.037 596300.0082136
5.9410 248.688 184.732 865000.0164271
5.9415 33.543 142.723 488099.9753593
5.9420 314.078 291.259 667800.0000000
5.9425 163.099 60.541 682600.0164271
5.9430 25.779 144.382 883999.9835729
5.9435 279.066 251.025 343499.9753593
5.9440 115.293 98.307 276500.0082136
5.9445 75.717 182.738 10000000000.0000000
5.9450 36.710 133.002 585000.0000000
5.9455 311.109 118.280 733000.0164271
5.9460 121.374 213.721 823399.9835729
5.9465 98.058 4.755 309199.9835729
5.9470 233.009 237.371 1093000.0164271 
5.9475 155.550 325.341 308499.9917864
5.9480 289.230 249.706 775000.0164271
5.9485 311.435 71.788 1597000.0164271
5.9490 198.370 169.907 589000.0164271
5.9495 336.958 295.502 641800.0164271
5.9500 284.213 13.101 699299.9753593
5.9505 196.201 322.867 359400.0000000
5.9510 171.500 115.159 1063999.9835729
5.9515 236.973 9.928 4879999.9835729
5.9520 292.153 150.963 1219999.9835729
5.9525 165.502 126.177 389800.0164271
5.9530 351.626 279.248 439000.0164271
5.9535 50.864 319.232 326400.0000000
5.9540 212.353 23.280 1663000.0164271
5.9545 113.455 37.616 1108999.9835729
5.9550 246.410 197.436 346999.9835729
5.9555 258.525 161.422 761499.9917864
5.9560 331.683 252.000 1456999.9835729
5.9565 342.446 336.123 1145999.0164271
5.9570 75.103 146.902 1420999.9835729
5.9575 56.445 297.817 492699.9917864
5.9580 47.708 281.306 534799.9835729
5.9585 183.741 136.794 320900.0082136
5.9590 145.829 104.495 391000.0164271
5.9595 282.683 269.333 554699.9753593
5.9600 166.649 195.023 1330999.9835729
5.9605 317.762 201.051 759000.0000000
5.9610 323.780 309.940 10000000000.0000000
5.9615 261.158 271.790 388000.0164271
5.9620 203.152 278.349 1209000.0000000
5.9625 83.226 343.980 313000.0164271
5.9630 358.851 222.238 2379000.0000000
5.9635 214.224 146.401 403999.9835729
5.9640 305.526 120.534 549000.0000000
5.9645 228.267 307.643 580000.0164271
5.9650 119.487 298.491 787999.9835729
5.9655 46.372 299.347 373999.9835729
5.9660 242.124 238.534 2182000.0164271
5.9665 109.125 4.180 1036999.9835729
5.9670 178.252 326.289 409999.9835729
5.9675 69.782 94.334 418000.0164271
5.9680 172.496 295.654 673999.9835729
5.9685 321.277 88.864 622000.0164271
5.9690 1.981 270.617 65872999.9835729
5.9695 20.052 158.548 18174000.0000000
5.9700 12.161 121.711 1632000.0000000
5.9705 219.031 153.815 2632999.9835729
5.9710 62.325 218.942 442999.9835729
5.9715 78.801 216.048 1153000.0164271
5.9720 239.041 137.428 2524999.9835729
5.9725 98.657 24.426 1957999.9835729
5.9730 126.183 356.946 10000000000.0000000
5.9735 262.091 341.993 465000.0000000
5.9740 206.121 171.404 1332000.0000000
5.9745 303.947 70.303 874000.0164271
5.9750 350.932 112.906 1644000.0000000
5.9755 23.762 333.089 334999.9835729
5.9760 47.276 152.416 880999.9835729
5.9765 24.459 342.038 496999.9835729
5.9770 2.308 120.581 367000.0164271
5.9775 279.893 75.990 856999.9835729
5.9780 335.084 82.880 526000.0164271
5.9785 140.938 144.627 939000.0000000
5.9790 2.029 98.502 1189999.9835729
5.9795 104.162 346.810 2488999.9835729
5.9800 342.563 83.309 100000000.0000000
5.9805 104.694 323.473 523000.0164271
5.9810 342.431 74.310 928000.0164271
5.9815 61.759 12.920 912000.0000000
5.9820 202.435 317.991 577999.9835729
5.9825 101.613 333.410 793999.9835729
5.9830 321.543 352.737 702000.0000000
5.9835 255.407 334.829 439999.9835729
5.9840 112.845 252.293 100000000.0000000
5.9845 29.355 258.275 661000.0164271
5.9850 171.126 121.601 100000000.0000000
5.9855 27.156 81.879 784000.0164271
5.9860 99.979 316.615 1276000.0164271
5.9865 316.634 196.760 1002000.0000000
5.9870 37.679 62.040 2266000.0164271
5.9875 222.965 296.298 1135000.0164271
5.9880 134.089 322.621 729000.0000000
5.9885 24.099 336.909 837000.0000000 
5.9890 225.345 258.268 421000.0164271
5.9895 82.347 261.982 586000.0164271
5.9900 302.057 41.925 265999.9835729
5.9905 231.083 19.581 441000.0000000
5.9910 118.320 160.994 625000.0164271 
5.9915 245.563 161.254 768000.0000000
5.9920 288.607 149.063 29737999.9835729
5.9925 147.580 335.293 678000.0000000
5.9930 329.432 359.045 366000.0000000
5.9935 43.800 62.935 1135999.9835729
5.9940 197.307 349.787 288000.0000000
5.9945 158.957 94.138 100000000.0000000
5.9950 148.798 312.440 135000.0000000
5.9955 47.337 170.680 693000.0000000
5.9960 106.234 112.215 226999.9835729
5.9965 259.540 241.504 900000.0000000
5.9970 102.001 191.482 100000000.0000000
5.9975 37.515 91.334 184000.0164271
5.9980 126.209 64.390 1198000.0164271
5.9985 87.405 103.347 1005000.0000000
5.9990 117.217 111.209 532000.0164271
5.9995 230.624 281.026 33117000.0000000
6.0000 98.062 167.982 391000.0164271
6.0005 266.385 97.423 636000.0000000
6.0010 208.797 103.142 418999.9835729
6.0015 86.790 152.244 316000.0164271
6.0020 181.798 224.246 1875000.0000000
6.0025 32.863 50.833 604999.9835729
6.0030 229.040 257.127 496999.9835729
6.0035 176.813 254.814 6754000.0164271
6.0040 16.204 345.550 835999.9835729
6.0045 244.595 25.146 502000.0164271
6.0050 149.762 182.897 280999.9835729
6.0055 2.483 191.034 795000.0000000
6.0060 229.328 220.420 267000.0000000
6.0065 228.533 334.956 769000.0164271
6.0070 201.411 272.244 285000.0000000
6.0075 249.690 82.919 247000.0164271
6.0080 299.292 136.977 315000.0000000
6.0085 210.547 140.138 241000.0164271
6.0090 142.169 290.703 441000.0000000
6.0095 166.984 196.494 303000.0000000
6.0100 354.070 131.754 213000.0000000
6.0105 248.559 185.047 502999.9835729
6.0110 206.460 131.001 436999.9835729
6.0115 107.423 225.682 139999.9835729
6.0120 38.527 237.618 150000.0000000
6.0125 243.584 144.741 574000.0164271
6.0130 147.701 215.608 372000.0000000
6.0135 36.509 217.982 661999.9835729
6.0140 216.934 92.765 258000.0000000
6.0145 156.444 220.493 504000.0000000
6.0150 83.627 310.275 673999.9835729
6.0155 302.785 39.445 160999.9835729
6.0160 324.031 13.016 316000.0164271
6.0165 94.757 23.473 396000.0000000
6.0170 276.083 266.567 124000.0164271
6.0175 192.136 171.053 292999.9835729
6.0180 62.534 207.395 97000.0164271
6.0185 288.085 138.018 222000.0000000
6.0190 21.136 47.584 184999.9835729
6.0195 28.194 349.182 22474000.0164271
6.0200 55.771 337.835 169000.0164271
6.0205 210.793 266.201 417000.0000000
6.0210 268.183 164.297 93000.0000000
6.0215 253.684 98.475 178000.0164271
6.0220 100.631 118.503 142000.0164271
6.0225 138.441 341.351 478000.0164271
6.0230 139.444 204.887 897000.0000000
6.0235 334.274 90.145 747000.0000000
6.0240 95.665 322.803 354000.0000000
6.0245 307.825 13.670 949999.9835729
6.0250 178.146 103.925 163000.0164271
6.0255 333.880 208.743 106999.9835729
6.0260 2.741 23.939 90000.0000000
6.0265 339.539 176.300 802000.0164271
6.0270 73.347 86.142 178999.9835729
6.0275 299.539 295.464 174000.0000000
6.0280 210.506 267.276 163999.9835729
6.0285 179.338 183.171 72000.0000000
6.0290 187.909 285.645 517000.0164271
6.0295 192.841 210.176 298999.9835729
6.0300 21.814 174.596 514999.9835729
6.0305 78.703 160.163 103000.0164271
6.0310 168.201 274.673 243000.0000000
6.0315 249.521 34.812 265999.9835729
6.0320 175.524 159.125 124000.0164271
6.0325 322.741 84.767 190999.9835729
6.0330 67.298 316.336 96000.0000000
6.0335 21.516 358.363 100000000.0000000
6.0340 83.362 216.447 210000.0000000
6.0345 256.842 269.827 55000.0164271
6.0350 305.558 307.054 163999.9835729
6.0355 22.720 228.506 214999.9835729
6.0360 183.471 221.180 277999.9835729
6.0365 76.421 8.463 387000.0000000
6.0370 239.147 7.194 424999.9835729
6.0375 265.074 250.126 216000.0000000
6.0380 130.775 170.840 29736000.0000000
6.0385 92.299 318.324 247999.9835729
6.0390 25.973 301.189 489000.0000000
6.0395 293.031 215.674 172000.0164271
6.0400 159.175 93.502 109999.9835729
6.0405 200.730 47.205 187000.0164271
6.0410 345.313 107.422 123000.0000000
6.0415 199.366 169.839 303000.0000000
6.0420 346.370 138.995 100000000.0000000
6.0425 96.079 99.217 40000.0164271
6.0430 22.969 63.845 148999.9835729
6.0435 38.806 0.898 43000.0164271
6.0440 78.118 95.295 127000.0164271
6.0445 102.442 121.523 274999.9835729
6.0450 128.612 261.284 55999.9835729
6.0455 151.823 135.916 64000.0164271
6.0460 128.250 94.891 61000.0164271
6.0465 171.745 105.290 240000.0000000
6.0470 27.481 77.919 39000.0000000
6.0475 316.649 32.185 109999.9835729
6.0480 226.570 264.941 95683000.0164271
6.0485 304.346 128.342 166999.9835729
6.0490 356.259 37.997 42000.0000000
6.0495 329.897 225.422 100000000.0000000
6.0500 106.185 269.917 73999.9835729
6.0505 255.641 332.710 208999.9835729
6.0510 341.485 102.467 115999.9835729
6.0515 179.533 48.982 151999.9835729
6.0520 139.544 141.190 288000.0000000
6.0525 199.839 321.456 94999.9835729
6.0530 211.359 314.589 763999.9835729
6.0535 131.168 302.507 55000.0164271
6.0540 71.893 283.193 91999.9835729
6.0545 275.758 168.826 127999.9835729
6.0550 222.483 192.321 174000.0000000
6.0555 112.735 224.796 88000.0164271
6.0560 20.762 175.722 202000.0164271
6.0565 2.011 58.918 55000.0164271
6.0570 355.494 51.541 40999.9835729
6.0575 106.794 229.243 109999.9835729
6.0580 0.601 302.995 712999.9835729
6.0585 302.905 262.087 211000.0164271
6.0590 320.104 311.236 187000.0164271
6.0595 234.071 241.021 133999.9835729
6.0600 173.600 52.498 286999.9835729
6.0605 336.731 261.781 214000.0164271
6.0610 21.423 211.880 58999.9835729
6.0615 151.976 238.613 79000.0164271
6.0620 120.753 167.687 168000.0000000
6.0625 244.489 319.646 298000.0164271
6.0630 70.249 238.197 69000.0000000
6.0635 109.758 138.025 328999.9835729
6.0640 124.073 56.492 307999.9835729
6.0645 297.091 6.571 127000.0164271
6.0650 27.682 176.684 111000.0000000
6.0655 105.839 22.905 40000.0164271
6.0660 63.156 11.212 36000.0000000
6.0665 297.582 183.626 481000.0164271
6.0670 354.135 80.821 84000.0000000
6.0675 93.071 220.765 174000.0000000
6.0680 324.106 302.934 52999.9835729
6.0685 68.635 190.686 42000.0000000
6.0690 229.031 102.308 82000.0164271
6.0695 332.982 58.277 186000.0000000
6.0700 148.298 158.874 49000.0164271
6.0705 343.814 113.349 49999.9835729
6.0710 208.874 199.971 157000.0164271
6.0715 55.562 317.382 49999.9835729
6.0720 96.144 23.486 100000000.0000000
6.0725 168.031 41.272 343999.9835729
6.0730 38.986 109.120 100000000.0000000
6.0735 26.385 46.259 28000.0164271
6.0740 288.071 131.943 718000.0164271
6.0745 9.622 321.895 69000.0000000
6.0750 237.019 204.990 100000000.0000000
6.0755 85.255 154.277 75000.0000000
6.0760 268.085 103.244 496999.9835729
6.0765 113.777 69.400 39000.0000000 
6.0770 120.034 238.619 151999.9835729
6.0775 162.179 165.435 132000.0000000
6.0780 359.575 183.412 343999.9835729
6.0785 209.102 45.998 18000.0000000
6.0790 358.846 307.284 57000.0000000
6.0795 239.745 239.223 187000.0164271
6.0800 209.985 161.097 234000.0000000
6.0805 346.393 271.393 58999.9835729
6.0810 249.398 327.150 73000.0164271
6.0815 174.659 347.874 67999.9835729
6.0820 34.594 315.279 52000.0164271
6.0825 149.591 171.678 934000.0164271
6.0830 39.687 355.269 100000000.0000000
6.0835 18.690 54.115 43000.0164271
6.0840 342.736 90.981 100000000.0000000
6.0845 302.342 131.398 58999.9835729
6.0850 337.745 340.024 244999.9835729
6.0855 331.611 213.473 76999.9835729
6.0860 303.494 205.532 82999.9835729
6.0865 354.321 358.274 31999.9835729
6.0870 79.465 23.810 679000.0164271
6.0875 58.460 255.588 43999.9835729 
6.0880 306.883 275.265 22000.0164271
6.0885 310.502 135.313 46000.0164271
6.0890 6.447 139.428 96000.0000000
6.0895 314.063 62.898 445000.0164271
6.0900 222.714 14.603 672000.0000000
6.0905 52.377 85.300 57000.0000000
6.0910 226.468 310.459 3567000.0000000
6.0915 233.858 197.000 763000.0164271
6.0920 208.619 229.939 186000.0000000
6.0925 163.415 15.100 57000.0000000
6.0930 327.149 91.047 67000.0164271
6.0935 318.920 73.267 940000.0164271
6.0940 211.760 140.177 393000.0000000
6.0945 145.858 98.424 124999.9835729
6.0950 95.751 286.666 64000.0164271
6.0955 274.050 178.069 145999.9835729
6.0960 267.761 276.594 79999.9835729
6.0965 75.721 72.014 184000.0164271
6.0970 161.637 226.224 66000.0000000
6.0975 313.670 157.498 39000.0000000
6.0980 209.410 13.078 28000.0164271
6.0985 45.976 356.740 57000.0000000
6.0990 299.720 182.511 22999.9835729
6.0995 98.333 141.271 73999.9835729
6.1000 13.692 329.666 37000.0164271
6.1005 302.151 333.455 109999.9835729
6.1010 296.308 193.886 16000.0164271
6.1015 249.867 73.041 31999.9835729
6.1020 193.216 21.055 121000.0164271
6.1025 356.215 17.243 217999.9835729
6.1030 3.993 53.507 637999.9835729
6.1035 97.350 68.966 42000.0000000
6.1040 317.686 128.077 24000.0000000
6.1045 78.456 318.278 37999.9835729
6.1050 351.643 247.965 36000.0000000
6.1055 45.893 42.697 12000.0000000
6.1060 178.537 139.336 40000.0164271
6.1065 152.009 62.997 16999.9835729
6.1070 169.800 331.296 64999.9835729
6.1075 188.219 129.892 108000.0000000
6.1080 333.247 92.724 343999.9835729 
6.1085 313.382 0.652 30000.0000000
6.1090 132.482 234.567 31999.9835729
6.1095 161.256 212.635 43000.0164271
6.1100 151.569 296.141 67999.9835729
6.1105 250.031 201.806 307999.9835729
6.1110 11.911 252.858 25000.0164271
6.1115 305.481 56.600 48000.0000000
6.1120 316.552 176.889 70999.9835729
6.1125 94.181 66.738 517999.9835729
6.1130 122.512 10.130 21000.0000000
6.1135 52.857 120.522 19999.9835729
6.1140 233.995 286.889 114000.0000000
6.1145 31.248 142.347 28999.9835729
6.1150 122.799 20.062 198000.0000000
6.1155 321.732 241.422 210000.0000000
6.1160 49.038 256.870 115000.0164271
6.1165 359.529 241.310 100999.9835729
6.1170 304.424 35.935 28999.9835729 
6.1175 102.528 121.785 60000.0000000
6.1180 197.621 307.725 690000.0000000
6.1185 5.710 206.128 121000.0164271
6.1190 332.081 306.894 90000.0000000
6.1195 236.680 56.531 52999.9835729
6.1200 145.324 271.168 37999.9835729
6.1205 14.263 174.843 121999.9835729
6.1210 30.146 145.428 91999.9835729
6.1215 84.871 13.225 211000.0164271
6.1220 97.355 85.793 163000.0164271
6.1225 313.480 4.417 118999.9835729
6.1230 75.110 74.552 336000.0000000
6.1235 310.035 20.907 61999.9835729
6.1240 221.268 130.750 1069999.9835729
6.1245 244.230 224.831 316000.0164271
6.1250 197.639 137.252 82000.0164271
6.1255 190.889 158.424 91999.9835729
6.1260 341.697 208.739 232000.0164271
6.1265 349.808 99.227 118999.9835729
6.1270 11.284 128.305 246000.0000000
6.1275 205.756 133.388 61000.0164271
6.1280 82.485 180.109 70000.0164271
6.1285 72.971 293.768 46999.9835729
6.1290 287.959 58.538 39000.0000000
6.1295 141.768 145.683 55999.9835729
6.1300 186.936 310.548 117000.0000000
6.1305 38.345 20.089 13000.0164271
6.1310 151.685 211.727 580999.9835729
6.1315 145.458 232.347 52000.0164271
6.1320 165.246 278.989 151000.0164271
6.1325 158.493 274.964 76000.0164271
6.1330 243.636 36.279 84000.0000000
6.1335 142.778 71.366 133000.0164271
6.1340 330.187 63.163 703000.0164271
6.1345 71.578 235.456 85000.0164271
6.1350 1.007 147.356 295999.9835729
6.1355 23.572 193.379 109999.9835729
6.1360 355.830 35.818 108000.0000000
6.1365 316.974 326.420 43000.0164271
6.1370 144.319 131.610 112999.9835729
6.1375 190.864 109.820 357000.0000000
6.1380 83.402 202.412 15000.0000000
6.1385 77.280 100.308 145000.0164271
6.1390 248.189 45.925 376000.0164271
6.1395 234.792 159.379 57000.0000000
6.1400 151.617 43.995 88000.0164271
6.1405 357.845 53.448 102000.0000000
6.1410 22.552 115.841 243000.0000000
6.1415 274.565 57.592 85000.0164271
6.1420 168.601 55.389 327000.0000000
6.1425 169.390 207.581 45000.0000000
6.1430 340.221 161.927 807000.0000000
6.1435 247.970 235.559 219000.0000000
6.1440 200.829 183.764 40000.0164271
6.1445 121.620 108.792 318000.0000000
6.1450 71.484 15.792 136999.9835729 
6.1455 322.445 65.036 186000.0000000
6.1460 212.412 345.152 843000.0000000
6.1465 187.031 322.087 373000.0164271
6.1470 118.863 299.109 52999.9835729
6.1475 300.313 298.330 139999.9835729
6.1480 167.471 152.665 184000.0164271
6.1485 312.015 73.221 168000.0000000
6.1490 32.682 85.142 460999.9835729
6.1495 241.191 20.788 127999.9835729 
6.1500 231.892 103.372 334000.0164271
6.1505 262.696 31.435 229000.0164271
6.1510 215.388 94.260 439999.9835729
6.1515 136.651 88.296 37999.9835729
6.1520 147.852 89.136 295000.0164271
6.1525 48.898 285.922 1036000.0164271
6.1530 334.578 330.668 225000.0000000
6.1535 184.007 246.796 205999.9835729 
6.1540 57.490 23.056 189000.0000000
6.1545 101.416 184.222 160000.0164271
6.1550 120.059 228.511 409999.9835729
6.1555 306.605 297.909 178999.9835729
6.1560 273.819 153.143 304999.9835729
6.1565 258.980 150.837 294000.0000000
6.1570 2.356 291.653 294000.0000000
6.1575 221.723 131.207 976999.9835729
6.1580 245.835 96.900 198000.0000000
6.1585 43.575 252.542 178999.9835729
6.1590 39.114 159.348 660000.0000000
6.1595 35.827 31.366 298000.0164271
6.1600 137.874 41.100 370000.0164271
6.1605 6.722 32.348 319000.0164271
6.1610 331.528 207.415 1669000.0164271
6.1615 115.117 258.278 163999.9835729
6.1620 176.410 151.204 154000.0164271
6.1625 45.513 319.598 975000.0000000
6.1630 85.590 56.688 709000.0164271
6.1635 6.687 209.001 672000.0000000
6.1640 228.710 117.365 118000.0164271
6.1645 187.485 46.080 1066999.9835729
6.1650 99.660 226.677 327000.0000000
6.1655 349.633 209.392 1495000.0164271
6.1660 203.798 247.944 259000.0164271
6.1665 296.864 313.447 388999.9835729
6.1670 215.384 222.229 556000.0164271
6.1675 222.278 18.250 136999.9835729
6.1680 124.232 189.771 760999.9835729
6.1685 105.351 92.302 193999.9835729
6.1690 243.141 331.736 235000.0164271
6.1695 53.699 230.651 463999.9835729
6.1700 2.487 345.287 409999.9835729
6.1705 337.208 51.537 201000.0000000
6.1710 158.288 19.702 709999.9835729
6.1715 91.503 272.338 117000.0000000
6.1720 354.783 161.950 1360000.0164271
6.1725 336.666 221.217 145000.0164271
6.1730 286.312 231.911 280999.9835729
6.1735 132.544 134.320 670999.9835729
6.1740 309.444 79.288 121000.0164271
6.1745 301.664 231.104 742999.9835729
6.1750 305.983 73.445 414000.0000000
6.1755 304.222 185.470 264000.0000000
6.1760 8.660 175.440 421000.0164271
6.1765 223.974 237.811 880999.9835729
6.1770 246.981 248.417 112000.0164271
6.1775 325.569 173.497 244000.0164271
6.1780 121.563 276.273 118000.0164271
6.1785 309.014 172.683 961000.0164271
6.1790 228.068 155.553 328000.0164271
6.1795 143.106 290.948 286000.0164271
6.1800 105.291 253.690 687000.0000000
6.1805 127.189 328.360 814000.0164271
6.1810 309.562 198.149 226000.0164271
6.1815 246.138 126.320 169999.9835729
6.1820 357.860 110.147 94999.9835729
6.1825 26.013 154.449 214999.9835729
6.1830 134.346 276.351 261000.0000000
6.1835 249.788 175.081 294000.0000000
6.1840 75.331 124.895 244000.0164271
6.1845 275.328 318.859 226000.0164271 
6.1850 215.979 63.686 531000.0000000
6.1855 139.992 245.549 250999.9835729 
6.1860 214.698 212.051 364999.9835729
6.1865 124.950 268.797 631999.9835729
6.1870 158.890 258.944 550999.9835729
6.1875 154.039 118.165 720000.0000000
6.1880 115.147 55.122 459000.0000000
6.1885 213.405 144.501 99000.0000000
6.1890 334.360 255.217 286999.9835729
6.1895 162.515 72.539 1542000.0000000
6.1900 115.848 347.310 150000.0000000
6.1905 341.943 258.164 100000.0164271
6.1910 24.363 278.684 565999.9835729
6.1915 182.428 79.971 340000.0164271
6.1920 299.012 221.916 262000.0164271
6.1925 202.807 272.770 315000.0000000
6.1930 29.570 98.922 148999.9835729
6.1935 266.201 185.917 391999.9835729
6.1940 23.635 333.833 1030999.9835729
6.1945 68.186 272.145 367000.0164271
6.1950 298.402 77.143 642000.0000000
6.1955 142.647 19.645 318000.0000000
6.1960 123.305 237.509 271999.9835729
6.1965 243.587 269.626 348000.0000000
6.1970 166.944 66.568 1386000.0000000
6.1975 262.515 303.934 397000.0164271
6.1980 188.159 124.314 343000.0164271
6.1985 329.047 333.507 223000.0164271
6.1990 72.534 76.205 208999.9835729
6.1995 41.561 62.597 616999.9835729
6.2000 304.032 68.668 211999.9835729
6.2005 94.618 46.799 190000.0164271
6.2010 152.323 141.382 280000.0164271
6.2015 140.024 109.282 748999.9835729
6.2020 120.128 127.090 264000.0000000
6.2025 225.197 222.468 679000.0164271
6.2030 173.977 318.740 430999.9835729
6.2035 23.038 53.555 196999.9835729
6.2040 56.786 163.894 250999.9835729
6.2045 177.628 87.905 241999.9835729
6.2050 285.814 215.762 598000.0164271
6.2055 176.830 41.124 1086000.0000000
6.2060 357.698 158.423 199999.9835729
6.2065 302.028 209.717 876000.0000000
6.2070 354.112 174.930 154000.0164271
6.2075 322.092 233.894 210000.0000000
6.2080 210.213 22.427 502999.9835729
6.2085 134.973 327.456 208999.9835729
6.2090 241.101 150.116 511000.0164271
6.2095 238.823 149.711 517000.0164271
6.2100 351.469 338.129 657000.0000000
6.2105 303.532 150.696 705000.0000000
6.2110 40.354 241.500 264000.0000000
6.2115 64.103 15.625 360000.0000000
6.2120 80.189 153.138 951000.0000000
6.2125 105.209 181.417 322999.9835729
6.2130 187.417 313.114 517000.0164271
6.2135 305.308 300.742 582000.0000000
6.2140 182.329 79.300 523000.0164271
6.2145 343.842 155.151 1050000.0000000
6.2150 41.941 254.430 478999.9835729
6.2155 264.022 302.367 439999.9835729
6.2160 155.763 256.254 295000.0164271
6.2165 359.135 278.277 288000.0000000
6.2170 29.444 352.335 261000.0000000
6.2175 295.069 217.892 316000.0164271
6.2180 247.228 83.307 673000.0164271
6.2185 17.651 273.297 670999.9835729
6.2190 353.986 322.026 1702999.9835729
6.2195 84.222 18.345 483000.0000000
6.2200 83.946 273.950 520999.9835729
6.2205 51.852 109.355 241000.0164271
6.2210 312.120 39.843 127000.0164271
6.2215 337.451 99.537 1125000.0000000
6.2220 343.801 43.084 883999.9835729
6.2225 283.098 350.732 763000.0164271
6.2230 52.141 11.700 367999.9835729
6.2235 250.930 282.692 499000.0164271
6.2240 46.436 202.840 409000.0164271
6.2245 150.281 317.474 340000.0164271
6.2250 70.127 198.409 646999.9835729
6.2255 355.818 245.700 163999.9835729
6.2260 80.835 331.935 339000.0000000
6.2265 141.029 257.547 265999.9835729
6.2270 222.043 23.379 196000.0164271
6.2275 103.086 208.164 715999.9835729
6.2280 141.960 317.345 420000.0000000
6.2285 193.310 346.310 223000.0164271
6.2290 108.502 265.284 277000.0164271
6.2295 184.805 19.176 970000.0164271
6.2300 185.235 319.323 1291000.0164271
6.2305 318.189 38.837 255000.0000000
6.2310 104.367 186.982 498000.0000000
6.2315 0.368 202.552 399000.0000000
6.2320 265.355 198.939 259000.0164271
6.2325 23.161 73.140 210000.0000000
6.2330 186.244 154.029 1717999.9835729
6.2335 200.275 336.378 817999.9835729
6.2340 171.715 359.792 346000.0164271
6.2345 247.865 13.897 520999.9835729
6.2350 59.730 9.775 553000.0164271
6.2355 271.945 164.589 675000.0000000
6.2360 358.770 206.307 534000.0000000
6.2365 226.559 113.066 192000.0000000
6.2370 4.513 327.513 430999.9835729
6.2375 145.630 108.437 559999.9835729
6.2380 255.218 339.991 511999.9835729
6.2385 318.097 36.038 526000.0164271
6.2390 274.503 322.885 370999.9835729
6.2395 294.523 12.490 808000.0164271
6.2400 24.780 50.627 1192000.0164271
6.2405 263.860 127.646 609000.0000000
6.2410 212.718 7.709 283000.0164271
6.2415 26.355 359.554 1207000.0164271
6.2420 250.371 120.933 540000.0000000
6.2425 15.165 59.070 351000.0000000
6.2430 282.793 85.538 865000.0164271
6.2435 191.521 55.920 553000.0164271
6.2440 24.663 233.710 772000.0164271
6.2445 107.615 322.359 310000.0164271
6.2450 165.712 256.259 463999.9835729
6.2455 183.971 147.180 888000.0000000
6.2460 310.680 325.378 484000.0164271
6.2465 88.159 177.776 709000.0164271
6.2470 265.302 289.692 460000.0164271
6.2475 63.329 322.395 223999.9835729
6.2480 273.616 241.297 421999.9835729
6.2485 335.868 158.374 303000.0000000
6.2490 68.004 283.348 888000.0000000
6.2495 34.574 217.918 1266000.0000000
6.2500 94.267 282.769 418000.0164271
6.2505 262.451 36.192 405000.0000000
6.2510 69.578 251.589 195000.0000000
6.2515 304.179 269.150 159000.0000000
6.2520 279.089 122.770 621000.0000000
6.2525 233.379 4.622 387000.0000000
6.2530 316.860 75.313 570000.0000000
6.2535 204.212 184.454 625999.9835729
6.2540 200.900 313.723 328999.9835729
6.2545 108.024 104.436 1035000.0000000
6.2550 3.056 273.125 363000.0000000
6.2555 143.285 68.823 108000.0000000
6.2560 314.343 270.133 1090000.0164271
6.2565 22.285 175.374 1507000.0164271
6.2570 160.384 255.636 564000.0000000
6.2575 127.869 65.536 538999.9835729
6.2580 357.636 33.416 172999.9835729
6.2585 218.980 110.641 418999.9835729
6.2590 271.783 321.543 621000.0000000
6.2595 48.990 111.352 334999.9835729
6.2600 103.941 129.943 561000.0000000
6.2605 202.915 213.715 951000.0000000
6.2610 224.915 250.950 289000.0164271
6.2615 128.721 42.300 298999.9835729
6.2620 32.257 243.893 829000.0164271
6.2625 52.532 346.054 829999.9835729
6.2630 303.636 147.325 331999.9835729
6.2635 274.799 35.655 607999.9835729
6.2640 135.082 96.008 997000.0164271
6.2645 158.848 120.121 616000.0164271
6.2650 43.251 235.982 900000.0000000
6.2655 63.558 228.241 865000.0164271
6.2660 59.160 239.612 750000.0000000
6.2665 213.056 73.782 360000.0000000
6.2670 349.797 236.974 433999.9835729
6.2675 92.170 165.256 189000.0000000
6.2680 115.296 124.625 727000.0164271
6.2685 237.555 69.501 367999.9835729
6.2690 35.911 242.051 550999.9835729
6.2695 201.795 280.774 430999.9835729
6.2700 342.383 223.049 255000.0000000
6.2705 210.983 207.992 685000.0164271
6.2710 121.686 240.256 672000.0000000
6.2715 308.573 155.140 940000.0164271
6.2720 189.189 132.743 420000.0000000
6.2725 254.272 258.917 814999.9835729
6.2730 147.898 151.456 565999.9835729
6.2735 34.776 276.060 1066000.0164271
6.2740 82.280 321.097 399000.0000000
6.2745 217.937 87.747 673999.9835729
6.2750 76.094 71.346 802999.9835729
6.2755 266.635 221.602 522000.0000000
6.2760 262.334 196.731 265999.9835729
6.2765 289.251 278.537 637999.9835729
6.2770 237.377 240.363 1150000.0164271
6.2775 289.190 278.583 759000.0000000
6.2780 61.152 266.621 366000.0000000
6.2785 118.889 239.655 520999.9835729
6.2790 4.679 59.397 660000.0000000
6.2795 339.022 58.784 1261000.0164271
6.2800 330.526 208.513 982000.0164271
6.2805 217.511 178.062 382999.9835729
6.2810 281.831 42.020 216000.0000000
6.2815 69.251 278.784 681000.0000000
6.2820 291.580 191.554 730000.0164271
6.2825 264.495 248.335 477000.0000000
6.2830 235.366 11.957 301000.0164271
6.2835 172.579 233.289 709999.9835729
6.2840 90.235 55.262 450000.0000000
6.2845 324.386 210.766 723000.0000000
6.2850 108.313 314.144 1090999.9835729
6.2855 236.067 289.405 628000.0164271
6.2860 17.287 186.159 292999.9835729
6.2865 204.051 283.405 675000.0000000
6.2870 325.689 129.552 1288999.9835729
6.2875 60.679 74.843 418000.0164271
6.2880 351.939 223.999 498000.0000000
6.2885 227.891 6.597 301999.9835729
6.2890 247.612 217.955 562999.9835729
6.2895 195.529 356.809 994000.0164271
6.2900 128.887 231.759 378000.0000000
6.2905 197.758 142.123 424999.9835729
6.2910 157.148 105.970 937999.9835729
6.2915 180.642 146.056 714000.0000000 
6.2920 325.832 127.867 751000.0164271
6.2925 142.878 148.185 595000.0164271
6.2930 353.492 118.245 1872000.0000000
6.2935 87.330 65.615 1120999.9835729
6.2940 272.725 231.987 565999.9835729
6.2945 163.353 55.846 316999.9835729
6.2950 223.760 48.321 1347000.0000000
6.2955 343.365 67.941 678000.0000000
6.2960 286.234 175.755 654000.0000000
6.2965 64.116 64.504 1675000.0164271
6.2970 169.755 129.533 1144999.9835729
6.2975 265.200 309.244 1030999.9835729
6.2980 276.711 222.711 39247000.0164271
6.2985 30.550 114.174 1333999.9835729
6.2990 208.779 298.150 475999.9835729
6.2995 220.589 168.791 676999.9835729
6.3000 148.367 252.494 696000.0000000
6.3005 315.582 52.655 931000.0164271
6.3010 351.049 143.054 1326000.0000000
6.3015 317.119 309.983 541999.9835729
6.3020 299.003 99.608 2026999.9835729
6.3025 195.558 209.190 2380999.9835729
6.3030 23.877 310.201 1036000.0164271
6.3035 85.299 126.443 1165000.0164271
6.3040 43.920 359.874 1351000.0164271
6.3045 107.612 338.754 693000.0000000
6.3050 162.967 219.477 660000.0000000
6.3055 287.481 199.443 100000000.0000000
6.3060 244.092 56.491 421000.0164271
6.3065 315.608 315.845 4830000.0000000
6.3070 15.255 35.240 609000.0000000
6.3075 336.507 176.409 6874000.0164271
6.3080 56.355 295.198 766999.9835729
6.3085 175.796 140.438 625000.0164271
6.3090 347.902 168.127 1596000.0000000
6.3095 176.669 58.419 3847000.0164271
6.3100 359.042 156.675 4732000.0164271
6.3105 151.979 300.176 1377000.0000000
6.3110 349.828 311.199 4545000.0000000
6.3115 29.306 114.766 7876000.0164271
6.3120 154.750 342.700 1036999.9835729
6.3125 33.916 207.029 2079000.0000000
6.3130 340.614 18.490 1956000.0000000
6.3135 127.607 302.089 3174000.0000000
6.3140 240.669 95.087 880000.0164271
6.3145 222.234 86.675 1738000.0164271
6.3150 25.857 78.833 1018999.9835729
6.3155 216.097 218.876 3261000.0000000
6.3160 242.009 269.139 2400000.0000000
6.3165 281.619 62.600 4323000.0000000
6.3170 77.530 227.764 4756999.9835729
6.3175 97.629 275.292 1668000.0000000
6.3180 241.488 291.586 4603000.0164271
6.3185 266.486 274.006 1365000.0000000
6.3190 84.240 75.654 2269000.0164271
6.3195 96.451 270.187 2500000.0164271
6.3200 128.258 46.132 1167000.0000000
6.3205 293.663 213.683 100000000.0000000
6.3210 179.721 329.908 757000.0164271
6.3215 321.591 67.592 17202000.0000000
6.3220 164.063 281.398 2161999.9835729
6.3225 94.265 113.849 100000000.0000000
6.3230 17.492 51.987 30514999.9835729
6.3235 117.242 79.448 8389999.9835729
6.3240 13.248 8.684 14257999.9835729
6.3245 311.286 38.022 3979000.0164271
6.3250 295.320 38.883 1705999.9835729
6.3255 83.345 147.069 3136999.9835729
6.3260 86.977 41.539 4045999.9835729
6.3265 156.707 87.477 3661000.0164271
6.3270 66.982 158.371 2164000.0164271
6.3275 282.435 250.697 2659999.9835729
6.3280 101.366 86.816 100000000.0000000
6.3285 68.773 2.719 3274999.9835729
6.3290 204.189 149.630 5214000.0000000
6.3295 190.562 212.093 90079999.9835728
6.3300 2.351 233.615 100000000.0000000
6.3305 225.996 72.790 5743999.9835729
6.3310 115.812 54.208 1927000.0164271
6.3315 352.855 266.460 3265999.9835729
6.3320 253.292 170.144 11559000.0000000
6.3325 230.777 249.320 100000000.0000000
6.3330 169.335 166.878 1515000.0000000
6.3335 62.049 2.148 4585999.9835729
6.3340 155.182 25.584 9166999.9835729
6.3345 45.036 267.942 100000000.0000000
6.3350 277.473 29.224 100000000.0000000
6.3355 278.437 128.375 5275000.0164271
6.3360 256.795 333.519 15547999.9835729
6.3365 359.822 299.450 100000000.0000000
6.3370 173.987 314.822 3714000.0000000
6.3375 150.992 50.608 1641000.0000000 
6.3380 208.386 147.855 1663999.9835729
6.3385 165.595 143.237 3424000.0164271
6.3390 237.501 182.747 11017999.9835729
6.3395 297.280 290.904 4647000.0000000
6.3400 329.158 40.892 100000000.0000000
6.3405 105.325 165.281 5953000.0164271
6.3410 266.041 352.566 6792000.0000000
6.3415 45.347 107.597 100000000.0000000
6.3420 144.247 19.529 4726999.9835729
6.3425 181.409 265.933 3625999.9835729
6.3430 164.391 234.710 3352000.0164271
6.3435 289.868 24.721 2643000.0000000
6.3440 356.111 327.173 3085000.0164271
6.3445 32.345 216.979 3157999.9835729
6.3450 271.579 130.248 100000000.0000000
6.3455 277.412 196.555 6241999.9835729
6.3460 217.296 214.955 100000000.0000000
6.3465 36.637 96.838 5833000.0164271
6.3470 39.477 130.806 100000000.0000000
6.3475 205.495 342.269 6534000.0000000
6.3480 275.641 271.204 2872999.9835729
6.3485 218.560 113.307 649999.9835729
6.3490 241.148 169.123 1095000.0000000
6.3495 31.400 148.625 7722000.0000000
6.3500 169.442 205.114 1323000.0000000
6.3505 222.014 140.709 3520999.9835729
6.3510 13.649 88.828 2461999.9835729
6.3515 168.520 191.397 11620999.9835729
6.3520 333.327 126.092 100000000.0000000
6.3525 59.869 76.375 2608999.9835729
6.3530 338.672 288.010 2854999.9835729
6.3535 172.928 53.769 6621000.0000000
6.3540 101.070 175.318 100000000.0000000
6.3545 88.191 241.132 2685000.0000000
6.3550 139.568 337.657 4237000.0164271
6.3555 28.729 316.280 100000000.0000000
6.3560 125.177 125.984 9933000.0000000
6.3565 342.598 229.144 4357999.9835729
6.3570 346.967 219.199 7192000.0164271
6.3575 351.294 194.645 16990999.9835729
6.3580 328.120 99.417 17358000.0000000
6.3585 257.683 327.346 3652999.9835729
6.3590 210.222 300.993 10525000.0164271
6.3595 291.272 229.229 5053999.9835729
6.3600 60.313 9.044 100000000.0000000
6.3605 246.256 64.272 4684000.0164271
6.3610 311.810 323.060 67714999.9835729
6.3615 296.899 155.321 13788000.0000000
6.3620 260.120 125.043 15045000.0000000
6.3625 274.473 355.813 10078000.0164271
6.3630 13.094 87.574 11410999.9835729
6.3635 182.476 56.350 5260000.0164271
6.3640 249.991 332.946 100000000.0000000
6.3645 118.118 180.664 4618999.9835729
6.3650 265.042 219.907 9361000.0164271
6.3655 206.627 272.640 4219999.9835729
6.3660 328.506 229.195 3274000.0164271
6.3665 233.696 43.398 9345000.0000000
6.3670 173.596 245.402 9793000.0164271
6.3675 185.768 297.706 19273999.9835729
6.3680 235.524 182.576 100000000.0000000
6.3685 90.483 165.762 6261000.0000000
6.3690 312.263 134.452 100000000.0000000
6.3695 21.325 116.590 22425000.0000000
6.3700 133.995 29.844 100000000.0000000
6.3705 40.001 250.715 100000000.0000000
6.3710 183.642 194.598 10681000.0164271
6.3715 201.666 208.499 6139999.9835729 
6.3720 254.804 131.617 9460000.0164271
6.3725 15.670 137.409 8079000.0000000
6.3730 263.123 351.191 7045999.9835729
6.3735 342.339 142.253 18036000.0000000
6.3740 279.950 3.350 5577000.0000000
6.3745 300.459 272.149 100000000.0000000
6.3750 58.595 104.435 7471000.0164271
6.3755 358.784 221.779 9679000.0164271
6.3760 243.489 95.109 6477000.0000000
6.3765 322.072 125.508 15237000.0000000
6.3770 266.328 228.353 18721999.9835729
6.3775 279.842 332.847 3330000.0000000
6.3780 163.179 24.975 8068999.9835729
6.3785 258.485 5.871 11073000.0000000
6.3790 336.720 195.457 12691000.0164271
6.3795 55.885 252.670 100000000.0000000
6.3800 23.252 304.935 88774999.9835729
6.3805 38.161 8.386 100000000.0000000
6.3810 23.285 303.848 100000000.0000000
6.3815 242.920 141.000 10510000.0164271
6.3820 128.674 196.099 7032000.0000000
6.3825 8.931 304.492 6040999.9835729
6.3830 285.253 337.349 12433000.0164271
6.3835 140.163 34.606 11319000.0000000
6.3840 147.724 232.058 5850000.0000000
6.3845 81.949 281.165 4932000.0000000
6.3850 264.918 43.955 100000000.0000000
6.3855 321.727 83.935 3060000.0000000
6.3860 359.272 191.065 3880000.0164271
6.3865 343.920 205.035 8356999.9835729
6.3870 316.605 292.344 100000000.0000000
6.3875 225.191 235.275 5346000.0000000
6.3880 53.630 50.389 40132000.0164271
6.3885 326.611 235.426 100000000.0000000
6.3890 186.360 124.006 3699000.0000000
6.3895 172.867 206.946 5050999.9835729
6.3900 356.592 69.224 4324999.9835729
6.3905 316.436 313.862 10705000.0164271
6.3910 339.390 186.728 7818000.0000000
6.3915 291.253 326.906 40689000.0000000
6.3920 278.919 24.261 100000000.0000000
6.3925 227.572 240.143 2782000.0164271
6.3930 294.246 274.914 1686000.0000000
6.3935 30.578 143.593 6094999.9835729
6.3940 258.318 162.915 3694000.0164271
6.3945 49.684 304.379 2326999.9835729
6.3950 189.288 201.843 2463000.0000000
6.3955 92.595 103.358 3847000.0164271
6.3960 140.496 21.316 6475999.9835729
6.3965 206.935 197.987 8122999.9835729
6.3970 112.912 311.342 100000000.0000000
6.3975 14.484 87.155 6406000.0164271
6.3980 332.468 233.610 6679000.0164271
6.3985 36.730 139.224 24754999.9835729
6.3990 14.514 217.255 2373000.0000000
6.3995 344.470 169.281 3532999.9835729
6.4000 322.538 74.478 5646000.0000000
6.4005 255.771 292.226 7873000.0164271
6.4010 320.057 258.172 9433000.0164271
6.4015 110.343 51.204 4207999.9835729
6.4020 134.574 159.588 100000000.0000000
6.4025 40.909 96.472 10267000.0164271
6.4030 223.612 105.888 6075000.0000000
6.4035 231.762 205.421 4032000.0000000
6.4040 211.994 74.982 7504000.0164271
6.4045 101.215 130.571 100000000.0000000
6.4050 17.216 237.189 11652000.0000000
6.4055 177.376 176.114 100000000.0000000
6.4060 10.959 25.358 7405999.9835729
6.4065 122.036 278.624 2896999.9835729
6.4070 65.899 82.696 2850000.0000000
6.4075 38.547 205.664 27904000.0164271
6.4080 101.810 168.061 100000000.0000000
6.4085 188.802 11.280 79246999.9835729
6.4090 161.182 307.626 1660000.0164271
6.4095 113.385 230.780 100000000.0000000
6.4100 1.366 333.217 16150999.9835729
6.4105 31.445 332.367 2178000.0000000
6.4110 322.255 61.585 2197000.0164271
6.4115 52.684 148.241 8851000.0164271
6.4120 269.846 104.910 1369999.9835729
6.4125 338.526 276.363 1623000.0000000
6.4130 87.010 238.212 1084999.9835729
6.4135 341.724 31.709 3568999.9835729
6.4140 278.526 172.523 2959000.0164271
6.4145 276.449 291.981 16099000.0164271
6.4150 142.044 195.290 7672000.0164271
6.4155 357.257 33.387 3613000.0164271
6.4160 161.756 192.165 4342000.0164271
6.4165 193.176 239.303 3721000.0164271
6.4170 248.173 189.451 2026999.9835729
6.4175 345.089 75.065 3082999.9835729
6.4180 353.861 83.497 11922000.0000000
6.4185 240.324 328.949 2601000.0000000
6.4190 279.971 1.953 1864999.9835729
6.4195 170.700 93.068 3012000.0000000
6.4200 217.644 353.716 7279000.0164271
6.4205 75.841 313.778 1821000.0000000
6.4210 110.724 234.097 18151000.0164271
6.4215 131.119 15.240 7251000.0000000
6.4220 191.019 355.728 2557999.9835729
6.4225 155.998 260.228 3019000.0164271
6.4230 327.430 265.731 3061999.9835729
6.4235 253.232 117.746 2341999.9835729
6.4240 85.658 127.043 1855000.0164271
6.4245 167.349 181.946 74406000.0000000
6.4250 97.877 21.614 2899000.0164271
6.4255 140.319 356.958 3234000.0000000
6.4260 205.684 149.943 5737999.9835729
6.4265 315.750 67.513 3184000.0164271
6.4270 197.282 65.462 3289999.9835729
6.4275 309.057 171.433 4173000.0000000
6.4280 115.151 151.133 2995999.9835729
6.4285 334.411 322.739 18544000.0164271 
6.4290 76.968 32.354 4065000.0000000
6.4295 92.594 244.620 4222999.9835729
6.4300 26.915 145.506 3802000.0164271
6.4305 302.161 161.096 4737000.0000000
6.4310 280.504 128.531 1444000.0164271
6.4315 337.571 329.865 3397000.0164271
6.4320 298.657 229.369 3003000.0000000
6.4325 212.241 306.839 14859000.0000000
6.4330 16.710 17.264 7153999.9835729
6.4335 147.135 94.745 30277999.9835728
6.4340 238.050 293.536 3382999.9835729
6.4345 18.365 27.787 2776000.0164271
6.4350 130.722 212.479 4990999.9835729
6.4355 331.415 85.478 8482999.9835729
6.4360 84.938 152.126 1789000.0164271
6.4365 256.786 315.868 5422999.9835729
6.4370 234.600 238.057 7575000.0000000
6.4375 271.194 307.319 5097000.0000000
6.4380 306.248 99.299 5188999.9835729
6.4385 33.998 181.569 2304000.0000000
6.4390 349.058 168.396 5821000.0164271
6.4395 259.073 243.878 2388000.0000000
6.4400 154.680 71.483 3109000.0164271
6.4405 207.303 354.555 3696000.0000000
6.4410 174.921 42.194 1657000.0164271
6.4415 293.019 311.730 3565000.0164271
6.4420 126.316 96.335 3526999.9835729
6.4425 21.484 144.098 10240000.0164271
6.4430 87.350 216.797 3922999.9835729
6.4435 246.679 245.553 11866999.9835729
6.4440 285.658 159.080 100000000.0000000
6.4445 102.748 326.204 4318000.0164271
6.4450 152.361 81.677 2440000.0164271
6.4455 207.914 194.353 2872999.9835729
6.4460 298.546 202.614 2749000.0164271 
6.4465 42.057 307.676 9259000.0164271
6.4470 140.252 15.910 9778999.9835729
6.4475 199.762 66.747 3199999.9835729
6.4480 261.877 100.487 4663999.9835729
6.4485 316.220 235.536 5748000.0000000
6.4490 234.699 203.509 4507999.9835729
6.4495 205.207 205.854 14668000.0164271
6.4500 30.773 238.177 1510000.0164271
6.4505 24.815 108.613 2506000.0164271
6.4510 196.604 170.348 3493000.0164271
6.4515 167.802 288.349 2533000.0164271
6.4520 307.979 125.993 7498000.0164271
6.4525 90.346 95.432 9736000.0164271
6.4530 270.352 350.710 1990000.0164271
6.4535 97.324 45.202 7513000.0164271
6.4540 73.608 33.525 43756000.0164271
6.4545 253.212 230.432 15952999.9835729
6.4550 96.022 187.235 7105999.9835729
6.4555 244.071 290.928 3243000.0000000
6.4560 200.220 238.303 4267999.9835729
6.4565 74.055 228.440 2320999.9835729
6.4570 10.622 172.907 3025000.0164271
6.4575 21.460 247.323 2869000.0164271
6.4580 17.917 201.741 4378999.9835729
6.4585 40.890 164.594 9198000.0000000
6.4590 306.191 245.437 3463000.0164271
6.4595 322.334 85.555 4063999.9835729
6.4600 129.240 271.622 11029999.9835729
6.4605 159.682 92.050 4839000.0000000
6.4610 202.101 82.005 7585999.9835729
6.4615 248.794 354.433 11757000.0000000
6.4620 242.352 18.616 7419000.0000000
6.4625 305.180 3.645 7806000.0000000
6.4630 45.929 172.198 3232999.9835729
6.4635 154.336 18.480 3846000.0000000
6.4640 26.356 13.275 3430000.0164271
6.4645 164.216 253.659 4428000.0000000
6.4650 292.592 82.188 3787999.9835729
6.4655 126.836 44.879 3423000.0000000
6.4660 29.691 312.967 2710999.9835729
6.4665 298.100 58.848 3439000.0164271
6.4670 86.860 139.914 15322999.9835729
6.4675 117.089 280.961 27514000.0164271
6.4680 331.459 6.483 11434999.9835729
6.4685 181.519 1.185 7093999.9835729
6.4690 62.829 184.145 84747000.0000000
6.4695 123.473 356.104 6819000.0000000
6.4700 312.477 70.171 7821000.0000000
6.4705 324.096 313.927 100000000.0000000
6.4710 7.106 98.378 100000000.0000000
6.4715 129.968 144.044 100000000.0000000
6.4720 56.198 69.889 4390000.0164271
6.4725 329.054 105.473 4702999.9835729
6.4730 148.074 305.842 4234999.9835729
6.4735 62.104 290.472 8002999.9835729
6.4740 30.768 47.210 13548000.0000000
6.4745 164.576 91.971 3643000.0164271
6.4750 325.800 273.999 40371000.0000000
6.4755 253.409 98.079 100000000.0000000
6.4760 284.831 136.364 4285000.0164271
6.4765 325.748 257.077 8709000.0000000
6.4770 270.565 215.294 3777000.0000000
6.4775 106.972 231.636 3694000.0164271
6.4780 173.060 272.518 14154000.0000000
6.4785 317.659 236.688 5539000.0164271
6.4790 90.580 78.977 100000000.0000000
6.4795 353.460 185.158 34203000.0000000
6.4800 1.982 29.459 100000000.0000000
6.4805 22.213 27.442 10003000.0164271
6.4810 356.678 8.526 6010000.0164271
6.4815 68.116 274.353 12106000.0164271
6.4820 6.278 329.617 100000000.0000000
6.4825 149.987 32.211 1260000.0000000
6.4830 290.048 352.433 8956000.0164271
6.4835 166.749 1.201 8533000.0164271
6.4840 76.399 252.672 23914000.0164271
6.4845 336.339 171.507 1959000.0000000
6.4850 208.752 93.320 1528000.0164271
6.4855 288.039 56.884 5923999.9835729
6.4860 176.444 21.921 13204000.0164271
6.4865 2.804 59.444 4513999.9835729
6.4870 49.596 147.536 2145000.0000000
6.4875 164.341 57.223 8773000.0164271
6.4880 216.364 16.777 5773000.0164271
6.4885 211.743 232.591 4767000.0000000
6.4890 354.023 140.699 3405000.0000000
6.4895 81.666 173.491 11067000.0000000
6.4900 278.451 230.325 4816999.9835729
6.4905 284.901 150.211 4050000.0000000
6.4910 174.373 355.704 6925999.9835729
6.4915 2.139 337.525 4159999.9835729
6.4920 79.255 163.193 4029000.0000000
6.4925 78.704 153.595 3361999.9835729
6.4930 195.460 191.808 2917000.0164271 
6.4935 325.623 255.086 5118000.0000000
6.4940 174.228 52.742 7983000.0000000
6.4945 263.790 147.746 8926999.9835729
6.4950 85.778 278.040 7933000.0164271
6.4955 28.588 123.308 5803999.9835729
6.4960 93.880 68.452 3085000.0164271
6.4965 181.657 125.446 5883000.0000000
6.4970 2.220 306.589 29499000.0000000
6.4975 323.927 194.380 5236000.0164271
6.4980 92.872 127.466 4662000.0000000
6.4985 237.273 37.595 5622000.0000000
6.4990 296.367 261.083 18469000.0164271
6.4995 98.732 222.730 6738000.0000000
6.5000 10.178 122.642 3502999.9835729
6.5005 141.929 145.088 4737000.0000000
6.5010 251.776 27.007 4090000.0164271
6.5015 35.412 135.369 3492000.0000000
6.5020 343.574 115.404 14689000.0164271
6.5025 276.688 79.937 6934999.9835729
6.5030 260.046 152.287 49078999.9835729
6.5035 43.031 246.858 8038999.9835729
6.5040 293.598 313.435 2485999.9835729
6.5045 192.994 117.638 3343000.0164271
6.5050 249.593 8.947 1735000.0164271
6.5055 347.028 286.125 10264000.0164271
6.5060 283.478 19.819 8613000.0000000
6.5065 324.820 319.953 8944000.0164271
6.5070 149.255 172.412 1918000.0164271
6.5075 357.133 224.963 4363000.0164271
6.5080 161.753 170.852 100000000.0000000
6.5085 355.394 46.873 44274000.0000000
6.5090 218.571 7.859 1405000.0164271
6.5095 152.897 311.887 3265000.0164271
6.5100 267.700 143.299 2061000.0000000
6.5105 107.933 194.484 1051000.0164271
6.5110 9.091 251.239 17458000.0164271
6.5115 175.231 124.496 1510999.9835729
6.5120 269.962 205.327 2970000.0000000
6.5125 225.758 38.206 6751000.0164271
6.5130 247.047 300.599 4564000.0164271
6.5135 225.807 267.447 4777000.0164271
6.5140 99.271 359.453 1393000.0164271
6.5145 166.621 21.865 1749000.0000000
6.5150 279.194 143.562 1263000.0000000
6.5155 151.038 91.397 3642000.0000000
6.5160 48.798 67.691 100000000.0000000
6.5165 88.809 177.787 1908000.0000000
6.5170 176.868 288.304 1573000.0164271
6.5175 46.487 222.026 4768999.9835729
6.5180 240.553 316.977 6307999.9835729
6.5185 339.266 199.504 2326000.0164271 
6.5190 342.813 79.696 4320000.0000000
6.5195 179.068 145.121 4327000.0164271
6.5200 154.967 167.975 2220000.0000000
6.5205 8.891 279.570 6379999.9835729
6.5210 288.947 36.652 2518000.0164271
6.5215 140.642 54.155 2355000.0000000
6.5220 172.736 256.937 3781000.0164271
6.5225 165.034 344.421 100000000.0000000
6.5230 74.409 34.167 2431000.0164271
6.5235 222.462 110.604 2374000.0164271
6.5240 253.056 322.283 2814000.0000000
6.5245 279.809 40.435 1702000.0164271
6.5250 337.050 306.060 18819000.0000000
6.5255 25.130 253.839 5014999.9835729
6.5260 307.476 113.606 522000.0000000
6.5265 190.860 75.995 5611000.0164271
6.5270 316.153 208.865 3361000.0164271
6.5275 118.542 49.237 6898999.9835729
6.5280 14.802 313.807 2425999.9835729
6.5285 8.938 41.566 22197000.0000000
6.5290 244.033 33.670 9091999.9835729
6.5295 210.846 104.136 631000.0164271
6.5300 144.394 149.126 340999.9835729
6.5305 285.493 26.610 961999.9835729
6.5310 159.356 221.674 1093000.0164271
6.5315 16.984 273.123 1113000.0000000
6.5320 317.628 57.789 985000.0164271
6.5325 64.382 97.095 580000.0164271
6.5330 345.037 263.065 1231999.9835729
6.5335 311.725 108.526 2095999.9835729
6.5340 124.288 154.905 8830999.9835729
6.5345 293.714 276.661 1276000.0164271
6.5350 77.162 337.808 1189000.0164271
6.5355 33.308 356.319 3054000.0000000
6.5360 257.652 258.083 100000000.0000000
6.5365 120.125 176.400 100000000.0000000
6.5370 191.470 329.969 16555999.9835729
6.5375 102.840 159.815 100000000.0000000
6.5380 287.112 254.803 489000.0000000
6.5385 233.227 256.642 1176000.0000000
6.5390 210.286 30.419 1918000.0164271
6.5395 265.906 143.770 1245000.0000000
6.5400 133.273 187.997 799000.0164271
6.5405 297.733 76.052 973999.9835729
6.5410 68.829 155.768 379999.9835729
6.5415 138.988 167.534 1410000.0000000
6.5420 3.687 171.455 439999.9835729
6.5425 155.655 46.987 100000000.0000000
6.5430 309.844 79.310 258000.0000000
6.5435 267.866 100.098 922000.0164271
6.5440 91.033 322.812 285000.0000000
6.5445 104.672 344.282 853000.0164271
6.5450 136.432 105.479 1207000.0164271
6.5455 180.381 294.121 1963000.0164271
6.5460 104.552 319.178 669000.0000000
6.5465 302.073 19.541 858000.0000000
6.5470 166.966 296.923 1372000.0164271
6.5475 158.541 179.972 10303999.9835729
6.5480 53.715 121.733 945000.0000000
6.5485 97.682 175.130 100000000.0000000
6.5490 84.070 120.986 4599000.0000000
6.5495 290.475 272.992 355000.0164271
6.5500 60.338 298.054 552000.0000000
6.5505 49.600 319.077 1602000.0000000
6.5510 336.013 202.232 2545999.9835729
6.5515 251.034 34.703 6889999.9835729
6.5520 237.547 188.371 2751000.0000000
6.5525 6.513 247.150 2803000.0164271
6.5530 256.417 50.387 1624999.9835729
6.5535 321.141 346.008 808000.0164271 
6.5540 51.932 71.463 472999.9835729
6.5545 32.342 19.485 2469000.0000000
6.5550 116.959 2.174 1021000.0164271
6.5555 109.706 10.314 939000.0000000
6.5560 357.987 155.490 100000000.0000000
6.5565 140.219 91.602 682999.9835729
6.5570 203.683 68.583 906000.0000000
6.5575 176.839 246.695 835000.0164271
6.5580 269.477 236.197 2130000.0000000
6.5585 203.734 91.755 702000.0000000
6.5590 40.107 332.123 771000.0000000
6.5595 256.351 306.507 1566000.0000000
6.5600 339.479 124.757 963000.0000000
6.5605 84.231 125.712 16827000.0000000
6.5610 189.852 203.918 250999.9835729
6.5615 41.497 107.087 631000.0164271
6.5620 134.898 322.625 541999.9835729
6.5625 332.902 248.069 409999.9835729
6.5630 37.986 220.483 616999.9835729
6.5635 80.450 42.790 277999.9835729
6.5640 87.712 92.645 33637000.0164271
6.5645 315.086 214.302 316000.0164271
6.5650 34.732 227.067 391999.9835729
6.5655 143.304 71.058 417000.0000000
6.5660 207.764 302.389 3184000.0164271
6.5665 93.882 358.138 1687999.9835729
6.5670 287.204 231.079 19225000.0164271
6.5675 357.101 89.676 8511000.0000000
6.5680 264.291 236.655 490999.9835729
6.5685 341.635 14.069 592000.0164271
6.5690 306.207 47.585 30523000.0164271
6.5695 343.996 172.568 451000.0164271
6.5700 138.878 54.659 685999.9835729
6.5705 337.192 240.599 784999.9835729
6.5710 287.073 163.226 196000.0164271
6.5715 354.055 55.343 124999.9835729
6.5720 86.793 126.600 2236999.9835729
6.5725 186.395 275.428 1018999.9835729
6.5730 318.077 300.715 1657000.0164271
6.5735 87.631 285.614 180000.0000000
6.5740 306.800 298.956 1647000.0000000
6.5745 61.634 83.802 2140000.0164271
6.5750 111.883 67.787 3367999.9835729
6.5755 339.481 109.222 681000.0000000
6.5760 148.822 166.775 739000.0164271
6.5765 95.236 277.105 1176000.0000000
6.5770 110.954 353.890 354000.0000000
6.5775 227.002 155.346 1129000.0164271
6.5780 20.221 97.847 373999.9835729
6.5785 162.373 272.168 400999.9835729
6.5790 351.972 129.345 3345000.0000000
6.5795 319.944 9.187 5161000.0164271
6.5800 252.517 45.676 1174999.9835729
6.5805 37.343 40.352 100000000.0000000
6.5810 256.701 173.100 481000.0164271
6.5815 32.697 62.451 859000.0164271
6.5820 317.296 241.647 1143000.0000000
6.5825 31.286 323.023 1062000.0000000
6.5830 68.146 105.947 1281000.0000000
6.5835 92.072 270.224 286999.9835729
6.5840 184.277 177.955 906000.0000000
6.5845 333.670 229.396 483000.0000000
6.5850 247.097 113.929 711000.0000000
6.5855 328.351 145.971 1360000.0164271
6.5860 235.033 12.289 558000.0000000
6.5865 34.079 168.659 280999.9835729
6.5870 291.212 30.659 1029000.0000000
6.5875 335.637 107.210 1795999.9835729 
6.5880 187.403 241.693 496000.0164271
6.5885 17.070 191.623 388000.0164271
6.5890 166.069 10.270 1258000.0164271
6.5895 75.846 276.911 634000.0164271
6.5900 144.156 212.300 883000.0164271
6.5905 253.091 18.450 373000.0164271
6.5910 160.567 22.518 651000.0000000
6.5915 10.572 270.419 1249000.0164271
6.5920 8.091 39.911 385000.0164271
6.5925 216.828 112.638 486000.0000000
6.5930 308.533 177.440 433000.0164271
6.5935 18.223 312.085 333000.0000000
6.5940 113.216 119.651 100000000.0000000
6.5945 214.609 255.267 205999.9835729
6.5950 161.648 276.127 426000.0000000
6.5955 182.223 97.016 1036999.9835729
6.5960 263.202 310.212 379000.0164271 
6.5965 287.691 232.289 1747999.9835729
6.5970 211.100 190.580 537000.0000000
6.5975 117.541 89.039 1528999.9835729
6.5980 243.236 8.744 2820000.0000000
6.5985 269.866 192.910 885000.0000000
6.5990 95.941 206.096 472000.0164271
6.5995 97.367 129.439 1333000.0164271
6.6000 99.794 227.136 988000.0164271
6.6005 116.837 99.070 436999.9835729
6.6010 229.110 250.281 2148000.0000000
6.6015 83.703 97.808 445999.9835729
6.6020 139.627 353.271 2161000.0164271
6.6025 358.161 203.264 100000000.0000000
6.6030 176.375 295.713 745000.0164271
6.6035 179.444 241.783 844999.9835729
6.6040 144.002 150.247 1195000.0164271
6.6045 259.108 331.092 4384999.9835729
6.6050 156.848 331.186 1434000.0000000
6.6055 330.556 76.945 999000.0000000
6.6060 195.381 338.701 100000000.0000000
6.6065 111.091 94.490 1393000.0164271
6.6070 42.610 19.346 1069000.0164271
6.6075 320.841 290.235 883000.0164271
6.6080 302.925 272.298 628000.0164271
6.6085 322.723 346.344 1615000.0164271
6.6090 262.379 169.429 952000.0164271
6.6095 92.700 95.683 12219000.0000000
6.6100 200.330 141.200 994000.0164271
6.6105 252.729 11.094 15163000.0164271 
6.6110 260.790 253.189 433000.0164271
6.6115 130.026 302.228 1636000.0164271
6.6120 137.134 94.446 1318999.9835729
6.6125 132.290 154.335 1923000.0000000
6.6130 228.891 116.925 1108999.9835729
6.6135 24.405 153.070 792000.0000000
6.6140 11.526 125.887 2020999.9835729
6.6145 107.890 334.505 2650000.0164271
6.6150 257.774 129.398 2407999.9835729
6.6155 1.615 104.638 100000000.0000000
6.6160 30.228 236.011 3193000.0164271
6.6165 354.464 128.623 100000000.0000000
6.6170 60.277 69.472 3006000.0000000
6.6175 335.156 3.056 3789000.0000000
6.6180 8.551 188.228 100000000.0000000
6.6185 81.440 162.990 5899000.0164271
6.6190 106.687 223.625 4492000.0164271
6.6195 153.208 141.429 1906999.9835729
6.6200 12.325 91.582 12567000.0000000
6.6205 150.048 81.802 2313000.0000000
6.6210 195.543 283.194 2446999.9835729
6.6215 207.903 157.456 1117999.9835729
6.6220 206.394 300.815 7066999.9835729
6.6225 345.569 267.386 100000000.0000000
6.6230 307.635 56.585 11416999.9835729
6.6235 36.438 38.319 3664999.9835729
6.6240 119.578 339.657 100000000.0000000
6.6245 239.473 312.023 6232000.0164271
6.6250 69.351 128.898 1372999.9835729
6.6255 112.440 59.599 4327000.0164271
6.6260 348.659 103.803 4678000.0164271
6.6265 164.357 98.576 4905000.0000000 
6.6270 252.033 72.962 10012000.0164271
6.6275 323.951 201.021 4276000.0164271
6.6280 164.162 313.358 4594000.0164271
6.6285 185.942 327.852 5179999.9835729
6.6290 217.684 193.409 6513000.0000000
6.6295 198.544 305.663 7123000.0164271
6.6300 231.067 276.315 4516000.0164271
6.6305 78.226 271.733 3217999.9835729
6.6310 135.859 316.196 3217999.9835729
6.6315 131.955 340.847 13702999.9835729
6.6320 190.059 285.309 6274999.9835729
6.6325 170.628 131.853 4717000.0164271
6.6330 213.692 201.748 7945999.9835729
6.6335 136.879 354.790 3832999.9835729
6.6340 150.019 30.518 12826999.9835729
6.6345 86.372 142.664 13282000.0164271
6.6350 56.162 201.194 67141999.9835729
6.6355 318.548 113.348 12346999.9835729
6.6360 185.151 197.859 23442000.0000000
6.6365 28.881 76.791 9343000.0164271
6.6370 258.397 198.160 100000000.0000000
6.6375 154.953 340.634 8059000.0164271
6.6380 12.482 238.768 7243999.9835729
6.6385 248.533 203.117 9990000.0000000
6.6390 297.365 44.418 48358000.0164271
6.6395 302.143 167.739 3529000.0164271
6.6400 109.332 5.470 8418000.0000000
6.6405 72.3358 204.9072 3628999.9835729
6.6410 2.339 296.572 100000000.0000000
6.6415 107.5928 20.1137 7503000.0000000
6.6420 293.7309 138.7139 100000000.0164271 
6.6425 19.9425 211.2713 3246000.0000000
6.6430 200.4220 99.0109 16410000.0000000
6.6435 88.7997 122.6930 3028000.0164271
6.6440 28.0729 133.1788 6307000.0164271
6.6445 71.3756 247.3333 7140000.0000000
6.6450 155.2207 188.4028 5473000.0164271
6.6455 82.9356 53.7812 20788999.9835729
6.6460 34.0328 198.7538 10000000.0164271
6.6465 247.1742 27.1992 5191000.0164271
6.6470 342.0401 249.6705 4882000.0164271
6.6475 316.7946 22.1783 20437999.9835729
6.6480 205.4277 163.2045 8221999.9835729
6.6485 234.3437 203.2808 18951000.0000000
6.6490 71.0531 245.9013 12841999.9835729
6.6495 242.5578 201.7260 10984000.0164271
6.6500 134.905 162.657 5251999.9835729
6.6505 227.7442 94.2494 10489999.9835729
6.6510 65.8232 46.1552 12115000.0164271
6.6515 232.2549 59.4387 8533000.0164271
6.6520 333.9018 288.6353 14260999.9835729
6.6525 253.5346 310.9592 6846000.0000000
6.6530 358.3368 225.6074 100000000.0164271 
6.6535 61.8363 206.4923 16860000.0000000
6.6540 98.0627 100.4022 100000000.0164271 
6.6545 149.2609 280.4135 11829000.0000000
6.6550 75.0619 133.6687 4290000.0000000
6.6555 1.5683 81.2047 100000000.0164271 
6.6560 3.1201 97.6618 19035000.0000000
6.6565 231.7226 354.0408 7432999.9835729
6.6570 355.7216 208.1771 27378000.0000000
6.6575 228.2071 74.4977 5190000.0000000
6.6580 348.6192 214.0342 100000000.0164271 
6.6585 264.7831 270.8341 100000000.0164271 
6.6590 78.1372 80.6297 100000000.0164271 
6.6595 106.8431 335.9028 7249999.9835729
6.6600 4.136 183.155 100000000.0000000
6.6605 123.8345 147.1663 14971000.0164271
6.6610 299.6493 258.9108 95226000.0000000
6.6615 42.1525 348.1934 31960000.0164271
6.6620 322.0344 333.2476 86341000.0164270
6.6625 223.2118 50.3793 23452000.0164271
6.6630 160.1246 142.6995 100000000.0164271 
6.6635 60.7777 299.3866 25036999.9835729
6.6640 49.7204 42.3774 100000000.0164271 
6.6645 25.1348 242.8202 98181000.0000000
6.6650 276.1433 230.9034 100000000.0164271 
6.6655 13.0713 261.3214 28560000.0000000
6.6660 164.5555 72.3155 20860000.0164271
6.6665 281.3850 258.9657 32311000.0164271
6.6670 83.2139 230.8238 100000000.0164271 
6.6675 272.6670 194.2393 25084000.0164271
6.6680 141.8685 335.8007 40426999.9835729
6.6685 300.7722 94.3736 33046999.9835729
6.6690 3.1924 253.2312 100000000.0164271 
6.6695 297.4103 92.7622 58564999.9835729
6.6700 152.895 289.614 10834999.9835729
6.6705 340.5877 240.4540 4354999.9835729
6.6710 348.4273 209.8890 100000000.0164271 
6.6715 210.7034 342.0171 100000000.0164271 
6.6720 85.4608 194.4956 100000000.0164271 
6.6725 233.3448 355.4968 5647000.0164271
6.6730 184.5526 190.4300 10227000.0000000
6.6735 255.2300 289.2747 26443000.0164271
6.6740 189.8910 323.6389 20020000.0164271
6.6745 202.6930 318.3851 34237999.9835729
6.6750 264.2912 246.1507 19728000.0000000
6.6755 118.8837 195.9552 100000000.0164271 
6.6760 71.3566 5.5838 6229000.0164271
6.6765 355.9307 231.0617 15027000.0000000
6.6770 131.7176 31.3342 19011000.0000000
6.6775 55.0578 284.6555 90913000.0164271
6.6780 223.6157 194.0079 15439999.9835729
6.6785 176.9222 32.1014 8419000.0164271
6.6790 351.6791 225.4044 9064999.9835729
6.6795 351.8216 103.1899 3571000.0164271
6.6800 257.766 244.227 23506000.0164271
6.6805 344.3620 229.1158 643999.9835729
6.6810 234.5439 189.7140 5100000.0000000
6.6815 226.1022 39.3086 10315999.9835729
6.6820 0.6414 199.7107 100000000.0164271 
6.6825 84.3841 172.4289 100000000.0164271 
6.6830 191.9728 179.6187 17932999.9835729
6.6835 83.4040 265.7902 9229999.9835729
6.6840 344.6995 251.0505 24634999.9835729
6.6845 252.8413 290.1850 1015000.0164271
6.6850 32.8507 120.7016 43906999.9835729
6.6855 219.2905 200.7819 9886999.9835729
6.6860 311.3296 113.2029 62074000.0164271
6.6865 37.2476 46.1842 100000000.0164271 
6.6870 346.4502 248.2670 100000000.0164271 
6.6875 277.8000 66.8134 62328000.0000000
6.6880 253.7801 261.1233 100000000.0164271 
6.6885 243.0436 212.1484 3490000.0164271
6.6890 245.3002 226.9851 9234000.0000000
6.6895 69.1435 45.0767 3786000.0000000
6.6900 290.868 128.910 22434000.0000000
6.6905 0.7028 238.6399 100000000.0164271 
6.6910 213.7637 121.7947 5505000.0000000
6.6915 297.5395 44.2751 13761000.0000000
6.6920 318.1364 310.6926 100000000.0164271 
6.6925 286.3543 150.7973 13441000.0164271
6.6930 241.0597 182.2415 25533000.0000000
6.6935 220.4397 119.6487 8032000.0164271
6.6940 240.8382 63.5230 100000000.0164271 
6.6945 353.9520 198.9072 8470000.0164271
6.6950 319.8893 115.2712 7738999.9835729
6.6955 54.4034 329.3494 5541000.0000000
6.6960 199.3220 215.6950 100000000.0164271 
6.6965 318.4510 171.6308 5443000.0164271
6.6970 164.3301 23.1503 3691999.9835729
6.6975 175.6597 135.3563 3397000.0164271
6.6980 56.2692 237.2225 52123999.9835729
6.6985 92.1274 133.1814 4023000.0000000
6.6990 18.7612 114.5010 6093000.0000000
6.6995 31.6742 131.7889 11293000.0164271
6.7000 109.089 277.568 52258000.0164271
6.7005 77.3765 290.0700 100000000.0164271 
6.7010 24.1326 181.1657 4999999.9835729
6.7015 276.7006 284.1291 25525999.9835729
6.7020 285.8024 296.4756 9096000.0000000
6.7025 337.2827 24.8962 3363000.0000000
6.7030 285.0655 322.8789 11206000.0164271
6.7035 299.9313 332.4862 11101000.0164271
6.7040 12.5465 351.0513 11848999.9835729
6.7045 91.0010 166.8614 3766999.9835729
6.7050 279.4205 126.6644 8583000.0000000
6.7055 264.6031 247.0367 10056000.0000000
6.7060 51.8401 158.2691 6495000.0000000
6.7065 174.7783 14.2305 56535000.0000000
6.7070 195.9718 315.3186 6967000.0164271
6.7075 281.5928 285.4613 15103999.9835729
6.7080 281.5879 66.6932 37510000.0164271
6.7100 289.635 36.763 5619000.0000000
6.7200 199.545 124.426 14050000.0164271 
6.7220 244.8521 28.4610 4600999.9835729
6.7225 328.8475 137.3876 6526000.0164271
6.7230 60.9293 202.0553 10915000.0164271
6.7235 337.6452 206.3412 12265999.9835729
6.7240 278.9664 292.5170 12031000.0164271
6.7245 220.3886 251.0034 9847000.0164271
6.7250 79.7671 8.9616 10020000.0000000
6.7255 267.8445 166.8999 10090000.0164271
6.7260 292.3183 239.5807 11748000.0000000
6.7265 95.7457 105.7538 13536000.0000000
6.7270 240.4498 80.7629 7303999.9835729
6.7275 331.6966 310.9893 5467000.0164271
6.7280 270.9827 213.5000 2995000.0164271
6.7285 9.4305 86.9818 4804000.0164271 
6.7290 194.5534 101.8028 5791999.9835729
6.7295 273.9198 75.4116 9417000.0000000
6.7300 213.762 17.839 6454999.9835729
6.7400 93.913 310.117 28227000.0000000
6.7500 321.216 270.453 17116000.0164271
6.7600 83.507 331.951 12994999.9835729
6.7700 279.241 286.873 90523999.9835729
6.7800 299.578 34.586 41631000.0000000
6.7900 223.765 260.662 13317000.0000000
6.8000 207.363 125.833 100000000.0000000
6.8100 168.551 310.028 100000000.0000000
6.8200 196.639 73.170 49705000.0164271
6.8300 69.427 286.166 51235000.0164271
6.8400 226.795 307.686 19360999.9835729 
6.8500 19.935 290.505 36799999.9835729
6.8600 268.240 82.950 11685000.0000000
6.8700 80.186 290.087 59212999.9835729
6.8800 320.757 1.142 391000.0164271
6.8900 214.010 79.171 100000000.0000000
6.9000 331.010 68.037 3310999.9835729
6.9100 224.544 336.646 100000000.0000000
6.9200 37.579 18.848 343000.0164271
6.9300 285.418 302.192 1671000.0000000
6.9400 352.818 93.245 679000.0164271
6.9500 241.916 107.027 93000.0000000
6.9600 132.756 10.606 1285000.0164271
6.9700 322.248 332.069 1735000.0164271
6.9800 53.925 234.000 1192999.9835729
6.9900 141.642 257.001 2572000.0164271
7.0000 30.604 206.586 552000.0000000
7.0100 277.959 24.939 2203999.9835729
7.0200 14.235 152.036 3640000.0164271
7.0300 101.145 0.292 1797000.0000000
7.0400 49.333 211.877 1479000.0000000
7.0500 2.611 69.739 2481000.0000000
7.0600 334.080 235.237 3016999.9835729
7.0700 275.266 265.780 5152999.9835729
7.0800 297.664 211.924 1078000.0164271
7.0900 230.624 181.383 4530000.0000000
7.1000 53.484 264.291 2683999.9835729
7.1100 344.697 17.397 6454999.9835729
7.1200 29.685 356.018 3883000.0164271
7.1300 287.006 346.181 3723000.0000000
7.1400 293.707 136.062 9879000.0000000
7.1500 287.902 37.075 31003999.9835729
7.1600 148.522 173.622 100000000.0000000
7.1700 243.469 332.307 30990000.0000000
7.1800 1.344 169.490 100000000.0000000
7.1900 254.045 338.930 100000000.0000000
7.2000 88.125 67.867 61956000.0000000
7.2100 195.965 253.664 100000000.0000000
7.2200 328.046 344.200 92941999.9835729
7.2300 277.429 48.297 100000000.0000000
7.2400 283.002 70.662 83784000.0000001
7.2500 127.293 239.881 100000000.0000000
7.2600 258.932 320.996 100000000.0000000
7.2700 12.475 322.446 100000000.0000000
7.2800 65.389 312.728 100000000.0000000
7.2900 109.566 17.858 100000000.0000000
7.3000 197.314 91.616 100000000.0000000
7.3100 356.562 66.665 100000000.0000000
7.3200 84.299 93.572 100000000.0000000
7.3300 157.166 145.849 100000000.0000000
7.3400 67.429 219.498 100000000.0000000
7.3500 220.544 7.443 100000000.0000000
7.3600 270.989 273.982 100000000.0000000
7.3700 342.021 101.323 100000000.0000000
7.3800 254.679 208.785 100000000.0000000
7.3900 95.066 61.159 100000000.0000000
7.4000 103.426 116.388 97345999.9835729
7.4100 208.765 203.850 100000000.0000000
7.4200 77.418 146.974 100000000.0000000
7.4300 123.177 90.789 100000000.0000000
7.4400 242.521 237.410 100000000.0000000
7.4500 68.813 207.611 100000000.0000000
7.4600 182.657 271.060 100000000.0000000
7.4700 181.026 113.297 100000000.0000000
7.4800 333.362 262.392 96994000.0164271
7.4900 208.506 251.484 23307000.0000000
7.5000 97.875 276.154 100000000.0000000
7.5100 316.294 162.582 637999.9835729
7.5200 195.919 189.643 1045000.0164271
7.5300 239.309 65.444 1330000.0164271
7.5400 153.265 259.055 2127000.0000000
7.5500 343.420 155.795 3244999.9835729
7.5600 113.815 257.370 2623999.9835729
7.5700 5.479 276.233 29581000.0164271
7.5800 131.603 117.201 100000000.0000000
7.5900 190.240 245.585 100000000.0000000
7.6000 314.225 332.630 100000000.0000000
7.6100 102.940 92.179 100000000.0000000
7.6200 145.595 317.407 100000000.0000000
7.6300 49.895 254.715 100000000.0000000
7.6400 67.844 310.966 100000000.0000000
7.6500 262.756 225.267 100000000.0000000
7.6600 99.140 22.329 100000000.0000000
7.6700 134.136 32.255 100000000.0000000
7.6800 208.989 94.034 100000000.0000000
7.6900 248.437 116.999 100000000.0000000
7.7000 323.755 245.890 100000000.0000000
7.7100 26.101 72.291 100000000.0000000
7.7200 33.072 354.184 100000000.0000000
7.7300 72.512 9.840 100000000.0000000
7.7400 236.382 289.212 100000000.0000000
7.7500 222.399 155.431 100000000.0000000
7.7600 338.543 134.051 100000000.0000000
7.7700 197.830 157.133 100000000.0000000
7.7800 272.675 30.160 100000000.0000000
7.7900 33.729 162.973 100000000.0000000
7.8000 184.095 309.222 100000000.0000000
7.8100 71.029 170.530 100000000.0000000
7.8200 309.383 145.346 100000000.0000000
7.8300 35.934 261.136 100000000.0000000
7.8400 218.622 94.221 100000000.0000000
7.8500 52.499 32.881 100000000.0000000
7.8600 305.803 55.160 100000000.0000000
7.8700 308.322 123.087 100000000.0000000
7.8800 286.614 336.653 100000000.0000000
7.8900 144.849 223.478 100000000.0000000
7.9000 80.649 337.640 100000000.0000000
7.9100 271.020 143.905 100000000.0000000
7.9200 166.628 158.278 100000000.0000000
7.9300 58.044 128.105 100000000.0000000
7.9400 279.005 317.608 100000000.0000000
7.9500 251.621 40.543 88848000.0000000
7.9600 258.094 88.285 72450000.0000000
7.9700 4.188 158.954 100000000.0000000
7.9800 133.819 109.428 27805000.0164271
7.9900 298.683 176.098 5215000.0164271
8.0000 233.346 175.715 100000000.0000000
8.0100 280.276 132.212 6055000.0164271
8.0200 188.771 173.515 10179000.0000000
8.0300 152.023 110.061 3364000.0164271
8.0400 39.291 204.601 4956000.0000000
8.0500 237.552 213.144 3420000.0000000
8.0600 191.284 139.780 17188999.9835729
8.0700 108.313 209.811 8557000.0164271
8.0800 98.523 16.683 8614999.9835729
8.0900 184.319 112.746 10248000.0000000
8.1000 321.205 211.175 6361999.9835729
8.1100 291.595 290.992 24258000.0000000
8.1200 198.613 74.129 33402000.0000000
8.1300 326.093 96.741 13926000.0000000
8.1400 109.644 276.193 30169000.0164271
8.1500 258.332 354.153 77443999.9835729
8.1600 101.342 144.375 24922999.9835729
8.1700 250.861 248.129 80146999.9835730
8.1800 111.945 222.054 18462000.0000000
8.1900 16.526 330.799 71764000.0164271
8.2000 149.409 334.291 100000000.0000000
8.2100 40.269 352.010 100000000.0000000
8.2200 74.436 324.475 100000000.0000000
8.2300 11.319 21.705 100000000.0000000
8.2400 194.581 29.951 100000000.0000000
8.2500 110.512 5.859 100000000.0000000
8.2600 249.531 301.619 100000000.0000000
8.2700 208.764 271.404 100000000.0000000
8.2800 108.499 271.261 100000000.0000000
8.2900 254.636 245.314 100000000.0000000
8.3000 93.658 184.681 100000000.0000000
8.3100 316.657 320.238 100000000.0000000
8.3200 28.438 250.962 100000000.0000000
8.3300 327.517 105.867 100000000.0000000
8.3400 237.731 298.967 100000000.0000000
8.3500 313.125 337.861 100000000.0000000
8.3600 313.999 205.685 100000000.0000000
8.3700 62.305 281.814 100000000.0000000
8.3800 343.416 16.018 100000000.0000000
8.3900 310.930 135.006 100000000.0000000
8.4000 305.378 260.784 100000000.0000000
8.4100 333.953 183.229 100000000.0000000
8.4200 308.056 35.849 100000000.0000000
8.4300 55.458 325.241 100000000.0000000
8.4400 125.295 296.503 100000000.0000000
8.4500 32.585 318.906 100000000.0000000
8.4600 70.676 77.380 100000000.0000000
8.4700 140.724 196.186 100000000.0000000
8.4800 169.427 59.530 100000000.0000000
8.4900 203.784 72.189 100000000.0000000
8.5000 45.340 304.571 100000000.0000000
8.5100 81.905 91.853 100000000.0000000
8.5200 126.812 154.877 100000000.0000000
8.5300 24.214 119.816 100000000.0000000
8.5400 144.818 28.238 100000000.0000000
8.5500 86.764 205.357 100000000.0000000
8.5600 21.526 113.381 100000000.0000000
8.5700 269.498 252.426 100000000.0000000
8.5800 160.986 106.226 100000000.0000000
8.5900 11.515 168.745 100000000.0000000
8.6000 20.511 166.544 100000000.0000000
8.6100 202.055 8.372 100000000.0000000
8.6200 267.669 42.911 100000000.0000000
8.6300 246.016 161.254 100000000.0000000
8.6400 240.974 287.886 100000000.0000000
8.6500 184.468 181.218 100000000.0000000
8.6600 110.674 18.056 100000000.0000000
8.6700 37.861 248.136 100000000.0000000
8.6800 172.392 124.564 100000000.0000000
8.6900 236.397 10.657 100000000.0000000
8.7000 7.649 287.078 100000000.0000000
8.7100 60.735 220.141 100000000.0000000
8.7200 20.715 304.758 100000000.0000000
8.7300 225.898 82.075 100000000.0000000
8.7400 123.878 347.281 100000000.0000000
8.7500 104.265 143.449 100000000.0000000
8.7600 29.409 111.361 100000000.0000000
8.7700 173.566 47.743 100000000.0000000
8.7800 16.459 238.108 75232000.0164271
8.7900 223.935 140.399 65430000.0000000
8.8000 18.701 270.990 100000000.0000000
8.8100 176.299 304.787 100000000.0000000
8.8200 173.635 79.732 100000000.0000000
8.8300 0.905 39.406 100000000.0000000
8.8400 354.138 347.432 100000000.0000000
8.8500 176.361 159.512 100000000.0000000
8.8600 26.802 197.455 100000000.0000000
8.8700 97.370 295.525 100000000.0000000
8.8800 53.914 252.834 100000000.0000000
8.8900 174.645 343.190 100000000.0000000
8.9000 34.589 179.950 100000000.0000000
8.9100 34.589 179.950 100000000.0000000
8.9200 34.589 179.950 100000000.0000000
8.9300 34.589 179.950 100000000.0000000
8.9400 34.589 179.950 100000000.0000000
8.9500 34.589 179.950 100000000.0000000
8.9600 34.589 179.950 100000000.0000000
8.9700 34.589 179.950 100000000.0000000
8.9800 34.589 179.950 100000000.0000000
8.9900 34.589 179.950 100000000.0000000
9.0000 34.589 179.950 100000000.0000000


==> anc/figure5_approach.dat <==
b time
3.4650 74.0205339
3.4660 68.9938398
3.4670 68.9938398
3.4680 92.9938398
3.4690 202.9897331
3.47 311.0143737
3.471 71.0143737
3.472 98.0205339
3.473 71.0143737
3.474 113.9876797
3.475 329.9876797
3.476 113.9876797
3.477 240.9856263
3.478 62.9815195
3.479 62.9815195
3.48 82.9897331
3.481 79.9835729
3.482 137.9876797
3.483 79.9835729
3.484 157.0102669
3.485 157.0102669
3.486 65.9876797
3.487 62.9815195
3.488 55.9835729
3.489 61.0102669
3.49 127.9835729
3.491 123.9917864
3.492 198.0123203
3.493 240.9856263
3.494 147.9917864
3.495 174.0123203
3.496 240.9856263
3.497 91.0225873
3.498 184.0164271
3.499 161.9876797
3.5 119.0143737
3.501 110.9815195
3.502 259.0225873
3.503 127.9835729
3.504 380.9938398
3.505 247.9835729
3.506 164.9938398
3.507 154.9897331
3.508 472.0164271
3.509 298.9897331
3.51 91.0225873
3.511 129.0184805
3.512 113.9876797
3.513 346.9897331
3.514 350.9815195
3.515 209.9876797
3.516 82.9897331
3.517 215.0143737
3.518 181.0102669
3.519 171.9917864
3.52 182.9815195
3.521 407.0143737
3.522 202.9897331
3.523 212.9938398
3.524 103.9835729
3.525 205.0102669
3.526 144.9856263
3.527 338.0205339
3.528 319.9835729
3.529 212.9938398
3.53 713.9876797
3.531 270.0123203
3.532 170.0205339
3.533 346.9897331
3.534 119.0143737
3.535 68.9938398
3.536 72.9856263
3.537 232.0164271
3.538 147.9917864
3.539 102.0123203
3.54 384.9856263
3.541 168.9856263
3.542 102.0123203
3.543 195.9917864
3.544 182.9815195
3.545 161.9876797
3.546 147.9917864
3.547 113.9876797
3.548 170.0205339
3.549 116.9938398
3.55 483.9917864
3.551 295.9835729
3.552 174.0123203
3.553 133.0102669
3.554 96.9856263
3.555 96.9856263
3.556 98.0205339
3.557 96.9856263
3.558 102.0123203
3.559 356.9938398
3.56 126.0123203
3.561 89.9876797
3.562 280.0164271
3.563 129.0184805
3.564 163.0225873
3.565 185.9876797
3.566 61.0102669
3.567 143.0143737
3.568 79.9835729
3.569 110.9815195
3.57 64.0164271
3.571 89.9876797
3.572 134.9815195
3.573 88.0164271
3.574 105.0184805
3.575 274.9897331
3.576 103.9835729
3.577 64.0164271
3.578 278.9815195
3.579 78.0123203
3.58 288.9856263
3.581 297.0184805
3.582 504.9856263
3.583 137.9876797
3.584 110.9815195
3.585 216.9856263
3.586 192.9856263
3.587 82.9897331
3.588 96.9856263
3.589 96.9856263
3.59 161.9876797
3.591 75.9917864
3.592 122.0205339
3.593 187.0225873
3.594 62.9815195
3.595 146.0205339
3.596 61.0102669
3.597 79.9835729
3.598 122.0205339
3.599 79.9835729
3.6 62.9815195
3.601 102.0123203
3.602 62.9815195
3.603 339.9917864
3.604 229.0102669
3.605 167.0143737
3.606 247.9835729
3.607 82.9897331
3.608 82.9897331
3.609 126.0123203
3.61 384.9856263
3.611 95.0143737
3.612 139.0225873
3.613 126.0123203
3.614 89.9876797
3.615 134.9815195
3.616 134.9815195
3.617 209.9876797
3.618 164.9938398
3.619 167.0143737
3.62 383.0143737
3.621 277.0102669
3.622 259.0225873
3.623 291.9917864
3.624 198.0123203
3.625 278.9815195
3.626 225.0184805
3.627 185.9876797
3.628 178.9897331
3.629 134.9815195
3.63 110.9815195
3.631 110.9815195
3.632 110.9815195
3.633 110.9815195
3.634 110.9815195
3.635 110.9815195
3.636 143.0143737
3.637 119.0143737
3.638 134.9815195
3.639 161.9876797
3.64 119.0143737
3.641 130.9897331
3.642 403.0225873
3.643 182.9815195
3.644 308.9938398
3.645 206.9815195
3.646 559.9835729
3.647 552.9856263
3.648 240.9856263
3.649 321.0184805
3.65 219.9917864
3.651 219.9917864
3.652 380.9938398
3.653 247.9835729
3.654 363.9917864
3.655 253.0102669
3.656 291.9917864
3.657 387.9917864
3.658 398.9815195
3.659 521.9876797
3.66 321.0184805
3.661 470.9815195
3.662 469.0102669
3.663 322.9897331
3.664 281.9876797
3.665 338.0205339
3.666 367.9835729
3.667 782.9815195
3.668 514.9897331
3.669 493.0102669
3.67 469.0102669
3.671 342.0123203
3.672 273.0184805
3.673 311.0143737
3.674 346.9897331
3.675 483.9917864
3.676 280.0164271
3.677 380.9938398
3.678 568.0164271
3.679 578.0205339
3.68 534.0123203
3.681 415.9835729
3.682 355.0225873
3.683 544.0164271
3.684 537.0184805
3.685 424.0164271
3.686 422.9815195
3.687 672.9856263
3.688 449.9876797
3.689 246.0123203
3.690 253.0102669
3.691 315.9917864
3.692 678.0123203
3.693 192.9856263
3.694 686.9815195
3.695 713.9876797
3.696 427.0225873
3.697 507.9917864
3.698 510.0123203
3.699 246.0123203
3.7 943.9835729
3.701 157.0102669
3.702 315.9917864
3.703 154.9897331
3.704 140.9938398
3.705 302.9815195
3.706 266.0205339
3.707 127.9835729
3.708 157.0102669
3.709 143.0143737
3.71 112.0164271
3.711 123.9917864
3.712 133.0102669
3.713 134.9815195
3.714 377.9876797
3.715 137.9876797
3.716 136.0164271
3.717 113.9876797
3.718 603.9917864
3.719 555.9917864
3.72 394.9897331
3.721 449.9876797
3.722 246.0123203
3.723 240.9856263
3.724 359.0143737
3.725 254.9815195
3.726 418.9897331
3.727 709.0102669
3.728 425.9876797
3.729 198.0123203
3.73 390.0123203
3.731 979.0225873
3.732 247.9835729
3.733 277.0102669
3.734 307.0225873
3.735 404.9938398
3.736 551.0143737
3.737 187.0225873
3.738 542.9815195
3.739 161.9876797
3.74 287.0143737
3.741 171.9917864
3.742 446.9815195
3.743 294.0123203
3.744 9398.9815195
3.745 284.9938398
3.746 448.0164271
3.747 219.9917864
3.748 280.0164271
3.749 418.9897331
3.75 542.9815195
3.751 182.9815195
3.752 552.9856263
3.753 216.9856263
3.754 482.0205339
3.755 421.0102669
3.756 326.9815195
3.757 665.9876797
3.758 418.9897331
3.759 120.9856263
3.76 283.0225873
3.761 136.0164271
3.762 291.9917864
3.763 634.9897331
3.764 329.9876797
3.765 483.9917864
3.766 174.0123203
3.767 195.9917864
3.768 240.9856263
3.769 151.9835729
3.77 658.9897331
3.771 230.9815195
3.772 236.9938398
3.773 158.9815195
3.774 281.9876797
3.775 339.9917864
3.776 92.9938398
3.777 115.0225873
3.778 205.0102669
3.779 638.9815195
3.78 271.9835729
3.781 206.9815195
3.782 359.0143737
3.783 311.0143737
3.784 439.9835729
3.785 116.9938398
3.786 271.9835729
3.787 175.9835729
3.788 185.9876797
3.789 256.0164271
3.79 206.9815195
3.791 218.0205339
3.792 212.9938398
3.793 294.0123203
3.794 219.9917864
3.795 345.0184805
3.796 304.0164271
3.797 585.0184805
3.798 544.0164271
3.799 294.0123203
3.8 466.9897331
3.801 387.9917864
3.802 737.9876797
3.803 154.9897331
3.804 288.9856263
3.805 338.0205339
3.806 1233.0184805
3.807 267.9917864
3.808 178.9897331
3.809 171.9917864
3.81 127.9835729
3.811 266.0205339
3.812 230.9815195
3.813 346.9897331
3.814 377.9876797
3.815 239.0143737
3.816 565.0102669
3.817 318.0123203
3.818 486.0123203
3.819 171.9917864
3.82 218.0205339
3.821 243.9917864
3.822 362.0205339
3.823 959.0143737
3.824 335.0143737
3.825 301.0102669
3.826 113.9876797
3.827 384.9856263
3.828 226.9897331
3.829 71.0143737
3.83 928.0164271
3.831 729.0184805
3.832 408.9856263
3.833 839.0143737
3.834 1470.0123203
3.835 1672.0164271
3.836 993.0184805
3.837 606.0123203
3.838 356.9938398
3.839 610.9897331
3.84 847.9835729
3.841 312.9856263
3.842 466.9897331
3.843 167.0143737
3.844 202.9897331
3.845 257.9876797
3.846 202.9897331
3.847 599.0143737
3.848 493.0102669
3.849 175.9835729
3.85 263.0143737
3.851 280.0164271
3.852 328.0164271
3.853 507.9917864
3.854 345.0184805
3.855 448.0164271
3.856 428.9938398
3.857 274.9897331
3.858 223.9835729
3.859 353.9876797
3.86 290.0205339
3.861 150.0123203
3.862 206.9815195
3.863 623.0143737
3.864 305.9876797
3.865 490.9897331
3.866 746.0205339
3.867 503.0143737
3.868 661.0102669
3.869 566.9815195
3.87 359.0143737
3.871 463.9835729
3.872 685.0102669
3.873 761.9876797
3.874 1066.9897331
3.875 785.9876797
3.876 554.0205339
3.877 4231.9835729
3.878 2208.9856263
3.879 887.0143737
3.88 782.9815195
3.881 1327.9835729
3.882 397.0102669
3.883 723.9917864
3.884 662.9815195
3.885 2222.9815195
3.886 1402.9897331
3.887 439.9835729
3.888 1315.0225873
3.889 2544.9856263
3.89 1645.0102669
3.891 1220.9938398
3.892 922.9897331
3.893 1504.0164271
3.894 1357.0102669
3.895 1638.0123203
3.896 1501.0102669
3.897 1868.9938398
3.898 1080.9856263
3.899 2680.0164271
3.900 562.9897331
3.901 778.9897331
3.902 1862.9815195
3.903 695.0143737
3.904 397.0102669
3.905 716.9938398
3.906 863.0143737
3.907 654.0123203
3.908 1179.9917864
3.909 607.9835729
3.91 661.0102669
3.911 870.0123203
3.912 998.9815195
3.913 833.9876797
3.914 1323.9917864
3.915 2249.9876797
3.916 1004.9938398
3.917 2287.9835729
3.918 1041.0184805
3.919 1045.0102669
3.92 1022.9815195
3.921 874.9897331
3.922 1549.0102669
3.923 1622.9815195
3.924 1354.9897331
3.925 1306.9897331
3.926 1241.9876797
3.927 1584.9856263
3.928 1192.0164271
3.929 826.9897331
3.93 1639.9835729
3.931 1162.9897331
3.932 857.9876797
3.933 1159.9835729
3.934 983.0143737
3.935 1615.9835729
3.936 781.0102669
3.937 890.0205339
3.938 911.0143737
3.939 3339.9917864
3.94 1354.9897331
3.941 1909.0102669
3.942 1718.9815195
3.943 1008.9856263
3.944 2105.9876797
3.945 1158.0123203
3.946 1484.9938398
3.947 1975.9835729
3.948 2276.9938398
3.949 1837.0102669
3.95 1761.0184805
3.951 908.9938398
3.952 5324.9938398
3.953 1467.9917864
3.954 5417.9876797
3.955 1830.0123203
3.956 1639.9835729
3.957 4223.0143737
3.958 4577.9876797
3.959 2215.9835729
3.96 2002.9897331
3.961 763.0225873
3.962 1110.0123203
3.963 974.9815195
3.964 1303.9835729
3.965 1590.0123203
3.966 1291.0225873
3.967 3274.9897331
3.968 1392.9856263
3.969 1831.9835729
3.97 2344.0164271
3.971 1810.9897331
3.972 1542.0123203
3.973 1985.9876797
3.974 2375.0143737
3.975 1258.9897331
3.976 1477.0102669
3.977 2379.9917864
3.978 1946.0205339
3.979 2283.9917864
3.98 3198.0123203
3.981 1070.9815195
3.982 603.9917864
3.983 2303.0143737
3.984 1207.9835729
3.985 952.0164271
3.986 480.9856263
3.987 760.0164271
3.988 641.9876797
3.989 363.9917864
3.99 932.9938398
3.991 182.9815195
3.992 500.9938398
3.993 304.0164271
3.994 1711.9835729
3.995 504.9856263
3.996 322.9897331
3.997 418.9897331
3.998 246.0123203
3.999 486.0123203
4.0 263.0143737
4.001 664.0164271
4.002 398.9815195
4.003 438.0123203
4.004 822.0123203
4.005 1447.9835729
4.006 425.9876797
4.007 271.9835729
4.008 774.0123203
4.009 278.9815195
4.01 212.9938398
4.011 479.0143737
4.012 510.0123203
4.013 295.9835729
4.014 926.9815195
4.015 1326.0123203
4.016 456.9856263
4.017 1771.0225873
4.018 585.0184805
4.019 1039.9835729
4.02 1148.9938398
4.021 778.9897331
4.022 620.9938398
4.023 1480.0164271
4.024 631.9835729
4.025 558.0123203
4.026 600.9856263
4.027 1591.9835729
4.028 555.9917864
4.029 500.9938398
4.03 456.9856263
4.031 1094.9815195
4.032 1395.9917864
4.033 610.9897331
4.034 815.0143737
4.035 9432.9856263
4.036 994.9897331
4.037 579.9917864
4.038 751.9835729
4.039 829.0102669
4.04 496.0164271
4.041 1744.0164271
4.042 500.9938398
4.043 380.9938398
4.044 921.0184805
4.045 870.0123203
4.046 339.9917864
4.047 791.0143737
4.048 6003.9917864
4.049 315.9917864
4.05 665.9876797
4.051 332.9938398
4.052 609.0184805
4.053 1467.9917864
4.054 2036.9938398
4.055 696.9856263
4.056 394.9897331
4.057 2249.9876797
4.058 746.0205339
4.059 911.0143737
4.06 640.0164271
4.061 712.0164271
4.062 281.9876797
4.063 682.9897331
4.064 675.9917864
4.065 504.9856263
4.066 1241.9876797
4.067 1696.0164271
4.068 1778.0205339
4.069 685.0102669
4.07 1968.9856263
4.071 569.9876797
4.072 853.0102669
4.073 1076.9938398
4.074 479.0143737
4.075 1590.0123203
4.076 441.0184805
4.077 648.9856263
4.078 915.9917864
4.079 360.9856263
4.08 730.9897331
4.081 569.9876797
4.082 390.0123203
4.083 685.0102669
4.084 229.0102669
4.085 998.9815195
4.086 568.0164271
4.087 359.0143737
4.088 888.9856263
4.089 640.0164271
4.09 572.9938398
4.091 1090.9897331
4.092 578.0205339
4.093 2207.0143737
4.094 236.9938398
4.095 277.0102669
4.096 1310.9815195
4.097 1694.9815195
4.098 1138.9897331
4.099 2585.9876797
4.1 448.0164271
4.101 401.9876797
4.102 743.0143737
4.103 126.0123203
4.104 373.0102669
4.105 400.0164271
4.106 1279.9835729
4.107 568.0164271
4.108 428.9938398
4.109 260.9938398
4.11 1048.0164271
4.111 472.0164271
4.112 878.9815195
4.113 753.0184805
4.114 870.0123203
4.115 538.9897331
4.116 470.9815195
4.117 294.0123203
4.118 487.9835729
4.119 542.9815195
4.12 655.9835729
4.121 442.9897331
4.122 715.0225873
4.123 815.0143737
4.124 785.9876797
4.125 281.9876797
4.126 422.9815195
4.127 304.0164271
4.128 1155.9917864
4.129 294.0123203
4.13 829.0102669
4.131 428.9938398
4.132 559.9835729
4.133 346.9897331
4.134 1127.0143737
4.135 1497.0184805
4.136 904.0164271
4.137 1322.0205339
4.138 823.9835729
4.139 575.0143737
4.14 1422.0123203
4.141 1063.9835729
4.142 799.9835729
4.143 530.0205339
4.144 740.9938398
4.145 740.9938398
4.146 493.0102669
4.147 764.9938398
4.148 1107.9917864
4.149 627.9917864
4.15 2197.0102669
4.151 1536.9856263
4.152 651.9917864
4.153 7375.9835729
4.154 946.9897331
4.155 380.9938398
4.156 2780.9938398
4.157 565.0102669
4.158 599.0143737
4.159 1896.9856263
4.16 2654.9815195
4.161 705.0184805
4.162 432.9856263
4.163 1008.9856263
4.164 362.0205339
4.165 497.9876797
4.166 1042.9897331
4.167 1144.0164271
4.168 3929.9876797
4.169 2523.9917864
4.17 771.9917864
4.171 926.9815195
4.172 709.0102669
4.173 847.9835729
4.174 562.9897331
4.175 1093.0102669
4.176 2986.9897331
4.177 1560.9856263
4.178 1382.9815195
4.179 751.9835729
4.18 483.9917864
4.181 1278.0123203
4.182 699.9917864
4.183 946.9897331
4.184 1022.9815195
4.185 2314.9897331
4.186 5263.9835729
4.187 596.9938398
4.188 5705.9876797
4.189 2248.0164271
4.19 1351.9835729
4.191 754.9897331
4.192 2167.9835729
4.193 1312.0164271
4.194 2491.0225873
4.195 3030.0123203
4.196 2931.9917864
4.197 2767.9835729
4.198 1505.9876797
4.199 2372.9938398
4.2 2047.9835729
4.201 1590.0123203
4.202 12518.9815195
4.203 3116.9938398
4.204 1017.0184805
4.205 1031.0143737
4.206 3572.9938398
4.207 1296.9856263
4.208 867.9917864
4.209 3222.0123203
4.21 7370.0205339
4.211 5190.0123203
4.212 1446.0123203
4.213 1810.9897331
4.214 2851.0225873
4.215 1621.0102669
4.216 2245.0102669
4.217 1820.9938398
4.218 1755.9917864
4.219 3761.9876797
4.22 3390.0123203
4.221 4329.0184805
4.222 3805.0102669
4.223 3555.9917864
4.224 8002.9897331
4.225 2472.9856263
4.226 2300.9938398
4.227 8311.9835729
4.228 3575.0143737
4.229 6445.0102669
4.23 22579.0225873
4.231 4436.9938398
4.232 2650.9897331
4.233 2376.9856263
4.234 1285.0102669
4.235 14389.0102669
4.236 2215.9835729
4.237 3343.9835729
4.238 3730.9897331
4.239 1803.9917864
4.24 4176.9856263
4.241 3291.9917864
4.242 4038.0123203
4.243 5112.9856263
4.244 7227.9917864
4.245 8043.9917864
4.246 2736.9856263
4.247 2818.9897331
4.248 2547.9917864
4.249 3439.9835729
4.25 2708.9938398
4.251 4018.9897331
4.252 6171.9917864
4.253 2599.9835729
4.254 4477.0102669
4.255 5129.9876797
4.256 2801.9876797
4.257 5311.9835729
4.258 4423.9835729
4.259 2523.9917864
4.26 5039.0143737
4.261 4048.0164271
4.262 5650.9897331
4.263 6905.9876797
4.264 8430.0123203
4.265 14543.0143737
4.266 4827.9917864
4.267 2057.9876797
4.268 5087.0143737
4.269 3199.9835729
4.27 9541.0102669
4.271 3239.0143737
4.272 12771.9917864
4.273 9314.0205339
4.274 5423.0143737
4.275 5472.9856263
4.276 16963.0225873
4.277 9950.9815195
4.278 6167.0143737
4.279 6188.9938398
4.28 10844.9938398
4.281 8705.9876797
4.282 10665.0184805
4.283 5040.9856263
4.284 13145.9876797
4.285 5406.0123203
4.286 6757.0102669
4.287 4940.9938398
4.288 7703.0143737
4.289 6284.9938398
4.29 5077.0102669
4.291 6455.0143737
4.292 6524.9938398
4.293 9655.9835729
4.294 7855.9835729
4.295 5934.0123203
4.296 7282.9897331
4.297 5167.9835729
4.298 10368.9856263
4.299 3510.0123203
4.3 9740.9938398
4.301 6326.9815195
4.302 2684.9938398
4.303 4985.9876797
4.304 7697.9876797
4.305 3671.0143737
4.306 7378.9897331
4.307 5845.0102669
4.308 3551.0143737
4.309 5671.9835729
4.31 9870.0123203
4.311 8783.0143737
4.312 7771.0225873
4.313 6811.0225873
4.314 12582.0123203
4.315 3586.9897331
4.316 2197.0102669
4.317 2599.9835729
4.318 6085.0102669
4.319 7048.0164271
4.32 2971.0225873
4.321 2064.9856263
4.322 5335.9835729
4.323 11791.9835729
4.324 3058.9897331
4.325 3510.0123203
4.326 4145.9876797
4.327 4622.9815195
4.328 3466.9897331
4.329 9542.9815195
4.33 8009.9876797
4.331 6864.9856263
4.332 4292.9938398
4.333 10159.9835729
4.334 3250.9897331
4.335 3082.9897331
4.336 3499.0225873
4.337 4415.0143737
4.338 2080.0164271
4.339 6983.0143737
4.34 3647.0143737
4.341 8345.9876797
4.342 10141.0102669
4.343 2341.0102669
4.344 1707.9917864
4.345 7426.9897331
4.346 2510.9815195
4.347 4354.9897331
4.348 1416.9856263
4.349 1487.0143737
4.35 863.0143737
4.351 884.9938398
4.352 1094.9815195
4.353 1154.0205339
4.354 3558.0123203
4.355 3401.9876797
4.356 2540.9938398
4.357 3277.0102669
4.358 3123.9917864
4.359 2954.0205339
4.36 2971.0225873
4.361 1412.9938398
4.362 2090.0205339
4.363 1559.0143737
4.364 3208.0164271
4.365 3335.0143737
4.366 4337.9876797
4.367 5602.9897331
4.368 4511.0143737
4.369 3373.0102669
4.37 3250.9897331
4.371 2256.9856263
4.372 5071.9835729
4.373 2807.0143737
4.374 5187.9917864
4.375 6199.9835729
4.376 3202.9897331
4.377 6281.9876797
4.378 6998.9815195
4.379 18458.0205339
4.38 7371.9917864
4.381 2440.0164271
4.382 4782.0123203
4.383 2283.9917864
4.384 3966.0123203
4.385 1875.9917864
4.386 1553.9876797
4.387 3963.9917864
4.388 5242.9897331
4.389 2914.9897331
4.39 1909.0102669
4.391 1809.0184805
4.392 2769.0184805
4.393 6617.9876797
4.394 6003.9917864
4.395 1504.0164271
4.396 2718.0123203
4.397 1144.0164271
4.398 3487.9835729
4.399 7237.0102669
4.4 2431.9835729
4.401 3246.0123203
4.402 2897.9876797
4.403 5030.9815195
4.404 2640.9856263
4.405 2067.9917864
4.406 734.9815195
4.407 3277.0102669
4.408 1508.9938398
4.409 1327.9835729
4.41 2681.9876797
4.411 785.9876797
4.412 1776.9856263
4.413 1543.9835729
4.414 907.0225873
4.415 1848.9856263
4.416 1882.9897331
4.417 2091.9917864
4.418 2009.9876797
4.419 3071.0143737
4.42 2018.0205339
4.421 2623.9835729
4.422 1895.0143737
4.423 2687.0143737
4.424 2935.9835729
4.425 840.9856263
4.426 1627.0225873
4.427 1412.9938398
4.428 3157.0102669
4.429 1813.0102669
4.43 1286.9815195
4.431 962.0205339
4.432 1385.9876797
4.433 781.0102669
4.434 6230.9815195
4.435 523.0225873
4.436 3250.9897331
4.437 2910.0123203
4.438 1282.9897331
4.439 1175.0143737
4.44 1706.0205339
4.441 586.9897331
4.442 2245.0102669
4.443 1151.0143737
4.444 2029.0102669
4.445 3631.9835729
4.446 513.0184805
4.447 1193.9876797
4.448 1559.0143737
4.449 726.0123203
4.45 5306.0205339
4.451 6366.0123203
4.452 973.0102669
4.453 986.0205339
4.454 3115.0225873
4.455 655.9835729
4.456 716.9938398
4.457 2040.9856263
4.458 840.9856263
4.459 709.0102669
4.46 1024.0164271
4.461 1255.9835729
4.462 1874.0205339
4.463 1574.9815195
4.464 1250.0205339
4.465 950.9815195
4.466 1094.9815195
4.467 3490.9897331
4.468 744.9856263
4.469 4172.9938398
4.47 565.0102669
4.471 641.9876797
4.472 918.0123203
4.473 1471.9835729
4.474 1443.9917864
4.475 763.0225873
4.476 2317.0102669
4.477 507.9917864
4.478 527.0143737
4.479 528.9856263
4.48 925.0102669
4.481 332.9938398
4.482 209.9876797
4.483 1100.9938398
4.484 1251.9917864
4.485 2218.9897331
4.486 2344.0164271
4.487 4189.0102669
4.488 253.0102669
4.489 733.0102669
4.49 2290.9897331
4.491 542.9815195
4.492 473.9876797
4.493 1508.9938398
4.494 2770.9897331
4.495 1975.9835729
4.496 1193.9876797
4.497 428.9938398
4.498 1306.9897331
4.499 846.0123203
4.5 1114.9897331
4.501 1262.9815195
4.502 2211.9917864
4.503 787.0225873
4.504 712.0164271
4.505 2749.0102669
4.506 1535.0143737
4.507 2890.9897331
4.508 706.9897331
4.509 1049.9876797
4.51 1388.9938398
4.511 619.0225873
4.512 637.0102669
4.513 3058.9897331
4.514 5132.9938398
4.515 1124.9938398
4.516 3480.9856263
4.517 3434.0205339
4.518 2249.9876797
4.519 1834.9897331
4.52 3071.0143737
4.521 9730.9897331
4.522 4721.9876797
4.523 1598.9815195
4.524 1789.0102669
4.525 48686.9815195
4.526 2279.0143737
4.527 3754.9897331
4.528 2657.9876797
4.529 11239.9835729
4.53 3850.9897331
4.531 8904.9856263
4.532 5217.0184805
4.533 2030.9815195
4.534 2753.9876797
4.535 2814.0123203
4.536 1892.9938398
4.537 5040.9856263
4.538 7498.9897331
4.539 6672.9856263
4.54 3211.0225873
4.541 6335.0143737
4.542 1903.9835729
4.543 3483.9917864
4.544 18318.0123203
4.545 4574.9815195
4.546 8335.9835729
4.547 2900.9938398
4.548 4244.9938398
4.549 3973.0102669
4.55 4738.9897331
4.551 47088.9856263
4.552 9288.9856263
4.553 11054.9815195
4.554 3353.9876797
4.555 2592.9856263
4.556 6339.9917864
4.557 4796.9938398
4.558 5976.9856263
4.559 6290.0205339
4.56 14431.9835729
4.561 5808.9856263
4.562 4625.9876797
4.563 27137.9876797
4.564 4670.9815195
4.565 9722.0205339
4.566 30102.0123203
4.567 13827.9917864
4.568 44990.9815195
4.569 10984.0164271
4.57 4529.9876797
4.571 11303.0143737
4.572 33086.9815195
4.573 33247.9835729
4.574 24335.0143737
4.575 19622.9815195
4.576 14923.0225873
4.577 22183.9835729
4.578 11142.0123203
4.579 9219.9917864
4.58 45103.9835729
4.581 55693.0102669
4.582 24283.0225873
4.583 20547.9917864
4.584 6878.9815195
4.585 9809.9876797
4.586 31939.0225873
4.587 9427.0225873
4.588 13851.9917864
4.589 23098.9897331
4.59 14862.0123203
4.591 26060.9938398
4.592 15048.9856263
4.593 27129.0184805
4.594 14783.0143737
4.595 28734.0123203
4.596 22886.9815195
4.597 11128.0164271
4.598 24336.9856263
4.599 6830.9815195
4.6 37741.0102669
4.601 12026.0205339
4.602 17801.9876797
4.603 8666.0205339
4.604 14880.9856263
4.605 15319.9835729
4.606 6273.0184805
4.607 11105.9876797
4.608 10995.9917864
4.609 14393.9876797
4.61 10515.9917864
4.611 11023.9835729
4.612 10042.9897331
4.613 5105.9876797
4.614 10494.0123203
4.615 23379.9917864
4.616 20863.9835729
4.617 30331.0225873
4.618 22820.9938398
4.619 9490.9897331
4.62 8616.9856263
4.621 15699.9917864
4.622 12103.9835729
4.623 28518.0123203
4.624 21791.0143737
4.625 4382.9815195
4.626 16017.0184805
4.627 15734.9815195
4.628 8156.9938398
4.629 13614.0123203
4.63 20345.9876797
4.631 18884.9938398
4.632 4607.0143737
4.633 15267.9917864
4.634 10967.0143737
4.635 25234.9897331
4.636 8564.9938398
4.637 9542.9815195
4.638 23845.0102669
4.639 5577.0184805
4.64 10830.0123203
4.641 14152.0164271
4.642 5515.0225873
4.643 10697.9876797
4.644 12206.9815195
4.645 12664.0164271
4.646 5414.9815195
4.647 8767.9835729
4.648 5369.9876797
4.649 4409.9876797
4.65 6421.0102669
4.651 6750.0123203
4.652 5114.0205339
4.653 10223.0143737
4.654 6376.0164271
4.655 13591.9835729
4.656 6866.0205339
4.657 5444.9938398
4.658 6373.0102669
4.659 7799.0143737
4.66 13543.9835729
4.661 12137.9876797
4.662 10241.9876797
4.663 12535.9835729
4.664 21719.0143737
4.665 11811.9917864
4.666 11976.9856263
4.667 13504.0164271
4.668 10799.0143737
4.669 20385.0184805
4.67 22601.9876797
4.671 19796.9938398
4.672 5831.0143737
4.673 11156.9938398
4.674 9792.9856263
4.675 8584.0164271
4.676 26296.0164271
4.677 7885.0102669
4.678 13172.9938398
4.679 23907.9917864
4.68 11451.9917864
4.681 5430.0123203
4.682 3631.9835729
4.683 12664.0164271
4.684 10687.9835729
4.685 5546.0205339
4.686 13230.0123203
4.687 10610.0205339
4.688 8979.9917864
4.689 21432.9856263
4.69 5629.0102669
4.691 11561.9876797
4.692 6950.9815195
4.693 7477.0102669
4.694 18671.0143737
4.695 11822.9815195
4.696 25399.9835729
4.697 13079.0143737
4.698 24253.0102669
4.699 7696.0164271
4.7 12888.9856263
4.701 17928.9856263
4.702 10381.0102669
4.703 9713.9876797
4.704 10022.9815195
4.705 16038.0123203
4.706 31219.0225873
4.707 26455.9835729
4.708 8947.0225873
4.709 11035.0225873
4.71 11972.9938398
4.711 22192.0164271
4.712 6410.0205339
4.713 8986.9897331
4.714 5856.9856263
4.715 8102.9815195
4.716 16882.9897331
4.717 4123.0225873
4.718 13861.0102669
4.719 12376.0164271
4.72 4240.0164271
4.721 6857.9876797
4.722 5762.0205339
4.723 6751.9835729
4.724 8015.0143737
4.725 11396.9938398
4.726 3842.0205339
4.727 6619.0225873
4.728 5088.9856263
4.729 2570.0205339
4.73 3120.9856263
4.731 8108.9938398
4.732 3969.0184805
4.733 2258.0205339
4.734 8815.9835729
4.735 3880.0164271
4.736 2122.9897331
4.737 1337.9876797
4.738 7642.9897331
4.739 4176.9856263
4.74 2650.9897331
4.741 1735.9835729
4.742 1550.9815195
4.743 994.9897331
4.744 1782.0123203
4.745 2251.0225873
4.746 815.0143737
4.747 791.0143737
4.748 5564.9938398
4.749 1186.9897331
4.75 2019.9917864
4.751 1790.9815195
4.752 2588.9938398
4.753 2369.9876797
4.754 1728.9856263
4.755 7189.0102669
4.756 1971.9917864
4.757 4710.0123203
4.758 2053.0102669
4.759 2866.9897331
4.76 3133.0102669
4.761 3908.9938398
4.762 2222.9815195
4.763 4055.0143737
4.764 5059.0225873
4.765 1697.9876797
4.766 2845.0102669
4.767 5054.9815195
4.768 18723.9917864
4.769 2091.9917864
4.77 5698.9897331
4.771 3705.0184805
4.772 1195.0225873
4.773 5958.0123203
4.774 3863.0143737
4.775 5320.0164271
4.776 5664.9856263
4.777 10159.9835729
4.778 4429.0102669
4.779 6551.0143737
4.78 6624.9856263
4.781 5029.0102669
4.782 4998.0123203
4.783 15403.0225873
4.784 4584.9856263
4.785 8403.9917864
4.786 8663.0143737
4.787 2804.9938398
4.788 3624.9856263
4.789 11481.0184805
4.79 7587.9917864
4.791 12161.9876797
4.792 9202.9897331
4.793 6383.0143737
4.794 8701.0102669
4.795 6583.9835729
4.796 10831.9835729
4.797 15205.0102669
4.798 13391.0143737
4.799 15600.9856263
4.8 4854.0123203
4.801 17551.9835729
4.802 24585.0184805
4.803 4936.0164271
4.804 7460.9938398
4.805 8841.0184805
4.806 16888.0164271
4.807 9638.9815195
4.808 16110.0123203
4.809 9665.9876797
4.81 11725.0102669
4.811 7087.9835729
4.812 18016.0164271
4.813 10624.0164271
4.814 30497.9876797
4.815 10556.9938398
4.816 7463.0143737
4.817 12969.0184805
4.818 9720.9856263
4.819 8376.9856263
4.82 20904.9856263
4.821 9187.0225873
4.822 10834.9897331
4.823 10351.9835729
4.824 13546.9897331
4.825 15451.0225873
4.826 6767.0143737
4.827 5838.0123203
4.828 10632.9856263
4.829 8210.0205339
4.83 6123.9917864
4.831 16374.0123203
4.832 4131.9917864
4.833 9986.0205339
4.834 10353.0184805
4.835 8248.0164271
4.836 5479.9835729
4.837 9048.9856263
4.838 11239.9835729
4.839 5966.9815195
4.84 13598.9815195
4.841 10238.9815195
4.842 7675.0225873
4.843 6624.9856263
4.844 6919.9835729
4.845 11335.9835729
4.846 3662.9815195
4.847 11070.0123203
4.848 7586.0205339
4.849 4045.0102669
4.85 21239.0143737
4.851 7779.9917864
4.852 7567.9835729
4.853 3950.9815195
4.854 13416.9856263
4.855 4268.9938398
4.856 4154.0205339
4.857 3805.0102669
4.858 3914.0205339
4.859 2855.0143737
4.86 6469.0102669
4.861 2636.9938398
4.862 5968.0164271
4.863 6427.0225873
4.864 4285.0102669
4.865 8550.0123203
4.866 5239.9835729
4.867 6281.9876797
4.868 5259.9917864
4.869 3931.0225873
4.87 2122.9897331
4.871 2262.0123203
4.872 4007.0143737
4.873 3758.9815195
4.874 5598.0123203
4.875 3647.0143737
4.876 2623.9835729
4.877 5262.0123203
4.878 3997.0102669
4.879 4754.0205339
4.88 3007.9835729
4.881 2982.0123203
4.882 5883.9917864
4.883 1700.9938398
4.884 7323.9917864
4.885 3353.9876797
4.886 8941.0102669
4.887 1457.9876797
4.888 1656.9856263
4.889 8276.9938398
4.89 4981.0102669
4.891 5821.0102669
4.892 4367.0143737
4.893 3595.0225873
4.894 2536.0164271
4.895 1745.9876797
4.896 2393.9876797
4.897 8454.0123203
4.898 5341.0102669
4.899 1614.0123203
4.900 2828.9938398
4.901 2248.0164271
4.902 3421.0102669
4.903 4190.9815195
4.904 4819.0225873
4.905 1515.9917864
4.906 6727.9835729
4.907 1480.0164271
4.908 1841.9876797
4.909 11303.0143737
4.910 3157.0102669
4.911 10905.0184805
4.912 2581.0102669
4.913 5996.9938398
4.914 2506.9897331
4.915 2163.9917864
4.916 13426.9897331
4.917 3072.9856263
4.918 6991.9835729
4.919 1963.0225873
4.920 6479.0143737
4.921 1745.9876797
4.922 7718.9815195
4.923 2402.0205339
4.924 3809.9876797
4.925 1478.9815195
4.926 507.9917864
4.927 3648.9856263
4.928 2821.0102669
4.929 7639.9835729
4.930 936.9856263
4.931 5567.0143737
4.932 3534.0123203
4.933 2924.9938398
4.934 1550.9815195
4.935 5170.9897331
4.936 21154.9897331
4.937 3613.0102669
4.938 7303.9835729
4.939 2743.9835729
4.940 22186.9897331
4.941 2211.9917864
4.942 2077.0102669
4.943 6304.0164271
4.944 2623.9835729
4.945 6170.0205339
4.946 10538.0205339
4.947 3473.9876797
4.948 2071.9835729
4.949 3469.0102669
4.950 28063.9835729
4.951 72596.9938398
4.952 104205.0164271
4.953 6891.9917864
4.954 1933.0102669
4.955 10923.9917864
4.956 1841.9876797
4.957 15881.9876797
4.958 26503.9835729
4.959 11962.9897331
4.960 16663.9835729
4.961 12791.0143737
4.962 12768.9856263
4.963 8424.9856263
4.964 18466.9897331
4.965 49511.0143737
4.966 21534.0123203
4.967 19690.9897331
4.968 14126.9815195
4.969 21849.0184805
4.970 10814.9815195
4.971 7056.9856263
4.972 20173.0102669
4.973 37888.0164271
4.974 9895.9835729
4.975 37758.0123203
4.976 17355.9917864
4.977 4731.9917864
4.978 16230.0123203
4.979 146686.9753593
4.980 27898.9897331
4.981 141187.9835729
4.982 21943.9835729
4.983 18682.9897331
4.984 109971.9835726
4.985 23704.0164271
4.986 29222.9815195
4.987 20887.9835729
4.988 14622.0123203
4.989 12733.0102669
4.990 50533.0102669
4.991 36561.0184805
4.992 51757.0102669
4.993 36233.9876797
4.994 61046.9815195
4.995 110754.0164271
4.996 37490.0205339
4.997 15915.9917864
4.998 53660.9938398
4.999 19388.9938398
5.000 67342.9876797
5.001 84949.9958932
5.002 30600.0000000
5.003 29699.9753593
5.004 100100.0082136
5.005 18699.9917864
5.006 34499.9753593
5.007 21400.0164271
5.008 22000.0164271
5.009 55399.9835729
5.010 103399.9835729
5.011 17400.0000000
5.012 29099.9753593
5.013 74699.9753593
5.014 49800.0000000
5.015 59900.0082136
5.016 89499.9917864
5.017 44859.9917864
5.018 49600.0164271
5.019 62699.9753593
5.020 52000.0164271
5.021 29389.9958932
5.022 88899.9917864
5.023 103200.0000000
5.024 76600.0164271
5.025 38499.9917864
5.026 33699.9917864
5.027 28600.0164271
5.028 78000.0000000
5.029 63199.9835729
5.030 22299.9917864
5.031 93899.9753593
5.032 60299.9753593
5.033 30799.9835729
5.034 29699.9753593
5.035 73200.0000000
5.036 69299.9753593
5.037 21000.0000000
5.038 203499.9917864
5.039 29800.0164271
5.040 43100.0082136
5.041 103999.9835729
5.042 27899.9753593
5.043 45600.0000000
5.044 66299.9753593
5.045 42099.9917864
5.046 73600.0164271
5.047 25399.9835729
5.048 32800.0164271
5.049 36799.9835729
5.050 50499.9917864
5.051 50699.9753593
5.052 57500.0082136
5.053 28600.0164271
5.054 21899.9753593
5.055 19399.9835729
5.056 17200.0164271
5.057 23200.0164271
5.058 53099.9753593
5.059 63099.9917864
5.060 14300.0082136
5.061 100299.9917864
5.062 134599.9835729
5.063 82299.9917864
5.064 43800.0000000
5.065 24000.0000000
5.066 54600.0000000
5.067 62499.9917864
5.068 98900.0082136
5.069 26099.9753593
5.070 17200.0164271
5.071 29699.9753593
5.072 82899.9917864
5.073 62599.9835729
5.074 53699.9753593
5.075 38599.9835729
5.076 95900.0082136
5.077 46200.0000000
5.078 133499.9753593
5.079 45099.9917864
5.080 35599.9835729
5.081 19000.0164271
5.082 33199.9835729
5.083 37999.9835729
5.084 50900.0082136
5.085 113699.9753593
5.086 175600.0164271
5.087 59800.0164271
5.088 74800.0164271
5.089 37600.0164271
5.090 56800.0164271
5.091 58100.0082136
5.092 35599.9835729
5.093 79299.9917864
5.094 117799.9835729
5.095 38900.0082136
5.096 65800.0164271
5.097 72199.9835729
5.098 55200.0000000
5.099 46999.9835729
5.100 31700.0082136
5.101 99600.0000000
5.102 57400.0164271
5.103 84600.0000000
5.104 121700.0082136
5.105 103399.9835729
5.106 65300.0082136
5.107 41300.0082136
5.108 83699.9753593
5.109 106999.9835729
5.110 88999.9835729
5.111 86699.9753593
5.112 72199.9835729
5.113 40700.0082136
5.114 133399.9835729
5.115 31000.0164271
5.116 237600.0000000
5.117 58700.0082136
5.118 48600.0000000
5.119 48600.0000000
5.120 268600.0164271
5.121 106299.9917864
5.122 53800.0164271
5.123 76100.0082136
5.124 218300.0082136
5.125 118800.0000000
5.126 92499.9917864
5.127 79999.9835729
5.128 57299.9753593
5.129 125900.0082136
5.130 283899.9917864
5.131 124800.0000000
5.132 96400.0164271
5.133 156899.9753593
5.134 133600.0164271
5.135 291400.0164271
5.136 131599.9835729
5.137 147899.9753593
5.138 154899.9917864
5.139 145100.0082136
5.140 135199.9835729
5.141 105000.0000000
5.142 162099.9917864
5.143 107300.0082136
5.144 146499.9917864
5.145 187899.9917864
5.146 52700.0082136
5.147 159799.9835729
5.148 184200.0000000
5.149 64000.0164271
5.150 163800.0000000
5.151 87099.9917864
5.152 55100.0082136
5.153 347699.9753593
5.154 131499.9917864
5.155 133999.9835729
5.156 173699.9753593
5.157 103000.0164271
5.158 37399.9835729
5.159 123099.9917864
5.160 31899.9917864
5.161 135099.9917864
5.162 35499.9917864
5.163 65499.9917864
5.164 187200.0000000
5.165 102799.9835729
5.166 77699.9753593
5.167 107499.9917864
5.168 236300.0082136
5.169 209400.0000000
5.170 133700.0082136
5.171 73499.9753593
5.172 53499.9917864
5.173 80699.9753593
5.174 78000.0000000
5.175 115100.0082136
5.176 132600.0000000
5.177 51799.9835729
5.178 140200.0164271
5.179 58999.9835729
5.180 93099.9917864
5.181 62800.0164271
5.182 27699.9917864
5.183 51299.9753593
5.184 34999.9835729
5.185 106299.9917864
5.186 23800.0164271
5.187 39600.0000000
5.188 83599.9835729
5.189 38800.0164271
5.190 48099.9917864
5.191 54500.0082136
5.192 68599.9835729
5.193 56300.0082136
5.194 78699.9917864
5.195 91899.9917864
5.196 105699.9917864
5.197 148399.9835729
5.198 82999.9835729
5.199 37200.0000000
5.200 39600.0000000
5.201 48000.0000000
5.202 36799.9835729
5.203 64600.0164271
5.204 30500.0082136
5.205 106499.9753593
5.206 33699.9917864
5.207 38099.9753593
5.208 69699.9917864
5.209 35599.9835729
5.210 37399.9835729
5.211 24199.9835729
5.212 45799.9835729
5.213 84600.0000000
5.214 51299.9753593
5.215 36400.0164271
5.216 211899.9917864
5.217 50499.9917864
5.218 58200.0000000
5.219 34999.9835729
5.220 28299.9917864
5.221 43200.0000000
5.222 58700.0082136
5.223 37499.9753593
5.224 23400.0000000
5.225 17699.9753593
5.226 37200.0000000
5.227 16100.0082136
5.228 140300.0082136
5.229 32800.0164271
5.230 25600.0164271
5.231 55499.9753593
5.232 37899.9917864
5.233 19000.0164271
5.234 22399.9835729
5.235 39500.0082136
5.236 15400.0164271
5.237 14300.0082136
5.238 14099.9753593
5.239 111500.0082136
5.240 27899.9753593
5.241 23400.0000000
5.242 29900.0082136
5.243 35829.9794661
5.244 168799.9835729
5.245 67499.9753593
5.246 40299.9917864
5.247 84000.0000000
5.248 16200.0000000
5.249 22000.0164271
5.250 23400.0000000
5.251 30299.9753593
5.252 31499.9753593
5.253 33000.0000000
5.254 29099.9753593
5.255 90600.0000000
5.256 25899.9917864
5.257 34899.9917864
5.258 461099.9753593
5.259 129699.9917864
5.260 37999.9835729
5.261 128599.9835729
5.262 57299.9753593
5.263 61700.0082136
5.264 25899.9917864
5.265 27600.0000000
5.266 61100.0082136
5.267 49100.0082136
5.268 50900.0082136
5.269 53699.9753593
5.270 45799.9835729
5.271 66899.9753593
5.272 32099.9753593
5.273 56599.9835729
5.274 72199.9835729
5.275 62300.0082136
5.276 241499.9753593
5.277 239699.9753593
5.278 88299.9917864
5.279 69099.9917864
5.280 88000.0164271
5.281 58499.9753593
5.282 74400.0000000
5.283 101699.9753593
5.284 34600.0164271
5.285 104300.0082136
5.286 59499.9917864
5.287 108099.9917864
5.288 132899.9753593
5.289 502800.0000000
5.290 194099.9753593
5.291 52800.0000000
5.292 57799.9835729
5.293 68499.9917864
5.294 35900.0082136
5.295 28000.0164271
5.296 235800.0000000
5.297 84099.9917864
5.298 120699.9917864
5.299 150000.0000000
5.300 138699.9917864
5.301 617099.9753593
5.302 101499.9917864
5.303 65900.0082136
5.304 316399.9835729
5.305 62800.0164271
5.306 49100.0082136
5.307 129000.0000000
5.308 45500.0082136
5.309 64899.9917864
5.310 65300.0082136
5.311 97100.0082136
5.312 54500.0082136
5.313 79899.9917864
5.314 126500.0082136
5.315 130499.9753593
5.316 170900.0082136
5.317 79800.0000000
5.318 53699.9753593
5.319 203300.0082136
5.320 46999.9835729
5.321 78600.0000000
5.322 25399.9835729
5.323 95599.9835729
5.324 112299.9917864
5.325 178999.9835729
5.326 73100.0082136
5.327 152499.9917864
5.328 265499.9753593
5.329 373399.9835729
5.330 108699.9917864
5.331 302499.9917864
5.332 108000.0000000
5.333 379299.9917864
5.334 62699.9753593
5.335 215300.0082136
5.336 88299.9917864
5.337 87000.0000000
5.338 238700.0082136
5.339 132699.9917864
5.340 174099.9917864
5.341 118899.9917864
5.342 17200.0164271
5.343 64000.0164271
5.344 93299.9753593
5.345 63299.9753593
5.346 93600.0000000
5.347 144899.9753593
5.348 57500.0082136
5.349 43000.0164271
5.350 19700.0082136
5.351 185400.0000000
5.352 25700.0082136
5.353 22999.9835729
5.354 43200.0000000
5.355 44300.0082136
5.356 29300.0082136
5.357 58200.0000000
5.358 18199.9835729
5.359 31200.0000000
5.360 31399.9835729
5.361 75799.9835729
5.362 78400.0164271
5.363 45600.0000000
5.364 36699.9917864
5.365 78400.0164271
5.366 26499.9917864
5.367 21199.9835729
5.368 44349.9794661
5.369 31200.0000000
5.370 26599.9835729
5.371 38499.9917864
5.372 41199.0164271
5.373 23800.9917864
5.374 44299.0164271
5.375 25499.9753593
5.376 362400.0000000
5.377 28609999.9835729
5.378 10000000000.0000000
5.379 230245999.0000000
5.380 150250000.0164271
5.381 43199.9835729
5.382 37799.0164271
5.383 23699.9917864
5.384 27500.9753593
5.385 32200.0082136
5.386 34600.0000000
5.387 99450000.0000000
5.388 27299.9917864
5.389 29899.9835729
5.390 358200000.0000001
5.391 259399999.9835729
5.392 5219200000.0164280
5.393 3060000.0000000
5.394 36199.9835729
5.395 39299.0000000
5.396 41599.9835729
5.397 42099.0164271
5.398 66390000.0000000
5.399 95499.0164271
5.400 98999.9835729
5.401 1690000.0164271
5.402 186652190.0164271
5.403 4510000.0164271
5.404 43529999.9999999
5.405 23100000.0000000
5.406 12319999.9835729
5.407 45000.0000000
5.408 2440000.0164271
5.409 5640000.0000000
5.410 12099.9917864
5.411 8699.9753593
5.412 65499.9917864
5.413 46100.0082136
5.414 40800.0000000
5.415 44599.9835729
5.416 12099.9917864
5.417 18400.0164271
5.418 8300.0082136
5.419 119800.0164271
5.420 13600.0164271
5.421 13299.9917864
5.422 44200.0164271
5.423 38800.0164271
5.424 10600.0164271
5.425 49600.0164271
5.426 13999.9835729
5.427 63199.9835729
5.428 32400.0000000
5.429 30699.9917864
5.430 28499.9753593
5.431 21099.9917864
5.432 19000.0164271
5.433 15600.0000000
5.434 6400.0164271
5.435 61399.9835729
5.436 38300.0082136
5.437 21500.0082136
5.438 10000.0164271
5.439 10399.9835729
5.440 8099.9753593
5.441 26200.0164271
5.442 20699.9753593
5.443 46600.0164271
5.444 42299.9753593
5.445 18099.9917864
5.446 12799.9835729
5.447 14699.9753593
5.448 4299.9917864
5.449 26400.0000000
5.450 23099.9753593
5.451 4999.9835729
5.452 12699.9917864
5.453 4800.0000000
5.454 6699.9917864
5.455 14599.9835729
5.456 5300.0082136
5.457 3699.9917864
5.458 8400.0000000
5.459 8800.0164271
5.460 10000.0164271
5.461 13700.0082136
5.462 6400.0164271
5.463 20400.0000000
5.464 8599.9835729
5.465 21400.0164271
5.466 50599.9835729
5.467 5499.9917864
5.468 29599.9835729
5.469 3799.9835729
5.470 9699.9917864
5.471 22600.0164271
5.472 8400.0000000
5.473 12799.9835729
5.474 46600.0164271
5.475 39000.0000000
5.476 85000.0164271
5.477 32400.0000000
5.478 27500.0082136
5.479 10899.9917864
5.480 61700.0082136
5.481 12299.9753593
5.482 57500.0082136
5.483 77300.0082136
5.484 62099.9753593
5.485 40100.0082136
5.486 263599.9835729
5.487 134800.0164271
5.488 58899.9917864
5.489 94399.9835729
5.490 21199.9835729
5.491 258400.0164271
5.492 66799.9835729
5.493 257400.0000000
5.494 68300.0082136
5.495 109100.0082136
5.496 92699.9753593
5.497 112800.0000000
5.498 108400.0164271
5.499 34700.0082136
5.500 77200.0164271
5.501 34899.9917864
5.502 23900.0082136
5.503 98599.9835729
5.504 148200.0000000
5.505 107400.0000000
5.506 335800.0164271
5.507 101800.0164271
5.508 87500.0082136
5.509 141199.9835729
5.510 69799.9835729
5.511 72400.0164271
5.512 74900.0082136
5.513 346399.9835729
5.514 359900.0082136
5.515 115999.9835729
5.516 71099.9753593
5.517 57299.9753593
5.518 428499.9917864
5.519 48899.9753593
5.520 638800.0164271
5.521 163000.0164271
5.522 88499.9753593
5.523 251499.9917864
5.524 233300.0082136
5.525 99000.0000000
5.526 58800.0000000
5.527 118800.0000000
5.528 101300.0082136
5.529 105199.9835729
5.530 73600.0164271
5.531 43000.0164271
5.532 132899.9753593
5.533 54299.9753593
5.534 161200.0164271
5.535 225699.9917864
5.536 95699.9753593
5.537 282500.0082136
5.538 145800.0000000
5.539 115299.9917864
5.540 135699.9917864
5.541 379700.0082136
5.542 43399.9835729
5.543 139899.9917864
5.544 40499.9753593
5.545 146499.9917864
5.546 231400.0164271
5.547 82100.0082136
5.548 246299.9753593
5.549 75199.9835729
5.550 116800.0164271
5.551 406999.9835729
5.552 93400.0164271
5.553 81000.0000000
5.554 109399.9835729
5.555 487100.0082136
5.556 97899.9917864
5.557 282899.9753593
5.558 75000.0000000
5.559 93899.9753593
5.560 254300.0082136
5.561 89200.0164271
5.562 447400.0164271
5.563 158599.9835729
5.564 181499.9753593
5.565 261400.0164271
5.566 399600.0000000
5.567 214499.9753593
5.568 308200.0164271
5.569 230499.9917864
5.570 200400.0000000
5.571 646600.0164271
5.572 91899.9917864
5.573 122200.0164271
5.574 155200.0164271
5.575 128300.0082136
5.576 259100.0082136
5.577 184899.9917864
5.578 234000.0000000
5.579 75000.0000000
5.580 142299.9917864
5.581 113200.0164271
5.582 128800.0164271
5.583 189500.0082136
5.584 116400.0000000
5.585 70399.9835729
5.586 55999.9835729
5.587 113699.9753593
5.588 163399.9835729
5.589 176200.0164271
5.590 231500.0082136
5.591 168299.9753593
5.592 222000.0000000
5.593 225899.9753593
5.594 414099.9917864
5.595 62800.0164271
5.596 94899.9917864
5.597 181899.9917864
5.598 84699.9917864
5.599 334999.9835729
5.600 85800.0000000
5.601 129099.9917864
5.602 272599.9835729
5.603 178700.0082136
5.604 98699.9753593
5.605 86599.9835729
5.606 157499.9753593
5.607 71599.9835729
5.608 116099.9753593
5.609 81400.0164271
5.610 95599.9835729
5.611 64999.9835729
5.612 101400.0000000
5.613 353699.9753593
5.614 112899.9917864
5.615 143300.0082136
5.616 313600.0164271
5.617 104699.9753593
5.618 181800.0000000
5.619 240299.9753593
5.620 340399.9835729
5.621 99600.0000000
5.622 262600.0164271
5.623 437800.0164271
5.624 163299.9917864
5.625 310700.0082136
5.626 151499.9753593
5.627 376200.0000000
5.628 97499.9753593
5.629 404200.0164271
5.630 109399.9835729
5.631 297400.0164271
5.632 414099.9917864
5.633 126500.0082136
5.634 217299.9917864
5.635 95300.0082136
5.636 128800.0164271
5.637 147600.0000000
5.638 142100.0082136
5.639 142899.9917864
5.640 133000.0164271
5.641 277399.9835729
5.642 295800.0000000
5.643 233599.9835729
5.644 595200.0000000
5.645 308400.0000000
5.646 331999.9835729
5.647 609600.0000000
5.648 820700.0082136
5.649 246600.0000000
5.650 263599.9835729
5.651 910499.9753593
5.652 307899.9917864
5.653 276699.9917864
5.654 551900.0082136
5.655 264199.9835729
5.656 214000.0164271
5.657 378600.0000000
5.658 463299.9917864
5.659 635900.0082136
5.660 265600.0164271
5.661 213600.0000000
5.662 301800.0000000
5.663 443200.0164271
5.664 236599.9835729
5.665 321199.9835729
5.666 190299.9917864
5.667 604700.0082136
5.668 445600.0164271
5.669 260599.9835729
5.670 442999.9835729
5.671 208700.0082136
5.672 412499.9753593
5.673 594899.9753593
5.674 187100.0082136
5.675 413499.9917864
5.676 519199.9835729
5.677 203900.0082136
5.678 409899.9917864
5.679 138199.9835729
5.680 419800.0164271
5.681 273199.9835729
5.682 216899.9753593
5.683 361399.9835729
5.684 577200.0000000
5.685 391600.0164271
5.686 312600.0000000
5.687 328299.9917864
5.688 432099.9917864
5.689 345799.9835729
5.690 343000.0164271
5.691 1062189.9794661
5.692 212499.9917864
5.693 340000.0164271
5.694 303899.9753593
5.695 356300.0082136
5.696 239499.9917864
5.697 597299.9753593
5.698 391299.9917864
5.699 439800.0000000
5.700 329900.0082136
5.701 265800.0000000
5.702 421800.0000000
5.703 136100.0082136
5.704 1039999.9835729
5.705 1429999.9835729
5.706 864799.9835729
5.707 331499.9753593
5.708 209499.9917864
5.709 469200.0000000
5.710 178299.9917864
5.711 229100.0082136
5.712 237600.0000000
5.713 384699.9917864
5.714 433700.0082136
5.715 378299.9753593
5.716 275599.9835729
5.717 1759999.9835729
5.718 462299.9753593
5.719 441299.9753593
5.720 636500.0082136
5.721 286399.9835729
5.722 506099.9753593
5.723 598499.9753593
5.724 664499.9753593
5.725 347599.9835729
5.726 473699.9753593
5.727 1980000.0000000
5.728 1189999.9835729
5.729 336099.9917864
5.730 291799.9835729
5.731 1140000.0000000
5.732 779800.0164271
5.733 792099.9917864
5.734 994600.0164271
5.735 158300.0082136
5.736 386099.9753593
5.737 475600.0164271
5.738 777199.9835729
5.739 343499.9753593
5.740 208499.9753593
5.741 271800.0000000
5.742 240299.9753593
5.743 469499.9753593
5.744 229299.9917864
5.745 426099.9917864
5.746 251099.9753593
5.747 408899.9753593
5.748 370899.9917864
5.749 481600.0164271
5.750 380900.0082136
5.751 375199.9835729
5.752 1129999.9835729
5.753 264899.9753593
5.754 249899.9753593
5.755 368200.0164271
5.756 189799.9835729
5.757 266699.9753593
5.758 184000.0164271
5.759 221400.0000000
5.760 110400.0000000
5.761 296900.0082136
5.762 180400.0164271
5.763 275900.0082136
5.764 169000.0164271
5.765 165299.9753593
5.766 204500.0082136
5.767 103299.9917864
5.768 143300.0082136
5.769 157100.0082136
5.770 142399.9835729
5.771 168000.0000000
5.772 158800.0164271
5.773 74300.0082136
5.774 177799.9835729
5.775 82700.0082136
5.776 159899.9753593
5.777 147600.0000000
5.778 87699.9917864
5.779 98200.0164271
5.780 109200.0000000
5.781 107200.0164271
5.782 77300.0082136
5.783 30699.9917864
5.784 58700.0082136
5.785 77900.0082136
5.786 63799.9835729
5.787 108299.9753593
5.788 87899.9753593
5.789 39199.9835729
5.790 59800.0164271
5.791 103399.9835729
5.792 111299.9753593
5.793 85499.9753593
5.794 99699.9917864
5.795 34800.0000000
5.796 70899.9917864
5.797 145299.9917864
5.798 56699.9753593
5.799 35400.0000000
5.800 103700.0082136
5.801 64399.9835729
5.802 31100.0082136
5.803 20699.9753593
5.804 25200.0000000
5.805 54500.0082136
5.806 31100.0082136
5.807 15600.0000000
5.808 27600.0000000
5.809 15799.9835729
5.810 14200.0164271
5.811 23699.9753593
5.812 29599.9835729
5.813 31399.9835729
5.814 36899.9753593
5.815 116099.9753593
5.816 50400.0000000
5.817 58200.0000000
5.818 35900.0082136
5.819 29300.0082136
5.820 25600.0164271
5.821 81899.9753593
5.822 34100.0082136
5.823 49279.9835729
5.824 30199.9835729
5.825 60600.0000000
5.826 67899.9917864
5.827 43899.9917864
5.828 132199.9835729
5.829 148800.0000000
5.830 8800.0164271
5.831 19700.0082136
5.832 64499.9753593
5.833 51500.0082136
5.834 172600.0164271
5.835 53900.0082136
5.836 104900.0082136
5.837 46000.0164271
5.838 119599.9835729
5.839 50800.0164271
5.840 27000.0000000
5.841 46800.0000000
5.842 26300.0082136
5.843 80599.9835729
5.844 107699.9753593
5.845 65400.0000000
5.846 166800.0000000
5.847 72099.9917864
5.848 75199.9835729
5.849 79700.0082136
5.850 171699.9917864
5.851 25200.0000000
5.852 55800.0000000
5.853 114600.0000000
5.854 134699.9753593
5.855 148000.0164271
5.856 197800.0164271
5.857 40100.0082136
5.858 70399.9835729
5.859 129799.9835729
5.860 258699.9917864
5.861 259000.0164271
5.862 340899.9917864
5.863 41699.9753593
5.864 225799.9835729
5.865 105199.9835729
5.866 73399.9835729
5.867 146200.0164271
5.868 487000.0164271
5.869 209300.0082136
5.870 121000.0164271
5.871 279299.9753593
5.872 318799.9835729
5.873 144500.0082136
5.874 305499.9917864
5.875 331700.0082136
5.876 214000.0164271
5.877 298299.9917864
5.878 90000.0000000
5.879 121200.0000000
5.880 286899.9917864
5.881 200499.9917864
5.882 189500.0082136
5.883 188599.9835729
5.884 153299.9753593
5.885 248300.0082136
5.886 230200.0164271
5.887 294400.0164271
5.888 207600.0000000
5.889 445499.9753593
5.890 135270.0123203
5.891 185099.9753593
5.892 290499.9917864
5.893 215599.9835729
5.894 521900.0082136
5.895 146400.0000000
5.896 354099.9917864
5.897 225600.0000000
5.898 380900.0082136
5.899 308699.9753593
5.900 685000.0164271
5.901 148999.9835729
5.902 161200.0164271
5.903 391100.0082136
5.904 528699.9917864
5.905 610899.9917864
5.906 3229999.9835729
5.907 3780000.0000000
5.908 3240000.0000000
5.909 13880800.0164271
5.910 7075000.0164271
#5.916 337100.0082136
5.920 2317999999.9835730
5.930 144109999.9835728
5.940 148099999.9835729
5.950 10000000000.0000000
5.960 6500100000.0000010
5.970 10000000000.0000000
5.980 10000000000.0000000
5.990 8775000.0000000
5.991 326699.9753593
5.992 169399.9835729
5.993 868299.9917864
5.994 303699.9917864
5.995 675899.9753593
5.996 711600.0000000
5.997 512900.0082136
5.998 302200.0164271
6.000 487200.0000000
6.001 499600.0164271
6.002 1091800.0164271
6.003 328999.9835729
6.004 594199.9835729
6.005 603500.0082136
6.006 95300.0082136
6.010 10000000000.0000000
#6.016 281800.0164271
6.020 64407000.0000000
6.030 10000000000.0000000
6.040 10000000000.0000000
6.050 10000000000.0000000
6.060 41900.0082136
#6.066 108199.9835729
#6.067 268700.0082136
#6.068 106999.9835729
6.070 10000000000.0000000
6.080 1234000.0164271
6.081 537899.9753593
6.083 613499.9753593
6.084 442399.9835729
6.085 52299.9917864
6.086 65099.9753593
6.087 401499.9917864
6.088 289000.0164271
6.089 273099.9917864
6.090 116300.0082136
6.091 270000.0000000
6.092 526200.0000000
6.093 22899.9917864
6.094 98900.0082136
6.095 563099.9753593
6.096 69400.0164271
6.097 205899.9917864
6.098 346399.9835729
6.099 93500.0082136
6.100 325399.9835729
6.101 23800.0164271
6.102 51600.0000000
6.103 97700.0082136
6.104 253100.0082136
6.105 214800.0000000
6.106 192699.9917864
6.107 18699.9917864
6.108 51099.9917864
6.109 15099.9917864
6.110 128499.9917864
6.111 75899.9753593
6.112 35699.9753593
6.113 41099.9753593
6.114 87299.9753593
6.115 76499.9753593
6.116 104599.9835729
6.117 379600.0164271
6.118 33899.9753593
6.119 33899.9753593
6.120 52499.9753593
6.121 427399.9835729
6.122 186799.9835729
6.123 41800.0164271
6.124 90600.0000000
6.125 52299.9917864
6.126 59599.9835729
6.127 655899.9917864
6.128 78199.9835729
6.129 107699.9753593
6.130 749499.9917864
6.131 261299.9753593
6.132 125499.9917864
6.133 460100.0082136
6.134 400700.0082136
6.135 35400.0000000
6.136 722499.9917864
6.137 41699.9753593
6.138 97200.0000000
6.139 102400.0164271
6.140 284599.9835729
6.141 63099.9917864
6.142 73999.9835729
6.143 75500.0082136
6.144 550999.9835729
6.145 32499.9917864
6.146 164300.0082136
6.147 78600.0000000
6.148 512400.0000000
6.149 154700.0082136
6.150 749099.9753593
6.151 119800.0164271
6.152 134800.0164271
6.153 267500.0082136
6.154 428699.9753593
6.155 679499.9753593
6.156 173499.9917864
6.157 261299.9753593
6.158 138799.9835729
6.159 261000.0000000
6.160 104800.0164271
6.161 512599.9835729
6.162 406600.0164271
6.163 250200.0000000
6.164 135500.0082136
6.165 80099.9753593
6.166 805399.9835729
6.167 258400.0164271
6.168 258400.0164271
6.169 190299.9917864
6.170 230499.9917864
6.171 169399.9835729
6.172 167599.9835729
6.173 426299.9753593
6.174 181299.9917864
6.175 321000.0000000
6.176 461400.0000000
6.177 472600.0164271
6.178 408099.9917864
6.179 370700.0082136
6.180 527900.0082136
6.181 348500.0082136
6.182 625100.0082136
6.183 634299.9917864
6.184 759699.9917864
6.185 798600.0000000
6.186 555899.9753593
6.187 956099.9753593
6.188 574700.0082136
6.189 389900.0082136
6.190 162199.9835729
6.191 649800.0000000
6.192 509300.0082136
6.193 207500.0082136
6.194 337299.9917864
6.195 717199.9835729
6.196 496299.9917864
6.197 326400.0000000
6.198 639799.9835729
6.199 129400.0164271
6.200 877499.9753593
6.201 877499.9753593
6.202 135799.9835729
6.203 332499.9917864
6.204 489400.0164271
6.205 331000.0164271
6.206 628000.0164271
6.207 590699.9753593
6.208 217700.0082136
6.209 598600.0164271
6.210 423000.0000000
6.211 529000.0164271
6.212 307999.9835729
6.213 235700.0082136
6.214 1000000.0082136
6.215 341800.0164271
6.216 656900.0082136
6.217 535999.9835729
6.218 510199.9835729
6.219 510199.9835729
6.220 212800.0164271
6.221 212800.0164271
6.222 159199.9835729
6.223 668599.9835729
6.224 668599.9835729
6.225 559600.0164271
6.226 787700.0082136
6.227 336699.9917864
6.228 423000.0000000
6.229 119599.9835729
6.230 910100.0082136
6.231 929099.9753593
6.232 929099.9753593
6.233 355700.0082136
6.234 860900.0082136
6.235 791800.0164271
6.236 135699.9917864
6.237 798000.0000000
6.238 469999.9835729
6.239 402500.0082136
6.240 533099.9753593
6.241 381199.9835729
6.242 381199.9835729
6.243 381199.9835729
6.244 424000.0164271
6.245 351600.0000000
6.246 315600.0000000
6.247 426099.9917864
6.248 577800.0000000
6.249 192299.9753593
6.250 775100.0082136
6.251 350699.9753593
6.252 911300.0082136
6.253 691600.0164271
6.254 550499.9753593
6.255 892200.0000000
6.256 590499.9917864
6.257 505700.0082136
6.258 505700.0082136
6.259 950200.0164271
6.260 783899.9753593
6.261 783899.9753593
6.262 704599.9835729
6.263 606000.0000000
6.264 606000.0000000
6.265 606000.0000000
6.266 938300.0082136
6.267 519000.0000000
6.268 434400.0000000
6.269 850600.0164271
6.270 611300.0082136
6.271 519500.0082136
6.272 316999.9835729
6.273 461099.9753593
6.274 682999.9835729
6.275 512400.0000000
6.276 599499.9917864
6.277 282899.9753593
6.278 834400.0164271
6.279 275499.9917864
6.280 761400.0000000
6.281 518200.0164271
6.282 678199.9835729
6.283 1030000.0164271
6.284 843099.9917864
6.285 663899.9753593
6.286 1080000.0000000
6.287 721399.9835729
6.288 284900.0082136
6.289 1729999.9835729
6.290 2520000.0000000
6.291 905099.9753593
6.292 905099.9753593
6.293 774699.9917864
6.294 2059999.9835729
6.295 2359999.9835729
6.296 1159999.9835729
6.297 1159999.9835729
6.298 2509999.9835729
6.299 1410000.0000000
6.300 670700.0082136
6.301 904299.9917864
6.302 3780000.0000000
6.303 750099.9917864
6.304 1609999.9835729
6.305 989499.9917864
6.306 1240000.0164271
6.307 2740000.0164271
6.308 1810000.0164271
6.309 1770000.0000000
6.310 921099.9917864
6.311 1110000.0000000
6.312 1110000.0000000
6.313 3070000.0164271
6.314 1729999.9835729
6.315 2179999.9835729
6.316 1480000.0164271
6.317 6229999.9835729
6.318 7530000.0000000
6.319 5010000.0000000
6.320 1540000.0164271
6.321 12540000.0000000
6.322 2629999.9835729
6.323 1270000.0164271
6.324 3919999.9835729
6.325 16980000.0000000
6.326 2299999.9835729
6.327 2650000.0164271
6.328 5490000.0000000
6.329 1830000.0000000
6.330 2310000.0000000
6.331 2119999.9835729
6.332 4860000.0000000
6.333 4950000.0000000
6.334 4249999.9835729
6.335 1480000.0164271
6.336 2950000.0164271
6.337 3439999.9835729
6.338 7320000.0000000
6.339 9859999.9835729
6.340 2340000.0000000
6.341 6820000.0164271
6.342 6452000.9835729
6.344 11599999.9835729
6.345 4669999.9835729
6.346 4126999.9835729
6.347 10180000.0164271
6.348 2490000.0000000
6.349 7219999.9835729
6.350 7669999.9835729
6.351 7879999.0164271
6.352 21130000.0164271
6.353 3169999.9835729
6.354 3409999.9835729
6.355 22150000.0164271
6.356 4860000.0000000
6.357 8430000.0000000
6.358 15280000.0164271
6.359 7099999.9835729
6.360 6180000.0000000
6.361 13069999.9835729
6.362 2400000.0000000
6.363 14479999.9835729
6.364 8719999.9835729
6.365 12480000.0000000
6.366 22590000.0000000
6.367 5670000.0000000
6.368 12330000.0000000
6.369 2730000.0000000
6.370 5299999.9835729
6.371 3160000.0164271
6.372 7699999.9835729
6.373 3510000.0000000
6.374 1909999.9835729
6.375 6409999.9835729
6.376 15880000.0164271
6.377 3240000.0000000
6.378 9739999.9835729
6.379 1699999.9835729
6.380 5770000.0164271
6.381 2830000.0164271
6.382 2170000.0164271
6.383 4240000.0164271
6.384 4350000.0000000
6.385 6979999.9835729
6.386 6879999.0164271
6.387 1450000.0164271
6.388 7590000.0000000
6.389 3769999.9835729
6.390 4489999.9835729
6.391 3870000.0000000
6.392 6820000.0164271
6.393 1200000.0000000
6.394 3580000.0164271
6.395 2970000.0000000
6.396 919200.0000000
6.397 5560000.0164271
6.398 2290000.0164271
6.399 10390000.0164271
6.400 4290000.0000000
6.401 4890000.0000000
6.403 2230000.0164271
6.404 2110000.0164271
6.405 3070000.0164271
6.406 2290000.0164271
6.407 2220000.0000000
6.408 2400000.0000000
6.409 1549999.9835729
6.410 2659999.9835729
6.411 7200000.0000000
6.412 1999999.9835729
6.413 4170000.0000000
6.415 3310000.0164271
6.416 3910000.0164271
6.417 2790000.0000000
6.418 2740000.0164271
6.419 6130000.0164271
6.420 1450000.0164271
6.421 5640000.0000000
6.422 3019999.9835729
6.423 5110000.0164271
6.424 8359999.9835729
6.425 1500000.0000000
6.426 6730000.0164271
6.427 3670000.0164271
6.428 2110000.0164271
6.429 5760000.0000000
6.430 2040000.0000000
6.431 14350000.0164271
6.432 1590000.0000000
6.433 2599999.9835729
6.434 7630000.0164271
6.435 3030000.0000000
6.436 6499999.9835729
6.437 1849999.9835729
6.438 1860000.0000000
6.439 1399999.9835729
6.440 2430000.0000000
6.441 4630000.0164271
6.442 2160000.0000000
6.443 1390000.0164271
6.444 4009999.9835729
6.445 2140000.0164271
6.446 19410000.0000000
6.447 5460000.0000000
6.448 852900.0000000
6.450 1350000.0000000
6.451 13759999.9835729
6.452 2640000.0000000
6.453 4489999.9835729
6.454 6000000.0000000
6.455 9739999.9835729
6.456 4819999.9835729
6.457 6600000.0000000
6.458 4860000.0000000
6.459 2490000.0000000
6.460 4770000.0000000
6.461 9730000.0164271
6.462 3540000.0000000
6.463 4969999.9835729
6.464 2190000.0000000
6.465 5650000.0164271
6.466 6679999.9835729
6.467 2140000.0164271
6.468 4350000.0000000
6.469 2659999.9835729
6.470 4630000.0164271
6.471 3820000.0164271
6.472 2850000.0000000
6.473 9630000.0000000
6.474 8200000.0164271
6.475 15670000.0164271
6.476 5400000.0000000
6.477 3540000.0000000
6.478 4339999.9835729
6.479 1560000.0000000
6.480 5230000.0164271
6.481 1800000.0000000
6.482 3820000.0164271
6.483 3730000.0164271
6.484 3430000.0164271
6.485 2760000.0000000
6.486 3850000.0164271
6.487 2350000.0164271
6.488 5269999.9835729
6.489 3109999.9835729
6.490 13159999.9835729
6.491 7590000.0000000
6.492 9379999.9835729
6.493 5449999.9835729
6.494 26509999.9835729
6.495 9790000.0164271
6.496 1570000.0164271
6.497 7180000.0164271
6.498 10560000.0000000
6.499 4099999.9835729
6.500 1570000.0164271
6.501 2730000.0000000
6.502 5820000.0000000
6.503 4230000.0000000
6.504 1140000.0000000
6.505 1620000.0000000
6.506 4440000.0000000
6.507 8070000.0000000
6.508 6210000.0000000
6.509 3739999.9835729
6.510 2650000.0164271
6.511 9370000.0164271
6.512 3340000.0164271
6.513 1519999.9835729
6.514 2790000.0000000
6.515 2239999.9835729
6.516 1669999.9835729
6.517 2890000.0164271
6.518 1990000.0164271
6.519 1170000.0000000
6.520 2640000.0000000
6.521 1570000.0164271
6.522 3390000.0000000
6.523 1470000.0000000
6.524 4309999.9835729
6.525 2230000.0164271
6.526 3270000.0000000
6.527 738500.0082136
6.528 3120000.0000000
6.529 1579999.9835729
6.530 1680000.0000000
6.531 1750000.0164271
6.532 6610000.0164271
6.533 2850000.0000000
6.534 11500000.0164271
6.535 2149999.9835729
6.536 44730000.0000000
6.537 5269999.9835729
6.538 5580000.0000000
6.539 2040000.0000000
6.540 2989999.9835729
6.541 3250000.0164271
6.542 6589999.9835729
6.543 11580000.0000000
6.544 7930000.0164271
6.545 2659999.9835729
6.546 2419999.9835729
6.547 1570000.0164271
6.548 5350000.0164271
6.549 3709999.9835729
6.550 2410000.0164271
6.551 727800.0000000
6.552 2740000.0164271
6.553 3660000.0000000
6.554 2920000.0164271
6.555 1410000.0000000
6.556 2440000.0164271
6.557 4260000.0000000
6.558 2149999.9835729
6.559 2149999.9835729
6.560 1090000.0164271
6.561 357400.0164271
6.562 501299.9753593
6.563 986699.9753593
6.564 709800.0000000
6.565 709800.0000000
6.566 455699.9753593
6.567 509699.9753593
6.568 214100.0082136
6.569 481499.9753593
6.570 394600.0164271
6.571 394600.0164271
6.572 146099.9753593
6.573 146099.9753593
6.574 920400.0000000
6.575 878699.9753593
6.576 711199.9835729
6.577 324699.9917864
6.578 592299.9917864
6.579 542400.0000000
6.580 796100.0082136
6.581 671300.0082136
6.582 565999.9835729
6.583 270000.0000000
6.584 274999.9835729
6.585 274999.9835729
6.586 274999.9835729
6.587 274999.9835729
6.588 538600.0164271
6.589 538600.0164271
6.590 590599.9835729
6.591 590599.9835729
6.592 2010000.0000000
6.593 498400.0164271
6.594 1020000.0000000
6.595 1410000.0000000
6.596 895800.0000000
6.597 2950000.0164271
6.598 1180000.0164271
6.599 3649999.9835729
6.600 1560000.0000000
6.601 1240000.0164271
6.602 1470000.0000000
6.603 1039999.9835729
6.604 1860000.0000000
6.605 2250000.0000000
6.606 1330000.0164271
6.607 5050000.0164271
6.608 1459999.9835729
6.609 3640000.0164271
6.610 17040000.0000000
6.611 1660000.0164271
6.612 7420000.0164271
6.613 2340000.0000000
6.614 4999999.9835729
6.615 2110000.0164271
6.616 4030000.0164271
6.617 4030000.0164271
6.618 4030000.0164271
6.619 4030000.0164271
6.620 14749999.9835729
6.630 2820000.0000000
6.640 5179999.9835729
6.650 11659999.9835729
6.660 74550000.0000000
6.670 3430000.0164271
6.680 1920000.0000000
6.690 3780000.0000000
6.700 11070000.0000000
6.710 7909999.9835729
6.720 41110000.0164271
6.730 546460000.0164268
6.740 112900000.0164270
6.750 10000000000.0000000
6.760 100000000.0000000
6.770 100000000.0000000
6.780 100000000.0000000
6.790 100000000.0000000
6.800 1818000000.0000000
6.810 100000000.0000000
6.820 100000000.0000000
6.830 100000000.0000000
6.840 100000000.0000000
6.850 100000000.0000000
6.860 100000000.0000000
6.870 100000000.0000000
6.880 100000000.0000000
6.890 100000000.0000000
6.900 10000000000.0000000
6.910 100000000.0000000
6.919 396799.9835729
6.920 7846000.0164271
6.922 86800.0164271
6.923 308400.0000000
6.924 145600.0164271
6.925 543000.0000000
6.927 932699.9753593
6.928 368300.0082136
6.930 154200.0000000
6.931 208600.0164271
6.932 125900.0082136
6.933 594199.9835729
6.935 864899.9753593
6.936 713499.9917864
6.937 800400.0000000
6.938 493499.9753593
6.939 246099.9917864
6.940 1023000.0000000
6.941 795500.0082136
6.942 625499.9753593
6.943 991200.0000000
6.944 208000.0164271
6.945 351500.0082136
6.947 353499.9917864
6.949 136999.9835729
6.950 1516000.0164271
6.951 719300.0082136
6.952 749800.0164271
6.954 898800.0000000
6.956 289700.0082136
6.958 658700.0082136
6.959 258899.9753593
6.960 726799.9835729
6.961 496200.0000000
6.962 238499.9753593
6.965 830699.9753593
6.968 726699.9917864
6.970 612000.0000000
6.971 260900.0082136
6.973 237000.0000000
6.974 310499.9753593
6.978 404300.0082136
6.980 2386999.9835729
6.982 932400.0000000
6.989 961700.0082136
6.990 1615999.9835729
6.995 529299.9917864
6.999 908400.0000000
7.000 3060000.0000000
7.001 740200.0164271
7.004 773400.0000000
7.007 304600.0164271
7.010 1666000.0164271
7.015 868899.9917864
7.019 945600.0000000
7.020 2134999.9835729
7.021 762199.9835729
7.030 6445999.9835729
7.040 3442999.9835729
7.047 1000000.0164271
7.050 2805000.0000000
7.060 2770000.0164271
7.070 2550000.0000000
7.080 2509999.9835729
7.090 2809999.9835729
7.100 1053000.0000000
7.110 3340000.0164271
7.120 8610000.0000000
7.130 9420000.0000000
7.140 8629999.9835729
7.150 36240000.0000000
7.160 38209999.9835729
7.170 100000000.0000000
7.180 100000000.0000000
7.190 45310000.0164270
7.200 8690499999.0000000
7.210 100000000.0000000
7.220 100000000.0000000
7.230 100000000.0000000
7.240 100000000.0000000
7.250 100000000.0000000
7.260 100000000.0000000
7.270 100000000.0000000
7.280 100000000.0000000
7.290 100000000.0000000
7.300 10000000000.0000000
7.310 100000000.0000000
7.320 100000000.0000000
7.330 100000000.0000000
7.340 100000000.0000000
7.350 100000000.0000000
7.360 100000000.0000000
7.370 100000000.0000000
7.380 100000000.0000000
7.390 100000000.0000000
7.400 10000000000.0000000
7.410 100000000.0000000
7.420 100000000.0000000
7.430 100000000.0000000
7.440 100000000.0000000
7.450 100000000.0000000
7.460 100000000.0000000
7.470 48679999.0000000
7.480 6595000.0164271
7.481 1444999.9835729
7.482 3349000.0164271
7.490 100000000.0000000
7.500 4276999.9835729
7.501 3612000.0000000
7.502 3367000.0164271
7.503 1489999.9835729
7.504 2338999.9835729
7.505 2092999.9835729
7.506 2809000.0164271
7.507 3061999.9835729
7.508 2233000.0164271
7.509 8349000.0000000
7.510 2836999.9835729
7.511 475000.0164271
7.512 484999.9835729
7.513 823999.9835729
7.514 1644000.0000000
7.515 1060999.9835729
7.516 1095000.0000000
7.517 892000.0164271
7.518 1825000.0164271
7.519 999000.0000000
7.520 760000.0164271
7.521 3100999.9835729
7.522 2239000.0164271
7.523 1207999.9835729
7.524 516000.0000000
7.525 2788000.0164271
7.526 1476000.0000000
7.527 2442000.0000000
7.528 8044000.0164271
7.529 1485000.0000000
7.530 2446000.0164271
7.531 2490000.0000000
7.532 448999.9835729
7.533 6763999.9835729
7.534 1885000.0164271
7.535 759000.0000000
7.536 1996000.0164271
7.537 1828999.9835729
7.538 3630000.0000000
7.539 919000.0164271
7.540 3783000.0000000
7.541 1134000.0000000
7.542 7747999.9835729
7.543 1918999.9835729
7.544 5727000.0000000
7.545 1806000.0000000
7.546 3373000.0164271
7.549 6120000.0000000
7.550 7071000.0000000
7.560 100000000.0000000
7.570 100000000.0000000
7.580 100000000.0000000
7.590 100000000.0000000
7.600 100000000.0000000
7.610 100000000.0000000
7.620 100000000.0000000
7.630 100000000.0000000
7.640 100000000.0000000
7.650 100000000.0000000
7.660 100000000.0000000
7.670 100000000.0000000
7.680 100000000.0000000
7.690 100000000.0000000
7.700 100000000.0000000
7.710 100000000.0000000
7.720 100000000.0000000
7.730 100000000.0000000
7.740 100000000.0000000
7.750 100000000.0000000
7.760 100000000.0000000
7.770 100000000.0000000
7.780 100000000.0000000
7.790 100000000.0000000
7.800 100000000.0000000
7.810 100000000.0000000
7.820 100000000.0000000
7.830 100000000.0000000
7.840 100000000.0000000
7.850 100000000.0000000
7.860 100000000.0000000
7.870 100000000.0000000
7.880 100000000.0000000
7.890 100000000.0000000
7.900 100000000.0000000
7.910 100000000.0000000
7.920 100000000.0000000
7.930 100000000.0000000
7.940 100000000.0000000
7.950 100000000.0000000
7.960 100000000.0000000
7.970 100000000.0000000
7.980 100000000.0000000
7.990 100000000.0000000
8.000 10000000000.0000000
8.010 2290000.0164271
8.020 769999.9835729
8.030 2449999.9835729
8.040 1459999.9835729
8.050 4420000.0164271
8.060 7129999.9835729
8.070 6739999.9835729
8.080 8260000.0164271
8.090 2760000.0000000
8.100 21979999.9835729
8.110 25860000.0000000
8.120 12300000.0000000
8.130 10840000.0164271
8.140 52050000.0000000
8.150 20629999.9835729
8.160 70339999.9835729
8.170 57829999.9835729
8.180 43920000.0000000
8.190 90979999.9835729
8.200 70170000.0000000
8.210 44209999.0000000
8.220 100000000.0000000
8.230 100000000.0000000
8.240 100000000.0000000
8.250 100000000.0000000
8.260 100000000.0000000
8.270 100000000.0000000
8.280 100000000.0000000
8.290 100000000.0000000
8.300 100000000.0000000
8.310 100000000.0000000
8.320 100000000.0000000
8.330 100000000.0000000
8.340 100000000.0000000
8.350 100000000.0000000
8.360 100000000.0000000
8.370 100000000.0000000
8.380 100000000.0000000
8.390 100000000.0000000
8.400 100000000.0000000
8.410 100000000.0000000
8.420 100000000.0000000
8.430 100000000.0000000
8.440 100000000.0000000
8.450 100000000.0000000
8.460 100000000.0000000
8.470 100000000.0000000
8.480 100000000.0000000
8.490 100000000.0000000
8.500 10000000000.0164280


==> anc/figure7_displacement.dat <==
beta a1 a2 a3 P1 P2 P3 p2p1 p3p2 p3p1 a1moy a2moy a3moy P1moy P2moy P3moy p2p1moy p3p2moy p3p1moy
5.0 1.00000000 1.0653452532378 1.1349604357378 1.00000000 1.09960211 1.20912467 1.099602 1.099602 1.209125 0.9992790 1.0654222 1.1357227 0.99891869 1.09972124 1.21034299 1.10091167 1.10059072 1.21165316
5.01 1.00000000 1.0654802225660 1.1352480316563 1.00000000 1.09981108 1.20958429 1.099811 1.099811 1.209584 0.9993355 1.0656013 1.1358859 0.99900342 1.09999855 1.21060388 1.10109588 1.10055043 1.21181155
5.02 1.00000000 1.0656152095357 1.1355357016063 1.00000000 1.10002009 1.21004408 1.100020 1.100020 1.210044 0.9994374 1.0656167 1.1361730 0.99915622 1.10002240 1.21106289 1.10095136 1.10094384 1.21208562
5.03 1.00000000 1.0657502141504 1.1358234456094 1.00000000 1.10022914 1.21050404 1.100229 1.100229 1.210504 0.9995328 1.0656553 1.1364513 0.99929928 1.10008217 1.21150788 1.10085356 1.10128853 1.21235740
5.04 1.00000000 1.0658852364136 1.1361112636874 1.00000000 1.10043823 1.21096418 1.100438 1.100438 1.210964 0.9996143 1.0657851 1.1366427 0.99942151 1.10028316 1.21181396 1.10092003 1.10136554 1.21251539
5.05 1.00000000 1.0660202763286 1.1363991558618 1.00000000 1.10064736 1.21142450 1.100647 1.100647 1.211424 0.9996223 1.0659972 1.1368297 0.99943350 1.10061163 1.21211302 1.10123548 1.10130857 1.21280007
5.06 1.00000000 1.0661553338990 1.1366871221544 1.00000000 1.10085654 1.21188500 1.100857 1.100856 1.211885 0.9996460 1.0661482 1.1370667 0.99946905 1.10084549 1.21249208 1.10143029 1.10141895 1.21313619
5.07 1.00000000 1.0662904091282 1.1369751625869 1.00000000 1.10106575 1.21234567 1.101066 1.101066 1.212346 0.9996697 1.0662796 1.1373303 0.99950459 1.10104901 1.21291374 1.10159475 1.10159832 1.21351493
5.08 1.00000000 1.0664255020196 1.1372632771810 1.00000000 1.10127501 1.21280652 1.101275 1.101275 1.212807 0.9997463 1.0663487 1.1375942 0.99961947 1.10115604 1.21333592 1.10157522 1.10187464 1.21379781
5.09 1.00000000 1.0665606125769 1.1375514659583 1.00000000 1.10148430 1.21326755 1.101484 1.101484 1.213268 0.9997212 1.0665815 1.1378024 0.99958183 1.10151666 1.21366903 1.10197747 1.10181632 1.21417676
5.1 1.00000000 1.0666957408033 1.1378397289407 1.00000000 1.10169364 1.21372875 1.101694 1.101694 1.213729 0.9997298 1.0667154 1.1380826 0.99959473 1.10172409 1.21411738 1.10217077 1.10201582 1.21460962
5.11 1.00000000 1.0668308867024 1.1381280661497 1.00000000 1.10190301 1.21419013 1.101903 1.101903 1.214190 0.9996805 1.0669801 1.1382883 0.99952079 1.10213420 1.21444656 1.10266261 1.10190443 1.21502881
5.12 1.00000000 1.0669660502777 1.1384164776072 1.00000000 1.10211243 1.21465169 1.102112 1.102112 1.214652 0.9997298 1.0670215 1.1386187 0.99959473 1.10219835 1.21497535 1.10264522 1.10232006 1.21546794
5.13 1.00000000 1.0671012315326 1.1387049633349 1.00000000 1.10232189 1.21511343 1.102322 1.102322 1.215113 0.9997471 1.0671444 1.1388985 0.99962067 1.10238878 1.21542323 1.10280711 1.10253592 1.21588445
5.14 1.00000000 1.0672364304705 1.1389935233545 1.00000000 1.10253139 1.21557534 1.102531 1.102531 1.215575 0.9997087 1.0673692 1.1391357 0.99956308 1.10273714 1.21580295 1.10321916 1.10253197 1.21633439
5.15 1.00000000 1.0673716470951 1.1392821576878 1.00000000 1.10274093 1.21603743 1.102741 1.102741 1.216037 0.9997046 1.0675268 1.1394041 0.99955693 1.10298138 1.21623267 1.10347029 1.10267743 1.21677179
5.16 1.00000000 1.0675068814096 1.1395708663565 1.00000000 1.10295051 1.21649970 1.102951 1.102950 1.216500 0.9997272 1.0676389 1.1396926 0.99959083 1.10315512 1.21669463 1.10360668 1.10292252 1.21719267
5.17 1.00000000 1.0676421334177 1.1398596493824 1.00000000 1.10316013 1.21696215 1.103160 1.103160 1.216962 0.9997278 1.0677682 1.1399875 0.99959173 1.10335552 1.21716690 1.10380617 1.10315023 1.21766404
5.18 1.00000000 1.0677774031227 1.1401485067873 1.00000000 1.10336979 1.21742477 1.103370 1.103370 1.217425 0.9997287 1.0679068 1.1402712 0.99959308 1.10357036 1.21762129 1.10401961 1.10334722 1.21811697
5.19 1.00000000 1.0679126905281 1.1404374385930 1.00000000 1.10357949 1.21788757 1.103579 1.103579 1.217888 0.9997308 1.0680435 1.1405562 0.99959623 1.10378227 1.21807782 1.10422812 1.10354900 1.21856984
5.2 1.00000000 1.0680479956375 1.1407264448212 1.00000000 1.10378923 1.21835055 1.103789 1.103789 1.218351 0.9997178 1.0681834 1.1408534 0.99957673 1.10399914 1.21855395 1.10446663 1.10376350 1.21906995
5.21 1.00000000 1.0681833184542 1.1410155254938 1.00000000 1.10399902 1.21881371 1.103999 1.103999 1.218814 0.9997146 1.0683158 1.1411491 0.99957193 1.10420441 1.21902774 1.10467729 1.10398739 1.21954979
5.22 1.00000000 1.0683186589819 1.1413046806325 1.00000000 1.10420884 1.21927705 1.104209 1.104209 1.219277 0.9997323 1.0684506 1.1414214 0.99959848 1.10441341 1.21946409 1.10485703 1.10417356 1.21995393
5.23 1.00000000 1.0684540172238 1.1415939102591 1.00000000 1.10441871 1.21974056 1.104419 1.104419 1.219741 0.9997332 1.0685761 1.1417185 0.99959983 1.10460800 1.21994024 1.10505021 1.10441011 1.22042862
5.24 1.00000000 1.0685893931836 1.1418832143956 1.00000000 1.10462861 1.22020425 1.104629 1.104629 1.220204 0.9996276 1.0686887 1.1421724 0.99944145 1.10478260 1.22066781 1.10540002 1.10489413 1.22135000
5.25 1.00000000 1.0687247868648 1.1421725930636 1.00000000 1.10483856 1.22066812 1.104839 1.104838 1.220668 0.9997394 1.0688395 1.1422989 0.99960913 1.10501645 1.22087061 1.10544854 1.10484383 1.22134800
5.26 1.00000000 1.0688601982706 1.1424620462851 1.00000000 1.10504855 1.22113217 1.105049 1.105048 1.221132 0.9997353 1.0689745 1.1425925 0.99960298 1.10522581 1.22134133 1.10566478 1.10506045 1.22182642
5.27 1.00000000 1.0689956274048 1.1427515740819 1.00000000 1.10525858 1.22159639 1.105259 1.105258 1.221596 0.9997227 1.0691010 1.1429113 0.99958408 1.10542200 1.22185252 1.10588196 1.10532676 1.22236092
5.28 1.00000000 1.0691310742707 1.1430411764758 1.00000000 1.10546864 1.22206080 1.105469 1.105469 1.222061 0.9997565 1.0692249 1.1431694 0.99963477 1.10561417 1.22226644 1.10601812 1.10550902 1.22271301
5.29 1.00000000 1.0692665388718 1.1433308534888 1.00000000 1.10567875 1.22252538 1.105679 1.105679 1.222525 0.9997573 1.0693514 1.1434684 0.99963597 1.10581038 1.22274600 1.10621307 1.10574654 1.22319128
5.3 1.00000000 1.0694020212116 1.1436206051426 1.00000000 1.10588890 1.22299015 1.105889 1.105889 1.222990 0.9997428 1.0695033 1.1437560 0.99961422 1.10604601 1.22320734 1.10647287 1.10592808 1.22367941
5.31 1.00000000 1.0695375212937 1.1439104314591 1.00000000 1.10609910 1.22345509 1.106099 1.106099 1.223455 0.9997467 1.0696272 1.1440534 0.99962007 1.10623822 1.22368446 1.10665867 1.10616722 1.22414955
5.32 1.00000000 1.0696730391214 1.1442003324602 1.00000000 1.10630933 1.22392021 1.106309 1.106309 1.223920 0.9997519 1.0697594 1.1443411 0.99962787 1.10644331 1.22414607 1.10685520 1.10637939 1.22460178
5.33 1.00000000 1.0698085746983 1.1444903081679 1.00000000 1.10651960 1.22438550 1.106520 1.106519 1.224385 0.9997454 1.0699091 1.1446243 0.99961812 1.10667557 1.22460053 1.10709835 1.10655784 1.22506836
5.34 1.00000000 1.0699441280278 1.1447803586039 1.00000000 1.10672992 1.22485098 1.106730 1.106730 1.224851 0.9997549 1.0700120 1.1449387 0.99963237 1.10683523 1.22510511 1.10724229 1.10685410 1.22555566
5.35 1.00000000 1.0700796991135 1.1450704837903 1.00000000 1.10694027 1.22531664 1.106940 1.106940 1.225317 0.9997616 1.0701375 1.1452315 0.99964242 1.10702996 1.22557510 1.10742595 1.10708395 1.22601350
5.36 1.00000000 1.0702152879588 1.1453606837488 1.00000000 1.10715067 1.22578247 1.107151 1.107151 1.225782 0.9997553 1.0702626 1.1455398 0.99963297 1.10722408 1.22607002 1.10763061 1.10733685 1.22652019
5.37 1.00000000 1.0703508945672 1.1456509585016 1.00000000 1.10736110 1.22624849 1.107361 1.107361 1.226248 0.9997566 1.0704244 1.1458022 0.99963492 1.10747518 1.22649132 1.10787964 1.10746619 1.22693925
5.38 1.00000000 1.0704865189422 1.1459413080703 1.00000000 1.10757158 1.22671468 1.107572 1.107571 1.226715 0.9997604 1.0705438 1.1461052 0.99964062 1.10766048 1.22697785 1.10805869 1.10772017 1.22741896
5.39 1.00000000 1.0706221610874 1.1462317324771 1.00000000 1.10778210 1.22718105 1.107782 1.107782 1.227181 0.9997549 1.0706854 1.1463974 0.99963237 1.10788025 1.22744711 1.10828769 1.10792399 1.22789852
5.4 1.00000000 1.0707578210061 1.1465222317438 1.00000000 1.10799266 1.22764760 1.107993 1.107993 1.227648 0.9997531 1.0708128 1.1467012 0.99962967 1.10807800 1.22793506 1.10848851 1.10816663 1.22838997
5.41 1.00000000 1.0708934987020 1.1468128058924 1.00000000 1.10820326 1.22811434 1.108203 1.108203 1.228114 0.9997610 1.0709265 1.1470057 0.99964152 1.10825449 1.22842420 1.10865192 1.10843151 1.22886472
5.42 1.00000000 1.0710291941784 1.1471034549448 1.00000000 1.10841390 1.22858125 1.108414 1.108414 1.228581 0.9997345 1.0710695 1.1473190 0.99960178 1.10847647 1.22892755 1.10891806 1.10866363 1.22941713
5.43 1.00000000 1.0711649074389 1.1473941789230 1.00000000 1.10862458 1.22904834 1.108625 1.108624 1.229048 0.9990331 1.0720809 1.1475354 0.99855000 1.11004693 1.22927525 1.11165884 1.10740836 1.23106029
5.44 1.00000000 1.0713006384870 1.1476849778491 1.00000000 1.10883531 1.22951561 1.108835 1.108835 1.229516 0.9994794 1.0714513 1.1481096 0.99921920 1.10906922 1.23019802 1.10993586 1.10921663 1.23115931
5.45 1.00000000 1.0714363873261 1.1479758517448 1.00000000 1.10904607 1.22998306 1.109046 1.109046 1.229983 0.9992772 1.0718191 1.1484013 0.99891600 1.10964034 1.23066688 1.11084450 1.10906826 1.23200237
5.46 1.00000000 1.0715721539599 1.1482668006324 1.00000000 1.10925688 1.23045069 1.109257 1.109257 1.230451 0.9988085 1.0714956 1.1498438 0.99821328 1.10913801 1.23298636 1.11112328 1.11166180 1.23519330
5.47 1.00000000 1.0717079383917 1.1485578245337 1.00000000 1.10946772 1.23091850 1.109468 1.109468 1.230919 0.9989278 1.0718060 1.1497901 0.99839213 1.10962000 1.23289999 1.11140700 1.11110109 1.23488553
5.48 1.00000000 1.0718437406250 1.1488489234707 1.00000000 1.10967861 1.23138648 1.109679 1.109678 1.231386 0.9991328 1.0716300 1.1501751 0.99869948 1.10934670 1.23351928 1.11079131 1.11193307 1.23512559
5.49 1.00000000 1.0719795606635 1.1491400974655 1.00000000 1.10988954 1.23185465 1.109890 1.109889 1.231855 0.9989360 1.0718984 1.1505577 0.99840442 1.10976349 1.23413482 1.11153704 1.11207012 1.23610713
5.5 1.00000000 1.0721153985105 1.1494313465400 1.00000000 1.11010051 1.23232300 1.110101 1.110100 1.232323 0.9989171 1.0722638 1.1506176 0.99837609 1.11033100 1.23423120 1.11213701 1.11158853 1.23623874
5.51 1.00000000 1.0722512541696 1.1497226707164 1.00000000 1.11031152 1.23279153 1.110312 1.110311 1.232792 0.9990711 1.0724130 1.1506854 0.99860697 1.11056276 1.23434029 1.11211197 1.11145478 1.23606216
5.52 1.00000000 1.0723871276443 1.1500140700166 1.00000000 1.11052257 1.23326024 1.110523 1.110522 1.233260 0.9992732 1.0724076 1.1508639 0.99891000 1.11055437 1.23462751 1.11176620 1.11172181 1.23597472
5.53 1.00000000 1.0725230189381 1.1503055444627 1.00000000 1.11073366 1.23372913 1.110734 1.110734 1.233729 0.9992856 1.0727104 1.1509518 0.99892859 1.11102476 1.23476896 1.11221640 1.11137844 1.23609332
5.54 1.00000000 1.0726589280544 1.1505970940767 1.00000000 1.11094479 1.23419820 1.110945 1.110945 1.234198 0.9994454 1.0726795 1.1512211 0.99916822 1.11097675 1.23520236 1.11190161 1.11181657 1.23623063
5.55 1.00000000 1.0727948549969 1.1508887188807 1.00000000 1.11115597 1.23466745 1.111156 1.111156 1.234667 0.9994983 1.0728052 1.1514552 0.99924754 1.11117204 1.23557914 1.11200878 1.11196025 1.23650956
5.56 1.00000000 1.0729307997689 1.1511804188968 1.00000000 1.11136718 1.23513688 1.111367 1.111367 1.235137 0.9995417 1.0729706 1.1516559 0.99931263 1.11142902 1.23590220 1.11219351 1.11199382 1.23675231
5.57 1.00000000 1.0730667623741 1.1514721941470 1.00000000 1.11157844 1.23560650 1.111578 1.111578 1.235607 0.9996115 1.0730434 1.1519274 0.99941731 1.11154214 1.23633927 1.11219020 1.11227386 1.23706009
5.58 1.00000000 1.0732027428159 1.1517640446533 1.00000000 1.11178974 1.23607629 1.111790 1.111790 1.236076 0.9996598 1.0731899 1.1521473 0.99948974 1.11176978 1.23669330 1.11233736 1.11236456 1.23732466
5.59 1.00000000 1.0733387410978 1.1520559704380 1.00000000 1.11200108 1.23654626 1.112001 1.112001 1.236546 0.9997094 1.0733390 1.1523698 0.99956413 1.11200148 1.23705156 1.11248638 1.11245496 1.23759099
5.6 1.00000000 1.0734747572234 1.1523479715231 1.00000000 1.11221246 1.23701641 1.112212 1.112212 1.237016 0.9996397 1.0736386 1.1525514 0.99945960 1.11246710 1.23734399 1.11306860 1.11225221 1.23801301
5.61 1.00000000 1.0736107911961 1.1526400479306 1.00000000 1.11242388 1.23748675 1.112424 1.112424 1.237487 0.9996848 1.0737614 1.1528002 0.99952724 1.11265797 1.23774467 1.11318424 1.11242152 1.23833010
5.62 1.00000000 1.0737468430195 1.1529321996827 1.00000000 1.11263534 1.23795726 1.112635 1.112635 1.237957 0.9997031 1.0738809 1.1530869 0.99955468 1.11284371 1.23820644 1.11333950 1.11265080 1.23875808
5.63 1.00000000 1.0738829126971 1.1532244268016 1.00000000 1.11284684 1.23842796 1.112847 1.112847 1.238428 0.9996705 1.0741043 1.1533249 0.99950579 1.11319099 1.23858981 1.11374141 1.11264807 1.23920224
5.64 1.00000000 1.0740190002324 1.1535167293093 1.00000000 1.11305839 1.23889884 1.113058 1.113058 1.238899 0.9996540 1.0742719 1.1536028 0.99948104 1.11345155 1.23903750 1.11402969 1.11278978 1.23968084
5.65 1.00000000 1.0741551056289 1.1538091072280 1.00000000 1.11326997 1.23936990 1.113270 1.113270 1.239370 0.9996841 1.0743715 1.1538965 0.99952619 1.11360640 1.23951071 1.11413429 1.11305997 1.24009828
5.66 1.00000000 1.0742912288901 1.1541015605798 1.00000000 1.11348160 1.23984114 1.113482 1.113481 1.239841 0.9996937 1.0745181 1.1541631 0.99954059 1.11383434 1.23994031 1.11434628 1.11321789 1.24051021
5.67 1.00000000 1.0744273700196 1.1543940893869 1.00000000 1.11369327 1.24031256 1.113693 1.113693 1.240313 0.9997014 1.0746452 1.1544572 0.99955213 1.11403197 1.24041427 1.11453114 1.11344585 1.24097006
5.68 1.00000000 1.0745635290208 1.1546866936714 1.00000000 1.11390498 1.24078416 1.113905 1.113905 1.240784 0.9997001 1.0747911 1.1547404 0.99955018 1.11425885 1.24087073 1.11476029 1.11362879 1.24142915
5.69 1.00000000 1.0746997058974 1.1549793734555 1.00000000 1.11411673 1.24125595 1.114117 1.114117 1.241256 0.9996995 1.0749324 1.1550297 0.99954928 1.11447859 1.24133708 1.11498113 1.11382766 1.24189683
5.7 1.00000000 1.0748359006527 1.1552721287613 1.00000000 1.11432852 1.24172791 1.114329 1.114328 1.241728 0.9997749 1.0749273 1.1553856 0.99966237 1.11447066 1.24191086 1.11484707 1.11435043 1.24233031
5.71 1.00000000 1.0749721132903 1.1555649596111 1.00000000 1.11454035 1.24220006 1.114540 1.114540 1.242200 0.9997158 1.0751673 1.1556341 0.99957373 1.11484392 1.24231155 1.11531935 1.11433675 1.24284134
5.72 1.00000000 1.0751083438138 1.1558578660270 1.00000000 1.11475223 1.24267239 1.114752 1.114752 1.242672 0.9997516 1.0752324 1.1559628 0.99962742 1.11494518 1.24284162 1.11536074 1.11471097 1.24330485
5.73 1.00000000 1.0752445922267 1.1561508480313 1.00000000 1.11496414 1.24314490 1.114964 1.114964 1.243145 0.9997095 1.0754611 1.1562040 0.99956428 1.11530092 1.24323063 1.11578709 1.11470421 1.24377257
5.74 1.00000000 1.0753808585325 1.1564439056461 1.00000000 1.11517610 1.24361759 1.115176 1.115176 1.243618 0.9997184 1.0755759 1.1565082 0.99957763 1.11547950 1.24372131 1.11595084 1.11496564 1.24424684
5.75 1.00000000 1.0755171427347 1.1567370388936 1.00000000 1.11538810 1.24409047 1.115388 1.115388 1.244090 0.9997369 1.0756816 1.1568151 0.99960538 1.11564394 1.24421641 1.11608437 1.11524508 1.24470760
5.76 1.00000000 1.0756534448368 1.1570302477961 1.00000000 1.11560014 1.24456353 1.115600 1.115600 1.244564 0.9997356 1.0758147 1.1571142 0.99960343 1.11585101 1.24469898 1.11629370 1.11547059 1.24519279
5.77 1.00000000 1.0757897648424 1.1573235323758 1.00000000 1.11581222 1.24503676 1.115812 1.115812 1.245037 0.9997195 1.0759838 1.1573887 0.99957928 1.11611411 1.24514193 1.11658388 1.11560451 1.24566601
5.78 1.00000000 1.0759261027551 1.1576168926550 1.00000000 1.11602434 1.24551019 1.116024 1.116024 1.245510 0.9997113 1.0761195 1.1576935 0.99956698 1.11632526 1.24563382 1.11680886 1.11583413 1.24617344
5.79 1.00000000 1.0760624585782 1.1579103286557 1.00000000 1.11623650 1.24598379 1.116237 1.116236 1.245984 0.9997153 1.0762480 1.1579920 0.99957298 1.11652522 1.24611562 1.11700220 1.11606581 1.24664796
5.8 1.00000000 1.0761988323154 1.1582038404004 1.00000000 1.11644871 1.24645757 1.116449 1.116449 1.246458 0.9996789 1.0763980 1.1583184 0.99951839 1.11675865 1.24664251 1.11729675 1.11630432 1.24724319
5.81 1.00000000 1.0763352239702 1.1584974279113 1.00000000 1.11666095 1.24693154 1.116661 1.116661 1.246932 0.9996886 1.0764586 1.1586876 0.99953294 1.11685296 1.24723859 1.11737484 1.11674377 1.24782140
5.82 1.00000000 1.0764716335461 1.1587910912106 1.00000000 1.11687324 1.24740569 1.116873 1.116873 1.247406 0.9996203 1.0763680 1.1593306 0.99943050 1.11671196 1.24827694 1.11734829 1.11781461 1.24898824
5.83 1.00000000 1.0766080610467 1.1590848303207 1.00000000 1.11708557 1.24788003 1.117086 1.117085 1.247880 0.9991261 1.0771208 1.1595883 0.99868944 1.11788369 1.24869317 1.11935067 1.11701529 1.25033180
5.84 1.00000000 1.0767445064754 1.1593786452637 1.00000000 1.11729794 1.24835454 1.117298 1.117298 1.248355 0.9992111 1.0773415 1.1596691 0.99881688 1.11822728 1.24882369 1.11955184 1.11678879 1.25030295
5.85 1.00000000 1.0768809698359 1.1596725360620 1.00000000 1.11751035 1.24882924 1.117510 1.117510 1.248829 0.9993980 1.0772237 1.1600065 0.99909714 1.11804388 1.24936874 1.11905423 1.11745949 1.25049776
5.86 1.00000000 1.0770174511317 1.1599665027379 1.00000000 1.11772280 1.24930412 1.117723 1.117723 1.249304 0.9995623 1.0771729 1.1602932 0.99934352 1.11796480 1.24983194 1.11869920 1.11795286 1.25065297
5.87 1.00000000 1.0771539503662 1.1602605453137 1.00000000 1.11793530 1.24977918 1.117935 1.117935 1.249779 0.9996265 1.0772922 1.1605191 0.99943980 1.11815053 1.25019696 1.11877727 1.11809361 1.25089771
5.88 1.00000000 1.0772904675430 1.1605546638117 1.00000000 1.11814783 1.25025443 1.118148 1.118148 1.250254 0.9996772 1.0774160 1.1607570 0.99951584 1.11834328 1.25058141 1.11888500 1.11824467 1.25118718
5.89 1.00000000 1.0774270026658 1.1608488582542 1.00000000 1.11836041 1.25072986 1.118360 1.118360 1.250730 0.9997131 1.0775467 1.1610104 0.99956968 1.11854678 1.25099094 1.11902832 1.11840735 1.25152950
5.9 1.00000000 1.0775635557379 1.1611431286635 1.00000000 1.11857303 1.25120547 1.118573 1.118573 1.251205 0.9997413 1.0776835 1.1612725 0.99961198 1.11875979 1.25141459 1.11919406 1.11857309 1.25190035
5.91 1.00000000 1.0777001267630 1.1614374750620 1.00000000 1.11878569 1.25168127 1.118786 1.118786 1.251681 0.9997374 1.0778330 1.1615528 0.99960613 1.11899260 1.25186770 1.11943351 1.11874529 1.25236097
5.92 1.00000000 1.0778367157445 1.1617318974721 1.00000000 1.11899839 1.25215725 1.118998 1.118998 1.252157 0.9997548 1.0779575 1.1618373 0.99963222 1.11918649 1.25232766 1.11959826 1.11896245 1.25278841
5.93 1.00000000 1.0779733226861 1.1620263959160 1.00000000 1.11921113 1.25263341 1.119211 1.119211 1.252633 0.9997648 1.0780827 1.1621326 0.99964722 1.11938148 1.25280514 1.11977651 1.11919409 1.25324726
5.94 1.00000000 1.0781099475913 1.1623209704162 1.00000000 1.11942391 1.25310975 1.119424 1.119424 1.253110 0.9997594 1.0782241 1.1624278 0.99963912 1.11960171 1.25328252 1.12000590 1.11940033 1.25373497
5.95 1.00000000 1.0782465904636 1.1626156209950 1.00000000 1.11963674 1.25358628 1.119637 1.119637 1.253586 0.9997703 1.0783524 1.1627171 0.99965547 1.11980155 1.25375041 1.12018749 1.11961839 1.25418251
5.96 1.00000000 1.0783832513065 1.1629103476747 1.00000000 1.11984960 1.25406299 1.119850 1.119849 1.254063 0.9997691 1.0784852 1.1630178 0.99965367 1.12000841 1.25423681 1.12039644 1.11984589 1.25467134
5.97 1.00000000 1.0785199301236 1.1632051504778 1.00000000 1.12006251 1.25453989 1.120063 1.120062 1.254540 0.9997730 1.0786219 1.1633088 0.99965952 1.12022136 1.25470758 1.12060290 1.12005325 1.25513493
5.98 1.00000000 1.0786566269185 1.1635000294267 1.00000000 1.12027546 1.25501697 1.120275 1.120275 1.255017 0.9997785 1.0787537 1.1636019 0.99966777 1.12042669 1.25518180 1.12079905 1.12027124 1.25559895
5.99 1.00000000 1.0787933416947 1.1637949845437 1.00000000 1.12048845 1.25549423 1.120488 1.120488 1.255494 0.9997837 1.0788841 1.1638984 0.99967557 1.12062986 1.25566158 1.12099354 1.12049627 1.25606909
6.0 1.00000000 1.0789300744557 1.1640900158513 1.00000000 1.12070149 1.25597168 1.120701 1.120701 1.255972 0.9997894 1.0790058 1.1642038 0.99968412 1.12081948 1.25615583 1.12117364 1.12074768 1.25655275
6.01 1.00000000 1.0790668252052 1.1643851233719 1.00000000 1.12091456 1.25644931 1.120915 1.120914 1.256449 0.9997845 1.0791450 1.1645001 0.99967677 1.12103637 1.25663542 1.12139884 1.12095865 1.25704173
6.02 1.00000000 1.0792035939465 1.1646803071278 1.00000000 1.12112768 1.25692712 1.121128 1.121128 1.256927 0.9997867 1.0792764 1.1647994 0.99968007 1.12124113 1.25711992 1.12159996 1.12118606 1.25752224
6.03 1.00000000 1.0793403806834 1.1649755671416 1.00000000 1.12134084 1.25740512 1.121341 1.121341 1.257405 0.9997886 1.0794078 1.1650982 0.99968292 1.12144590 1.25760367 1.12180160 1.12141270 1.25800256
6.04 1.00000000 1.0794771854193 1.1652709034356 1.00000000 1.12155403 1.25788331 1.121554 1.121554 1.257883 0.9997888 1.0795434 1.1653952 0.99968322 1.12165723 1.25808457 1.12201266 1.12163015 1.25848323
6.05 1.00000000 1.0796140081578 1.1655663160323 1.00000000 1.12176728 1.25836167 1.121767 1.121767 1.258362 0.9997897 1.0796730 1.1656977 0.99968457 1.12185922 1.25857445 1.12221320 1.12186487 1.25897157
6.06 1.00000000 1.0797508489025 1.1658618049542 1.00000000 1.12198056 1.25884022 1.121981 1.121980 1.258840 0.9998074 1.0796368 1.1661712 0.99971111 1.12180280 1.25934136 1.12212697 1.12260494 1.25970528
6.07 1.00000000 1.0798877076569 1.1661573702238 1.00000000 1.12219388 1.25931896 1.122194 1.122194 1.259319 0.9997897 1.0799362 1.1663019 0.99968457 1.12226947 1.25955308 1.12262358 1.12232678 1.25995051
6.08 1.00000000 1.0800245844245 1.1664530118634 1.00000000 1.12240725 1.25979788 1.122407 1.122407 1.259798 0.9997825 1.0800712 1.1666092 0.99967377 1.12247991 1.26005092 1.12284622 1.12255989 1.26046212
6.09 1.00000000 1.0801614792090 1.1667487298955 1.00000000 1.12262065 1.26027698 1.122621 1.122621 1.260277 0.9997501 1.0796154 1.1676443 0.99962517 1.12176944 1.26172830 1.12219007 1.12476616 1.26220141
6.1 1.00000000 1.0802983920138 1.1670445243428 1.00000000 1.12283410 1.26075627 1.122834 1.122834 1.260756 0.9995696 1.0798943 1.1680162 0.99935447 1.12220416 1.26233115 1.12292904 1.12486764 1.26314655
6.11 1.00000000 1.0804353228426 1.1673403952275 1.00000000 1.12304759 1.26123575 1.123048 1.123047 1.261236 0.9984875 1.0803171 1.1694684 0.99773211 1.12286327 1.26468608 1.12541559 1.12630461 1.26756077
6.12 1.00000000 1.0805722716989 1.1676363425724 1.00000000 1.12326112 1.26171541 1.123261 1.123261 1.261715 0.9984789 1.0803785 1.1698565 0.99771922 1.12295900 1.26531568 1.12552608 1.12676926 1.26820818
6.13 1.00000000 1.0807092385862 1.1679323663997 1.00000000 1.12347470 1.26219525 1.123475 1.123475 1.262195 0.9988038 1.0808660 1.1693021 0.99820624 1.12371915 1.26441633 1.12573845 1.12520671 1.26668847
6.14 1.00000000 1.0808462235082 1.1682284667322 1.00000000 1.12368831 1.26267528 1.123688 1.123688 1.262675 0.9989696 1.0807464 1.1696675 0.99845480 1.12353265 1.26500906 1.12527142 1.12592105 1.26696678
6.15 1.00000000 1.0809832264683 1.1685246435922 1.00000000 1.12390197 1.26315549 1.123902 1.123902 1.263155 0.9990046 1.0809791 1.1698046 0.99850727 1.12389554 1.26523147 1.12557572 1.12575540 1.26712294
6.16 1.00000000 1.0811202474702 1.1688208970024 1.00000000 1.12411567 1.26363589 1.124116 1.124116 1.263636 0.9990892 1.0811565 1.1699382 0.99863411 1.12417221 1.26544823 1.12570981 1.12567115 1.26717906
6.17 1.00000000 1.0812572865174 1.1691172269852 1.00000000 1.12432941 1.26411647 1.124329 1.124329 1.264116 0.9992299 1.0813191 1.1700160 0.99884507 1.12442582 1.26557446 1.12572595 1.12552953 1.26703780
6.18 1.00000000 1.0813943436134 1.1694136335632 1.00000000 1.12454319 1.26459724 1.124543 1.124543 1.264597 0.9993590 1.0813702 1.1702337 0.99903865 1.12450553 1.26592769 1.12558761 1.12576386 1.26714586
6.19 1.00000000 1.0815314187619 1.1697101167590 1.00000000 1.12475701 1.26507819 1.124757 1.124757 1.265078 0.9993674 1.0816413 1.1703631 0.99905125 1.12492843 1.26613767 1.12599672 1.12552731 1.26734006
6.2 1.00000000 1.0816685119664 1.1700066765952 1.00000000 1.12497088 1.26555933 1.124971 1.124971 1.265559 0.9994830 1.0816611 1.1706372 0.99922460 1.12495932 1.26658249 1.12583229 1.12589181 1.26756536
6.21 1.00000000 1.0818056232305 1.1703033130942 1.00000000 1.12518479 1.26604065 1.125185 1.125185 1.266041 0.9995402 1.0817986 1.1708568 0.99931038 1.12517383 1.26693891 1.12595031 1.12599394 1.26781322
6.22 1.00000000 1.0819427525577 1.1706000262787 1.00000000 1.12539874 1.26652216 1.125399 1.125399 1.266522 0.9995893 1.0819604 1.1710538 0.99938401 1.12542627 1.26725867 1.12611995 1.12602549 1.26803977
6.23 1.00000000 1.0820798999516 1.1708968161713 1.00000000 1.12561273 1.26700386 1.125613 1.125613 1.267004 0.9996584 1.0820889 1.1712680 0.99948764 1.12562677 1.26760638 1.12620379 1.12613382 1.26825618
6.24 1.00000000 1.0822170654159 1.1711936827946 1.00000000 1.12582676 1.26748574 1.125827 1.125827 1.267486 0.9997303 1.0821438 1.1715592 0.99959548 1.12571243 1.26807914 1.12616799 1.12646810 1.26859231
6.25 1.00000000 1.0823542489539 1.1714906261711 1.00000000 1.12604083 1.26796781 1.126041 1.126041 1.267968 0.9997625 1.0823301 1.1717587 0.99964377 1.12600315 1.26840306 1.12640441 1.12646493 1.26885506
6.26 1.00000000 1.0824914505694 1.1717876463235 1.00000000 1.12625495 1.26845006 1.126255 1.126255 1.268450 0.9996923 1.0825973 1.1719968 0.99953849 1.12642015 1.26878968 1.12694024 1.12639114 1.26937551
6.27 1.00000000 1.0826286702659 1.1720847432745 1.00000000 1.12646911 1.26893250 1.126469 1.126469 1.268933 0.9997841 1.0826386 1.1722942 0.99967617 1.12648460 1.26927266 1.12684951 1.12675545 1.26968382
6.28 1.00000000 1.0827659080470 1.1723819170465 1.00000000 1.12668331 1.26941512 1.126683 1.126683 1.269415 0.9997745 1.0827881 1.1725766 0.99966177 1.12671794 1.26973133 1.12709916 1.12692919 1.27016094
6.29 1.00000000 1.0829031639162 1.1726791676623 1.00000000 1.12689755 1.26989793 1.126898 1.126897 1.269898 0.9998019 1.0828894 1.1728751 0.99970286 1.12687606 1.27021621 1.12721100 1.12720134 1.27059375
6.3 1.00000000 1.0830404378771 1.1729764951445 1.00000000 1.12711183 1.27038093 1.127112 1.127112 1.270381 0.9998633 1.0829368 1.1732015 0.99979496 1.12695005 1.27074648 1.12718117 1.12759787 1.27100709
6.31 1.00000000 1.0831777299334 1.1732738995158 1.00000000 1.12732616 1.27086411 1.127326 1.127326 1.270864 0.9997756 1.0832627 1.1733989 0.99966342 1.12745881 1.27106721 1.12783842 1.12737352 1.27149517
6.32 1.00000000 1.0833150400885 1.1735713807987 1.00000000 1.12754052 1.27134748 1.127541 1.127540 1.271347 0.9998214 1.0833060 1.1737402 0.99973211 1.12752641 1.27162181 1.12782854 1.12779780 1.27196256
6.33 1.00000000 1.0834523683461 1.1738689390161 1.00000000 1.12775493 1.27183103 1.127755 1.127755 1.271831 0.9998193 1.0834592 1.1740232 0.99972896 1.12776560 1.27208174 1.12807135 1.12796643 1.27242662
6.34 1.00000000 1.0835897147097 1.1741665741905 1.00000000 1.12796938 1.27231477 1.127969 1.127969 1.272315 0.9998250 1.0835940 1.1743174 0.99973751 1.12797607 1.27255993 1.12827223 1.12817990 1.27289405
6.35 1.00000000 1.0837270791830 1.1744642863446 1.00000000 1.12818387 1.27279870 1.128184 1.128184 1.272799 0.9997722 1.0838384 1.1745620 0.99965832 1.12835771 1.27295754 1.12874338 1.12815070 1.27339263
6.36 1.00000000 1.0838644617694 1.1747620755012 1.00000000 1.12839841 1.27328281 1.128398 1.128398 1.273283 0.9999272 1.0836428 1.1750366 0.99989080 1.12805227 1.27372916 1.12817547 1.12914019 1.27386827
6.37 1.00000000 1.0840018624727 1.1750599416829 1.00000000 1.12861298 1.27376711 1.128613 1.128613 1.273767 0.9998708 1.0839129 1.1752567 0.99980621 1.12847405 1.27408706 1.12869278 1.12903532 1.27433401
6.38 1.00000000 1.0841392812963 1.1753578849124 1.00000000 1.12882760 1.27425160 1.128828 1.128827 1.274252 0.9998864 1.0840206 1.1755684 0.99982960 1.12864225 1.27459396 1.12883460 1.12931619 1.27481119
6.39 1.00000000 1.0842767182438 1.1756559052125 1.00000000 1.12904226 1.27473627 1.129042 1.129042 1.274736 0.9998517 1.0842380 1.1758211 0.99977756 1.12898179 1.27500496 1.12923298 1.12934059 1.27528864
6.4 1.00000000 1.0844141733189 1.1759540026059 1.00000000 1.12925696 1.27522114 1.129257 1.129257 1.275221 0.9998818 1.0843071 1.1761564 0.99982271 1.12908972 1.27555037 1.12928993 1.12971569 1.27577655
6.41 1.00000000 1.0845516465252 1.1762521771152 1.00000000 1.12947171 1.27570618 1.129472 1.129472 1.275706 0.9998448 1.0845297 1.1764062 0.99976721 1.12943743 1.27595676 1.12970041 1.12972771 1.27625386
6.42 1.00000000 1.0846891378661 1.1765504287633 1.00000000 1.12968649 1.27619142 1.129686 1.129686 1.276191 0.9999392 1.0844619 1.1768164 0.99990880 1.12933152 1.27662419 1.12943452 1.13042465 1.27674063
6.43 1.00000000 1.0848266473454 1.1768487575728 1.00000000 1.12990132 1.27667684 1.129901 1.129901 1.276677 0.9998001 1.0849104 1.1769412 0.99970016 1.13003217 1.27682727 1.13037110 1.12990347 1.27721023
6.44 1.00000000 1.0849641749665 1.1771471635666 1.00000000 1.13011619 1.27716245 1.130116 1.130116 1.277162 0.9997907 1.0850677 1.1772293 0.99968607 1.13027795 1.27729612 1.13063289 1.13007258 1.27769723
6.45 1.00000000 1.0851017207332 1.1774456467674 1.00000000 1.13033110 1.27764824 1.130331 1.130331 1.277648 0.9998170 1.0851456 1.1775614 0.99972551 1.13039967 1.27783666 1.13071004 1.13042908 1.27818751
6.46 1.00000000 1.0852392846489 1.1777442071980 1.00000000 1.13054606 1.27813423 1.130546 1.130546 1.278134 0.9998176 1.0852825 1.1778594 0.99972641 1.13061359 1.27832175 1.13092300 1.13064425 1.27867158
6.47 1.00000000 1.0853768667173 1.1780428448811 1.00000000 1.13076105 1.27862040 1.130761 1.130761 1.278620 0.9998145 1.0854299 1.1781511 0.99972176 1.13084393 1.27879665 1.13115866 1.13083390 1.27915256
6.48 1.00000000 1.0855144669419 1.1783415598396 1.00000000 1.13097609 1.27910676 1.130976 1.130976 1.279107 0.9998142 1.0855716 1.1784459 0.99972131 1.13106538 1.27927665 1.13138068 1.13103687 1.27963327
6.49 1.00000000 1.0856520853264 1.1786403520961 1.00000000 1.13119117 1.27959330 1.131191 1.131191 1.279593 0.9998151 1.0857072 1.1787457 0.99972266 1.13127731 1.27976486 1.13159115 1.13125654 1.28011989
6.5 1.00000000 1.0857897218743 1.1789392216736 1.00000000 1.13140629 1.28008004 1.131406 1.131406 1.280080 0.9998171 1.0858394 1.1790478 0.99972566 1.13148394 1.28025688 1.13179444 1.13148480 1.28060820
6.51 1.00000000 1.0859273765893 1.1792381685949 1.00000000 1.13162146 1.28056696 1.131621 1.131621 1.280567 0.9998155 1.0859900 1.1793345 0.99972326 1.13171934 1.28072387 1.13203262 1.13166209 1.28107840
6.52 1.00000000 1.0860650494750 1.1795371928827 1.00000000 1.13183666 1.28105407 1.131837 1.131837 1.281054 0.9998148 1.0861230 1.1796401 0.99972221 1.13192725 1.28122172 1.13224178 1.13189405 1.28157773
6.53 1.00000000 1.0862027405348 1.1798362945599 1.00000000 1.13205191 1.28154136 1.132052 1.132052 1.281541 0.9998150 1.0862632 1.1799357 0.99972251 1.13214643 1.28170333 1.13246068 1.13210031 1.28205909
6.54 1.00000000 1.0863404497726 1.1801354736493 1.00000000 1.13226720 1.28202885 1.132267 1.132267 1.282029 0.9998164 1.0863949 1.1802399 0.99972461 1.13235233 1.28219901 1.13266425 1.13233220 1.28255221
6.55 1.00000000 1.0864781771917 1.1804347301737 1.00000000 1.13248253 1.28251652 1.132483 1.132482 1.282517 0.9998189 1.0865286 1.1805408 0.99972836 1.13256137 1.28268939 1.13286910 1.13255619 1.28303791
6.56 1.00000000 1.0866159227959 1.1807340641561 1.00000000 1.13269790 1.28300438 1.132698 1.132698 1.283004 0.9998170 1.0866706 1.1808382 0.99972551 1.13278340 1.28317412 1.13309442 1.13276211 1.28352644
6.57 1.00000000 1.0867536865888 1.1810334756192 1.00000000 1.13291332 1.28349243 1.132913 1.132913 1.283492 0.9997248 1.0869397 1.1811109 0.99958723 1.13320420 1.28361864 1.13367215 1.13273375 1.28414870
6.58 1.00000000 1.0868914685738 1.1813329645860 1.00000000 1.13312878 1.28398067 1.133129 1.133129 1.283981 0.9997771 1.0869056 1.1815407 0.99966567 1.13315088 1.28431936 1.13352985 1.13340543 1.28474889
6.59 1.00000000 1.0870292687548 1.1816325310793 1.00000000 1.13334428 1.28446909 1.133344 1.133344 1.284469 0.9998107 1.0870824 1.1817475 0.99971606 1.13342737 1.28465656 1.13374929 1.13342645 1.28502143
6.6 1.00000000 1.0871670871352 1.1819321751220 1.00000000 1.13355982 1.28495771 1.133560 1.133560 1.284958 0.9998229 1.0872107 1.1820410 0.99973436 1.13362803 1.28513518 1.13392925 1.13364803 1.28547665
6.61 1.00000000 1.0873049237186 1.1822318967369 1.00000000 1.13377541 1.28544651 1.133775 1.133775 1.285447 0.9998142 1.0873702 1.1823276 0.99972131 1.13387751 1.28560260 1.13419360 1.13381083 1.28596098
6.62 1.00000000 1.0874427785088 1.1825316959470 1.00000000 1.13399103 1.28593550 1.133991 1.133991 1.285935 0.9998151 1.0875089 1.1826257 0.99972266 1.13409446 1.28608884 1.13440908 1.13402268 1.28644562
6.63 1.00000000 1.0875806515092 1.1828315727752 1.00000000 1.13420670 1.28642468 1.134207 1.134207 1.286425 0.9998130 1.0876474 1.1829273 0.99971951 1.13431112 1.28658085 1.13462937 1.13423983 1.28694182
6.64 1.00000000 1.0877185427234 1.1831315272445 1.00000000 1.13442241 1.28691405 1.134422 1.134422 1.286914 0.9998101 1.0877928 1.1832229 0.99971516 1.13453858 1.28706313 1.13486183 1.13443752 1.28742984
6.65 1.00000000 1.0878564521552 1.1834315593776 1.00000000 1.13463817 1.28740360 1.134638 1.134638 1.287404 0.9997450 1.0880750 1.1834433 0.99961752 1.13498010 1.28742276 1.13541437 1.13431307 1.28791536
6.66 1.00000000 1.0879943798081 1.1837316691976 1.00000000 1.13485396 1.28789335 1.134854 1.134854 1.287893 0.9997694 1.0881522 1.1837812 0.99965412 1.13510090 1.28797418 1.13549364 1.13467814 1.28841982
6.67 1.00000000 1.0881323256857 1.1840318567274 1.00000000 1.13506980 1.28838328 1.135070 1.135070 1.288383 0.9997607 1.0883184 1.1840601 0.99964107 1.13536096 1.28842938 1.13576862 1.13481917 1.28889200
6.68 1.00000000 1.0882702897916 1.1843321219899 1.00000000 1.13528568 1.28887341 1.135286 1.135286 1.288873 0.9997609 1.0884565 1.1843602 0.99964137 1.13557707 1.28891924 1.13598447 1.13503458 1.28938165
6.69 1.00000000 1.0884082721295 1.1846324650081 1.00000000 1.13550160 1.28936372 1.135502 1.135501 1.289364 0.9997647 1.0885872 1.1846636 0.99964707 1.13578162 1.28941455 1.13618261 1.13526626 1.28986978
6.7 1.00000000 1.0885462727029 1.1849328858050 1.00000000 1.13571756 1.28985422 1.135718 1.135717 1.289854 0.9997700 1.0887186 1.1849662 0.99965502 1.13598727 1.28990862 1.13637930 1.13549566 1.29035377
6.71 1.00000000 1.0886842915155 1.1852333844035 1.00000000 1.13593357 1.29034491 1.135934 1.135933 1.290345 0.9997704 1.0888515 1.1852709 0.99965562 1.13619528 1.29040618 1.13658670 1.13572570 1.29085072
6.72 1.00000000 1.0888223285709 1.1855339608265 1.00000000 1.13614962 1.29083579 1.136150 1.136149 1.290836 0.9997726 1.0889827 1.1855764 0.99965892 1.13640064 1.29090511 1.13678838 1.13595951 1.29134556
6.73 1.00000000 1.0889603838726 1.1858346150972 1.00000000 1.13636571 1.29132686 1.136366 1.136366 1.291327 0.9997780 1.0891123 1.1858801 0.99966702 1.13660351 1.29140116 1.13698210 1.13619318 1.29183131
6.74 1.00000000 1.0890984574244 1.1861353472385 1.00000000 1.13658184 1.29181812 1.136582 1.136582 1.291818 0.9997781 1.0892434 1.1861880 0.99966717 1.13680874 1.29190414 1.13718723 1.13643051 1.29233427
6.75 1.00000000 1.0892365492299 1.1864361572734 1.00000000 1.13679802 1.29230957 1.136798 1.136798 1.292310 0.9997795 1.0893813 1.1864874 0.99966927 1.13702463 1.29239329 1.13740080 1.13664494 1.29282086
6.76 1.00000000 1.0893746592926 1.1867370452248 1.00000000 1.13701424 1.29280121 1.137014 1.137014 1.292801 0.9997825 1.0895122 1.1867929 0.99967377 1.13722958 1.29289248 1.13760070 1.13687905 1.29331440
6.77 1.00000000 1.0895127876162 1.1870380111159 1.00000000 1.13723050 1.29329304 1.137231 1.137230 1.293293 0.9997855 1.0896460 1.1870953 0.99967827 1.13743907 1.29338666 1.13780514 1.13710413 1.29380292
6.78 1.00000000 1.0896509342042 1.1873390549696 1.00000000 1.13744680 1.29378505 1.137447 1.137447 1.293785 0.9997876 1.0897782 1.1874003 0.99968142 1.13764608 1.29388516 1.13800863 1.13733540 1.29429750
6.79 1.00000000 1.0897890990604 1.1876401768090 1.00000000 1.13766314 1.29427726 1.137663 1.137663 1.294277 0.9997867 1.0899140 1.1877048 0.99968007 1.13785873 1.29438290 1.13822288 1.13756028 1.29479714
6.8 1.00000000 1.0899272821884 1.1879413766572 1.00000000 1.13787953 1.29476966 1.137880 1.137879 1.294770 0.9997923 1.0900425 1.1880101 0.99968847 1.13805997 1.29488202 1.13841462 1.13779770 1.29528554
6.81 1.00000000 1.0900654835917 1.1882426545371 1.00000000 1.13809596 1.29526225 1.138096 1.138096 1.295262 0.9997951 1.0901752 1.1883144 0.99969267 1.13826779 1.29537956 1.13861772 1.13802707 1.29577779
6.82 1.00000000 1.0902037032741 1.1885440104718 1.00000000 1.13831243 1.29575502 1.138312 1.138312 1.295755 0.9997967 1.0903069 1.1886210 0.99969507 1.13847406 1.29588093 1.13882132 1.13826127 1.29627620
6.83 1.00000000 1.0903419412390 1.1888454444845 1.00000000 1.13852895 1.29624799 1.138529 1.138529 1.296248 0.9997989 1.0904400 1.1889258 0.99969837 1.13868254 1.29637942 1.13902610 1.13849065 1.29677056
6.84 1.00000000 1.0904801974903 1.1891469565981 1.00000000 1.13874550 1.29674115 1.138745 1.138745 1.296741 0.9997947 1.0905783 1.1892324 0.99969207 1.13889917 1.29688092 1.13924998 1.13871443 1.29728039
6.85 1.00000000 1.0906184720314 1.1894485468358 1.00000000 1.13896210 1.29723450 1.138962 1.138962 1.297235 0.9998029 1.0907055 1.1895368 0.99970436 1.13909843 1.29737888 1.13943529 1.13895239 1.29776255
6.86 1.00000000 1.0907567648660 1.1897502152206 1.00000000 1.13917874 1.29772804 1.139179 1.139179 1.297728 0.9998042 1.0908383 1.1898431 0.99970631 1.13930648 1.29788001 1.13964118 1.13918426 1.29826130
6.87 1.00000000 1.0908950759977 1.1900519617758 1.00000000 1.13939543 1.29822177 1.139395 1.139395 1.298222 0.9998066 1.0909691 1.1901504 0.99970991 1.13951140 1.29838285 1.13984206 1.13942068 1.29875961
6.88 1.00000000 1.0910334054303 1.1903537865242 1.00000000 1.13961215 1.29871569 1.139612 1.139612 1.298716 0.9998065 1.0911025 1.1904582 0.99970976 1.13972041 1.29888657 1.14005130 1.13965369 1.29926367
6.89 1.00000000 1.0911717531672 1.1906556894892 1.00000000 1.13982892 1.29920980 1.139829 1.139829 1.299210 0.9998016 1.0912331 1.1907764 0.99970241 1.13992505 1.29940738 1.14026438 1.13990598 1.29979419
6.9 1.00000000 1.0913101192122 1.1909576706937 1.00000000 1.14004573 1.29970410 1.140046 1.140046 1.299704 0.9998068 1.0913676 1.1910757 0.99971021 1.14013581 1.29989731 1.14046631 1.14012497 1.30027412
6.91 1.00000000 1.0914485035688 1.1912597301610 1.00000000 1.14026259 1.30019859 1.140263 1.140262 1.300199 0.9998065 1.0914995 1.1913864 0.99970976 1.14034250 1.30040598 1.14067357 1.14036439 1.30078352
6.92 1.00000000 1.0915869062408 1.1915618679142 1.00000000 1.14047948 1.30069328 1.140479 1.140479 1.300693 0.9993828 1.0921738 1.1916527 0.99907434 1.14139938 1.30084200 1.14245691 1.13969047 1.30204725
6.93 1.00000000 1.0917253272317 1.1918640839764 1.00000000 1.14069642 1.30118815 1.140696 1.140696 1.301188 0.9999451 1.0906941 1.1930861 0.99991765 1.13908058 1.30318982 1.13917439 1.14407167 1.30329715
6.94 1.00000000 1.0918637665452 1.1921663783708 1.00000000 1.14091340 1.30168321 1.140913 1.140913 1.301683 0.9987931 1.0923288 1.1932441 0.99819020 1.14164236 1.30344870 1.14371225 1.14173120 1.30581196
6.95 1.00000000 1.0920022241849 1.1924687511206 1.00000000 1.14113042 1.30217847 1.141130 1.141130 1.302178 0.9986647 1.0919284 1.1943749 0.99799772 1.14101471 1.30530200 1.14330392 1.14398350 1.30792082
6.96 1.00000000 1.0921407001545 1.1927712022488 1.00000000 1.14134749 1.30267392 1.141347 1.141347 1.302674 0.9988734 1.0922047 1.1942148 0.99831058 1.14144782 1.30503955 1.14337947 1.14331950 1.30724804
6.97 1.00000000 1.0922791944576 1.1930737317788 1.00000000 1.14156460 1.30316956 1.141565 1.141564 1.303170 0.9988810 1.0924013 1.1944366 0.99832197 1.14175603 1.30540314 1.14367515 1.14332932 1.30759733
6.98 1.00000000 1.0924177070978 1.1933763397337 1.00000000 1.14178175 1.30366539 1.141782 1.141782 1.303665 0.9989595 1.0925652 1.1945971 0.99843966 1.14201299 1.30566627 1.14379770 1.14330247 1.30770674
6.99 1.00000000 1.0925562380789 1.1936790261366 1.00000000 1.14199894 1.30416141 1.141999 1.141999 1.304161 0.9991501 1.0925769 1.1947798 0.99872542 1.14203134 1.30596581 1.14348881 1.14354638 1.30763249
7.0 1.00000000 1.0926947874043 1.1939817910109 1.00000000 1.14221618 1.30465762 1.142216 1.142216 1.304658 0.9992902 1.0926007 1.1950201 0.99893549 1.14206865 1.30635982 1.14328569 1.14385402 1.30775194
7.01 1.00000000 1.0928333550778 1.1942846343797 1.00000000 1.14243346 1.30515403 1.142433 1.142433 1.305154 0.9993575 1.0928770 1.1950620 0.99903640 1.14250190 1.30642853 1.14360388 1.14348040 1.30768862
7.02 1.00000000 1.0929719411031 1.1945875562662 1.00000000 1.14265078 1.30565062 1.142651 1.142651 1.305651 0.9994785 1.0929707 1.1952461 0.99921785 1.14264883 1.30673042 1.14354325 1.14359757 1.30775328
7.03 1.00000000 1.0931105454837 1.1948905566937 1.00000000 1.14286814 1.30614741 1.142868 1.142868 1.306147 0.9995645 1.0930468 1.1955010 0.99934682 1.14276817 1.30714846 1.14351509 1.14384395 1.30800282
7.04 1.00000000 1.0932491682233 1.1951936356853 1.00000000 1.14308555 1.30664439 1.143086 1.143085 1.306644 0.9996271 1.0932192 1.1956742 0.99944070 1.14303855 1.30743253 1.14367821 1.14382190 1.30816419
7.05 1.00000000 1.0933878093255 1.1954967932645 1.00000000 1.14330299 1.30714156 1.143303 1.143303 1.307142 0.9996631 1.0933955 1.1958812 0.99949469 1.14331506 1.30777207 1.14389308 1.14384225 1.30843323
7.06 1.00000000 1.0935264687941 1.1958000294543 1.00000000 1.14352049 1.30763892 1.143520 1.143520 1.307639 0.9997223 1.0935060 1.1961334 0.99958348 1.14348838 1.30818579 1.14396486 1.14403068 1.30873090
7.07 1.00000000 1.0936651466326 1.1961033442781 1.00000000 1.14373802 1.30813648 1.143738 1.143738 1.308136 0.9997628 1.0936374 1.1963882 0.99964422 1.14369449 1.30860381 1.14410154 1.14419001 1.30906955
7.08 1.00000000 1.0938038428448 1.1964067377592 1.00000000 1.14395560 1.30863423 1.143956 1.143955 1.308634 0.9997812 1.0937469 1.1966994 0.99967182 1.14386627 1.30911443 1.14424179 1.14446458 1.30954420
7.09 1.00000000 1.0939425574342 1.1967102099208 1.00000000 1.14417322 1.30913217 1.144173 1.144173 1.309132 0.9998085 1.0938955 1.1969536 0.99971276 1.14409939 1.30953157 1.14442812 1.14459599 1.30990783
7.1 1.00000000 1.0940812904045 1.1970137607862 1.00000000 1.14439088 1.30963030 1.144391 1.144391 1.309630 0.9998328 1.0940239 1.1972341 0.99974921 1.14430083 1.30999192 1.14458788 1.14479679 1.31032054
7.11 1.00000000 1.0942200417593 1.1973173903787 1.00000000 1.14460858 1.31012863 1.144609 1.144608 1.310129 0.9998258 1.0942098 1.1974912 0.99973871 1.14459251 1.31041391 1.14489166 1.14487374 1.31075640
7.12 1.00000000 1.0943588115024 1.1976210987216 1.00000000 1.14482633 1.31062714 1.144826 1.144826 1.310627 0.9998600 1.0942934 1.1978126 0.99979001 1.14472369 1.31094151 1.14496412 1.14520344 1.31121685
7.13 1.00000000 1.0944975996374 1.1979248858382 1.00000000 1.14504412 1.31112585 1.145044 1.145044 1.311126 0.9998543 1.0944508 1.1981028 0.99978146 1.14497068 1.31141795 1.14522096 1.14537252 1.31170461
7.14 1.00000000 1.0946364061679 1.1982287517519 1.00000000 1.14526195 1.31162475 1.145262 1.145262 1.311625 0.9998111 1.0947042 1.1983307 0.99971666 1.14536835 1.31179215 1.14569297 1.14530155 1.31216394
7.15 1.00000000 1.0947752310976 1.1985326964859 1.00000000 1.14547983 1.31212385 1.145480 1.145480 1.312124 0.9998100 1.0948530 1.1986247 0.99971501 1.14560188 1.31227494 1.14592846 1.14548951 1.31264903
7.16 1.00000000 1.0949140744301 1.1988367200637 1.00000000 1.14569774 1.31262314 1.145698 1.145698 1.312623 0.9998162 1.0949820 1.1989310 0.99972431 1.14580436 1.31277798 1.14612033 1.14572612 1.31314000
7.17 1.00000000 1.0950529361692 1.1991408225085 1.00000000 1.14591570 1.31312262 1.145916 1.145916 1.313123 0.9998213 1.0951069 1.1992443 0.99973196 1.14600041 1.31329259 1.14630767 1.14597916 1.31364470
7.18 1.00000000 1.0951918163184 1.1994450038437 1.00000000 1.14613371 1.31362229 1.146134 1.146134 1.313622 0.9998237 1.0952521 1.1995382 0.99973556 1.14622834 1.31377540 1.14653153 1.14617250 1.31412291
7.19 1.00000000 1.0953307148814 1.1997492640927 1.00000000 1.14635175 1.31412216 1.146352 1.146352 1.314122 0.9998266 1.0953865 1.1998432 0.99973991 1.14643933 1.31427650 1.14673758 1.14639865 1.31461842
7.2 1.00000000 1.0954696318620 1.2000536032789 1.00000000 1.14656984 1.31462222 1.146570 1.146570 1.314622 0.9998279 1.0955244 1.2001474 0.99974186 1.14665583 1.31477635 1.14695190 1.14661812 1.31511583
7.21 1.00000000 1.0956085672637 1.2003580214255 1.00000000 1.14678797 1.31512247 1.146788 1.146788 1.315122 0.9998310 1.0956590 1.2004527 0.99974651 1.14686716 1.31527807 1.14715795 1.14684430 1.31561156
7.22 1.00000000 1.0957475210902 1.2006625185561 1.00000000 1.14700615 1.31562292 1.147006 1.147006 1.315623 0.9998330 1.0957956 1.2007573 0.99974951 1.14708164 1.31577871 1.14736904 1.14706632 1.31610838
7.23 1.00000000 1.0958864933452 1.2009670946939 1.00000000 1.14722436 1.31612356 1.147224 1.147224 1.316124 0.9998406 1.0959261 1.2010621 0.99976091 1.14728656 1.31627973 1.14756093 1.14729813 1.31659451
7.24 1.00000000 1.0960254840324 1.2012717498625 1.00000000 1.14744262 1.31662439 1.147443 1.147442 1.316624 0.9998386 1.0960658 1.2013682 0.99975791 1.14750593 1.31678296 1.14778380 1.14751735 1.31710182
7.25 1.00000000 1.0961644931553 1.2015764840852 1.00000000 1.14766093 1.31712542 1.147661 1.147661 1.317125 0.9998396 1.0962034 1.2016731 0.99975941 1.14772203 1.31728428 1.14799823 1.14773808 1.31760128
7.26 1.00000000 1.0963035207178 1.2018812973854 1.00000000 1.14787927 1.31762664 1.147879 1.147879 1.317627 0.9998392 1.0963444 1.2019762 0.99975881 1.14794348 1.31778270 1.14822042 1.14795086 1.31810061
7.27 1.00000000 1.0964425667234 1.2021861897865 1.00000000 1.14809766 1.31812805 1.148098 1.148097 1.318128 0.9998430 1.0964760 1.2022846 0.99976451 1.14815017 1.31828991 1.14842061 1.14818596 1.31860043
7.28 1.00000000 1.0965816311759 1.2024911613121 1.00000000 1.14831609 1.31862966 1.148316 1.148316 1.318630 0.9998469 1.0966123 1.2025882 0.99977036 1.14836426 1.31878928 1.14862803 1.14840676 1.31909220
7.29 1.00000000 1.0967207140788 1.2027962119855 1.00000000 1.14853456 1.31913146 1.148535 1.148534 1.319131 0.9998488 1.0967428 1.2028998 0.99977321 1.14856926 1.31930187 1.14882980 1.14864808 1.31960114
7.3 1.00000000 1.0968598154359 1.2031013418302 1.00000000 1.14875308 1.31963345 1.148753 1.148753 1.319633 0.9998481 1.0968851 1.2032027 0.99977216 1.14879280 1.31980022 1.14905460 1.14885837 1.32010099
7.31 1.00000000 1.0969989352509 1.2034065508697 1.00000000 1.14897164 1.32013564 1.148972 1.148971 1.320136 0.9998490 1.0970221 1.2035088 0.99977351 1.14900803 1.32030390 1.14926833 1.14908153 1.32060300
7.32 1.00000000 1.0971380735273 1.2037118391274 1.00000000 1.14919024 1.32063803 1.149190 1.149190 1.320638 0.9998499 1.0971623 1.2038119 0.99977486 1.14922831 1.32080270 1.14948711 1.14929530 1.32110013
7.33 1.00000000 1.0972772302690 1.2040172066267 1.00000000 1.14940889 1.32114060 1.149409 1.149409 1.321141 0.9998502 1.0972985 1.2041205 0.99977531 1.14944231 1.32131062 1.14970064 1.14952322 1.32160757
7.34 1.00000000 1.0974164054796 1.2043226533913 1.00000000 1.14962758 1.32164337 1.149628 1.149627 1.321643 0.9998519 1.0974359 1.2044257 0.99977786 1.14965821 1.32181301 1.14991365 1.14974433 1.32210670
7.35 1.00000000 1.0975555991626 1.2046281794446 1.00000000 1.14984631 1.32214634 1.149846 1.149846 1.322146 0.9998521 1.0975740 1.2047322 0.99977816 1.14987522 1.32231760 1.15013036 1.14996617 1.32261101
7.36 1.00000000 1.0976948113219 1.2049337848100 1.00000000 1.15006508 1.32264950 1.150065 1.150065 1.322650 0.9998534 1.0977119 1.2050380 0.99978011 1.15009194 1.32282110 1.15034489 1.15018726 1.32311204
7.37 1.00000000 1.0978340419611 1.2052394695111 1.00000000 1.15028390 1.32315286 1.150284 1.150284 1.323153 0.9998536 1.0978523 1.2053423 0.99978041 1.15031259 1.32332220 1.15056524 1.15040226 1.32361285
7.38 1.00000000 1.0979732910839 1.2055452335715 1.00000000 1.15050276 1.32365640 1.150503 1.150503 1.323656 0.9998545 1.0979876 1.2056508 0.99978176 1.15052525 1.32383027 1.15077640 1.15063122 1.32411925
7.39 1.00000000 1.0981125586940 1.2058510770145 1.00000000 1.15072166 1.32416015 1.150722 1.150721 1.324160 0.9998547 1.0981292 1.2059543 0.99978206 1.15074782 1.32433018 1.15099867 1.15084309 1.32461887
7.4 1.00000000 1.0982518447950 1.2061569998639 1.00000000 1.15094060 1.32466409 1.150941 1.150940 1.324664 0.9998556 1.0982646 1.2062633 0.99978341 1.15096066 1.32483921 1.15121000 1.15107254 1.32512622
7.41 1.00000000 1.0983911493906 1.2064630021431 1.00000000 1.15115959 1.32516822 1.151160 1.151159 1.325168 0.9998541 1.0984038 1.2065715 0.99978116 1.15117948 1.32534698 1.15143146 1.15129483 1.32563708
7.42 1.00000000 1.0985304724846 1.2067690838756 1.00000000 1.15137863 1.32567255 1.151379 1.151378 1.325673 0.9998580 1.0985383 1.2068782 0.99978701 1.15139093 1.32585235 1.15163622 1.15152232 1.32613480
7.43 1.00000000 1.0986698140805 1.2070752450851 1.00000000 1.15159770 1.32617707 1.151598 1.151598 1.326177 0.9998564 1.0986807 1.2071831 0.99978461 1.15161482 1.32635482 1.15186292 1.15173476 1.32664057
7.44 1.00000000 1.0988091741821 1.2073814857950 1.00000000 1.15181682 1.32668179 1.151817 1.151817 1.326682 0.9998582 1.0988168 1.2074911 0.99978731 1.15182881 1.32686246 1.15207384 1.15196151 1.32714473
7.45 1.00000000 1.0989485527931 1.2076878060291 1.00000000 1.15203598 1.32718670 1.152036 1.152036 1.327187 0.9998564 1.0989559 1.2077994 0.99978461 1.15204753 1.32737066 1.15229572 1.15218394 1.32765662
7.46 1.00000000 1.0990879499172 1.2079942058108 1.00000000 1.15225518 1.32769181 1.152255 1.152255 1.327692 0.9998560 1.0990949 1.2081075 0.99978401 1.15226611 1.32787860 1.15251504 1.15240619 1.32816547
7.47 1.00000000 1.0992273655579 1.2083006851638 1.00000000 1.15247443 1.32819712 1.152474 1.152474 1.328197 0.9998550 1.0992331 1.2084169 0.99978251 1.15248345 1.32838874 1.15273416 1.15263151 1.32867771
7.48 1.00000000 1.0993667997192 1.2086072441116 1.00000000 1.15269372 1.32870261 1.152694 1.152694 1.328703 0.9998332 1.0993922 1.2087313 0.99974981 1.15273367 1.32890719 1.15302214 1.15283107 1.32923975
7.49 1.00000000 1.0995062524045 1.2089138826779 1.00000000 1.15291305 1.32920831 1.152913 1.152913 1.329208 0.9998476 1.0995248 1.2090257 0.99977141 1.15294222 1.32939273 1.15320583 1.15304367 1.32969669
7.5 1.00000000 1.0996457236177 1.2092206008862 1.00000000 1.15313243 1.32971420 1.153132 1.153132 1.329714 0.9998442 1.0996629 1.2093384 0.99976631 1.15315944 1.32990851 1.15342898 1.15327375 1.33021937
7.51 1.00000000 1.0997852133624 1.2095273987603 1.00000000 1.15335184 1.33022028 1.153352 1.153352 1.330220 0.9998391 1.0998012 1.2096548 0.99975866 1.15337699 1.33043046 1.15365541 1.15350876 1.33075162
7.52 1.00000000 1.0999247216423 1.2098342763237 1.00000000 1.15357131 1.33072657 1.153571 1.153571 1.330727 0.9995832 1.0999420 1.2103380 0.99937487 1.15359849 1.33155774 1.15432009 1.15426446 1.33239066
7.53 1.00000000 1.1000642484611 1.2101412336002 1.00000000 1.15379081 1.33123304 1.153791 1.153791 1.331233 0.9995579 1.1000613 1.2107045 0.99933692 1.15378617 1.33216259 1.15455173 1.15460093 1.33304651
7.54 1.00000000 1.1002037938224 1.2104482706132 1.00000000 1.15401036 1.33173972 1.154010 1.154010 1.331740 0.9995552 1.1002189 1.2109943 0.99933287 1.15403413 1.33264093 1.15480453 1.15476735 1.33353057
7.55 1.00000000 1.1003433577301 1.2107553873866 1.00000000 1.15422995 1.33224658 1.154230 1.154230 1.332247 0.9996133 1.1003556 1.2112186 0.99942001 1.15424921 1.33301120 1.15491905 1.15487296 1.33378478
7.56 1.00000000 1.1004829401878 1.2110625839439 1.00000000 1.15444958 1.33275365 1.154450 1.154449 1.332754 0.9996788 1.1004923 1.2114342 0.99951824 1.15446431 1.33336713 1.15502075 1.15496609 1.33400980
7.57 1.00000000 1.1006225411991 1.2113698603089 1.00000000 1.15466926 1.33326091 1.154669 1.154669 1.333261 0.9997375 1.1006274 1.2116601 0.99960628 1.15467691 1.33374010 1.15513171 1.15507644 1.33426543
7.58 1.00000000 1.1007621607679 1.2116772165052 1.00000000 1.15488898 1.33376837 1.154889 1.154889 1.333768 0.9997856 1.1007719 1.2118920 0.99967842 1.15490431 1.33412302 1.15527582 1.15518057 1.33455219
7.59 1.00000000 1.1009017988977 1.2119846525566 1.00000000 1.15510875 1.33427602 1.155109 1.155109 1.334276 0.9998156 1.1009132 1.2121529 0.99972341 1.15512669 1.33455386 1.15544627 1.15533116 1.33492309
7.6 1.00000000 1.1010414555923 1.2122921684867 1.00000000 1.15532855 1.33478387 1.155329 1.155328 1.334784 0.9998337 1.1010522 1.2124346 0.99975056 1.15534546 1.33501911 1.15563372 1.15551509 1.33535220
7.61 1.00000000 1.1011811308554 1.2125997643192 1.00000000 1.15554840 1.33529191 1.155548 1.155548 1.335292 0.9998441 1.1011925 1.2127265 0.99976616 1.15556630 1.33550126 1.15583658 1.15571150 1.33581363
7.62 1.00000000 1.1013208246907 1.2129074400779 1.00000000 1.15576830 1.33580016 1.155768 1.155768 1.335800 0.9998493 1.1013248 1.2130328 0.99977396 1.15577455 1.33600725 1.15603586 1.15594105 1.33630931
7.63 1.00000000 1.1014605371019 1.2132151957864 1.00000000 1.15598823 1.33630860 1.155988 1.155988 1.336309 0.9998542 1.1014716 1.2133272 0.99978131 1.15600565 1.33649365 1.15625851 1.15613072 1.33678599
7.64 1.00000000 1.1016002680927 1.2135230314686 1.00000000 1.15620821 1.33681723 1.156208 1.156208 1.336817 0.9998557 1.1016133 1.2136310 0.99978356 1.15622873 1.33699564 1.15647904 1.15634183 1.33728508
7.65 1.00000000 1.1017400176669 1.2138309471482 1.00000000 1.15642823 1.33732606 1.156428 1.156428 1.337326 0.9998578 1.1017523 1.2139367 0.99978671 1.15644757 1.33750084 1.15669428 1.15655986 1.33778618
7.66 1.00000000 1.1018797858280 1.2141389428488 1.00000000 1.15664830 1.33783509 1.156648 1.156648 1.337835 0.9998595 1.1018926 1.2142419 0.99978926 1.15666848 1.33800527 1.15691229 1.15677508 1.33828730
7.67 1.00000000 1.1020195725799 1.2144470185944 1.00000000 1.15686841 1.33834432 1.156868 1.156868 1.338344 0.9998585 1.1020354 1.2145478 0.99978776 1.15689333 1.33851092 1.15713892 1.15698733 1.33879507
7.68 1.00000000 1.1021593779262 1.2147551744086 1.00000000 1.15708856 1.33885374 1.157089 1.157088 1.338854 0.9998581 1.1021769 1.2148540 0.99978716 1.15711615 1.33901713 1.15736248 1.15720201 1.33930219
7.69 1.00000000 1.1022992018706 1.2150634103152 1.00000000 1.15730876 1.33936336 1.157309 1.157309 1.339363 0.9998606 1.1023147 1.2151613 0.99979091 1.15733316 1.33952522 1.15757520 1.15742404 1.33980536
7.7 1.00000000 1.1024390444169 1.2153717263380 1.00000000 1.15752900 1.33987318 1.157529 1.157529 1.339873 0.9998595 1.1024577 1.2154676 0.99978926 1.15755838 1.34003172 1.15780238 1.15763640 1.34031418
7.71 1.00000000 1.1025789055688 1.2156801225008 1.00000000 1.15774928 1.34038319 1.157749 1.157749 1.340383 0.9998605 1.1025986 1.2157740 0.99979076 1.15778030 1.34053846 1.15802260 1.15785219 1.34081901
7.72 1.00000000 1.1027187853300 1.2159885988275 1.00000000 1.15796960 1.34089340 1.157970 1.157969 1.340893 0.9998588 1.1027403 1.2160822 0.99978821 1.15800349 1.34104823 1.15824880 1.15806925 1.34133231
7.73 1.00000000 1.1028586837042 1.2162971553417 1.00000000 1.15818997 1.34140381 1.158190 1.158190 1.341404 0.9998579 1.1028825 1.2163894 0.99978686 1.15822749 1.34155642 1.15847441 1.15828404 1.34184242
7.74 1.00000000 1.1029986006950 1.2166057920674 1.00000000 1.15841038 1.34191442 1.158410 1.158410 1.341914 0.9998576 1.1030240 1.2166967 0.99978641 1.15845040 1.34206483 1.15869789 1.15850004 1.34235154
7.75 1.00000000 1.1031385363063 1.2169145090284 1.00000000 1.15863084 1.34242522 1.158631 1.158631 1.342425 0.9998563 1.1031676 1.2170032 0.99978446 1.15867663 1.34257198 1.15892643 1.15871154 1.34286142
7.76 1.00000000 1.1032784905418 1.2172233062485 1.00000000 1.15885134 1.34293622 1.158851 1.158851 1.342936 0.9998547 1.1033104 1.2173110 0.99978206 1.15890161 1.34308135 1.15915424 1.15892612 1.34337412
7.77 1.00000000 1.1034184634051 1.2175321837515 1.00000000 1.15907188 1.34344742 1.159072 1.159072 1.343447 0.9998501 1.1034578 1.2176169 0.99977516 1.15913386 1.34358764 1.15939454 1.15913070 1.34388980
7.78 1.00000000 1.1035584549000 1.2178411415613 1.00000000 1.15929247 1.34395882 1.159292 1.159292 1.343959 0.9998522 1.1035988 1.2179226 0.99977831 1.15935604 1.34409366 1.15961311 1.15934503 1.34439170
7.79 1.00000000 1.1036984650302 1.2181501797018 1.00000000 1.15951310 1.34447042 1.159513 1.159513 1.344470 0.9998490 1.1037450 1.2182289 0.99977351 1.15958643 1.34460074 1.15984912 1.15955198 1.34490535
7.8 1.00000000 1.1038384937995 1.2184592981968 1.00000000 1.15973377 1.34498221 1.159734 1.159734 1.344982 0.9998461 1.1038936 1.2185318 0.99976916 1.15982061 1.34510226 1.16008840 1.15975027 1.34541284
7.81 1.00000000 1.1039785412115 1.2187684970702 1.00000000 1.15995448 1.34549420 1.159954 1.159954 1.345494 0.9998417 1.1040417 1.2188376 0.99976256 1.16005403 1.34560863 1.16032954 1.15995341 1.34592821
7.82 1.00000000 1.1041186072699 1.2190777763460 1.00000000 1.16017524 1.34600639 1.160175 1.160175 1.346006 0.9998263 1.1042163 1.2191279 0.99973946 1.16032922 1.34608940 1.16063161 1.16009265 1.34644020
7.83 1.00000000 1.1042586919786 1.2193871360479 1.00000000 1.16039604 1.34651878 1.160396 1.160396 1.346519 0.9997928 1.1044323 1.2193944 0.99968922 1.16066971 1.34653081 1.16103054 1.16013264 1.34694941
7.84 1.00000000 1.1043987953412 1.2196965761999 1.00000000 1.16061689 1.34703136 1.160617 1.160617 1.347031 0.9997956 1.1045678 1.2197055 0.99969342 1.16088331 1.34704614 1.16123932 1.16036309 1.34745924
7.85 1.00000000 1.1045389173614 1.2200060968259 1.00000000 1.16083778 1.34754415 1.160838 1.160838 1.347544 0.9997986 1.1047003 1.2200196 0.99969792 1.16109220 1.34756652 1.16144305 1.16060251 1.34797372
7.86 1.00000000 1.1046790580430 1.2203156979499 1.00000000 1.16105871 1.34805713 1.161059 1.161059 1.348057 0.9998007 1.1048345 1.2203339 0.99970106 1.16130378 1.34808729 1.16165104 1.16083949 1.34849041
7.87 1.00000000 1.1048192173897 1.2206253795957 1.00000000 1.16127969 1.34857031 1.161280 1.161280 1.348570 0.9998045 1.1049667 1.2206472 0.99970676 1.16151222 1.34860647 1.16185292 1.16107816 1.34900205
7.88 1.00000000 1.1049593954053 1.2209351417873 1.00000000 1.16150071 1.34908369 1.161501 1.161501 1.349084 0.9998063 1.1051020 1.2209603 0.99970946 1.16172557 1.34912539 1.16206320 1.16131161 1.34951748
7.89 1.00000000 1.1050995920934 1.2212449845487 1.00000000 1.16172177 1.34959727 1.161722 1.161722 1.349597 0.9998094 1.1052361 1.2212735 0.99971411 1.16193703 1.34964453 1.16226931 1.16154705 1.35003049
7.9 1.00000000 1.1052398074578 1.2215549079037 1.00000000 1.16194288 1.35011104 1.161943 1.161943 1.350111 0.9998175 1.1053629 1.2215888 0.99972626 1.16213699 1.35016723 1.16245520 1.16179697 1.35053693
7.91 1.00000000 1.1053800415022 1.2218649118764 1.00000000 1.16216403 1.35062502 1.162164 1.162164 1.350625 0.9998142 1.1055028 1.2219029 0.99972131 1.16235763 1.35068801 1.16268166 1.16202447 1.35106454
7.92 1.00000000 1.1055202942304 1.2221749964908 1.00000000 1.16238522 1.35113919 1.162385 1.162385 1.351139 0.9998180 1.1056376 1.2222147 0.99972701 1.16257023 1.35120503 1.16288769 1.16225669 1.35157400
7.93 1.00000000 1.1056605656461 1.2224851617708 1.00000000 1.16260646 1.35165357 1.162606 1.162606 1.351654 0.9998220 1.1057677 1.2225318 0.99973301 1.16277544 1.35173092 1.16308597 1.16250385 1.35209192
7.94 1.00000000 1.1058008557530 1.2227954077403 1.00000000 1.16282774 1.35216814 1.162828 1.162828 1.352168 0.9998214 1.1059036 1.2228479 0.99973211 1.16298981 1.35225521 1.16330145 1.16274038 1.35261756
7.95 1.00000000 1.1059411645549 1.2231057344235 1.00000000 1.16304906 1.35268291 1.163049 1.163049 1.352683 0.9998252 1.1060364 1.2231617 0.99973781 1.16319929 1.35277575 1.16350435 1.16297849 1.35313053
7.96 1.00000000 1.1060814920554 1.2234161418443 1.00000000 1.16327043 1.35319788 1.163270 1.163270 1.353198 0.9998278 1.1061657 1.2234814 0.99974171 1.16340327 1.35330616 1.16370384 1.16323049 1.35365580
7.97 1.00000000 1.1062218382584 1.2237266300267 1.00000000 1.16349184 1.35371305 1.163492 1.163492 1.353713 0.9998289 1.1063027 1.2237944 0.99974336 1.16361941 1.35382551 1.16391812 1.16346075 1.35417304
7.98 1.00000000 1.1063622031676 1.2240371989947 1.00000000 1.16371329 1.35422842 1.163713 1.163713 1.354228 0.9998301 1.1064379 1.2241099 0.99974516 1.16383273 1.35434908 1.16412940 1.16369736 1.35469431
7.99 1.00000000 1.1065025867868 1.2243478487724 1.00000000 1.16393479 1.35474399 1.163935 1.163935 1.354744 0.9998305 1.1065696 1.2244305 0.99974576 1.16404053 1.35488118 1.16433655 1.16394674 1.35522573
8.0 1.00000000 1.1066429891195 1.2246585793838 1.00000000 1.16415633 1.35525976 1.164156 1.164156 1.355260 0.9998302 1.1067026 1.2247506 0.99974531 1.16425040 1.35541252 1.16454700 1.16419330 1.35575782
8.01 1.00000000 1.1067834101697 1.2249693908530 1.00000000 1.16437792 1.35577573 1.164378 1.164378 1.355776 0.9998024 1.1064413 1.2255971 0.99970361 1.16383809 1.35681797 1.16418314 1.16581334 1.35722024
8.02 1.00000000 1.1069238499410 1.2252802832040 1.00000000 1.16459955 1.35629190 1.164600 1.164599 1.356292 0.9996794 1.1068741 1.2257342 0.99951914 1.16452104 1.35704565 1.16508128 1.16532515 1.35769851
8.03 1.00000000 1.1070643084373 1.2255912564609 1.00000000 1.16482122 1.35680827 1.164821 1.164821 1.356808 0.9988763 1.1081541 1.2258581 0.99831492 1.16654162 1.35725141 1.16851065 1.16348306 1.35954235
8.04 1.00000000 1.1072047856621 1.2259023106477 1.00000000 1.16504294 1.35732483 1.165043 1.165043 1.357325 0.9987982 1.1073259 1.2274760 0.99819784 1.16523410 1.35993927 1.16733783 1.16709532 1.36239452
8.05 1.00000000 1.1073452816193 1.2262134457886 1.00000000 1.16526470 1.35784160 1.165265 1.165265 1.357842 0.9990488 1.1075587 1.2272961 0.99857354 1.16560158 1.35964031 1.16726664 1.16647089 1.36158255
8.06 1.00000000 1.1074857963127 1.2265246619076 1.00000000 1.16548650 1.35835857 1.165487 1.165486 1.358359 0.9989319 1.1076251 1.2278746 0.99839828 1.16570641 1.36060174 1.16757654 1.16719075 1.36278454
8.07 1.00000000 1.1076263297459 1.2268359590288 1.00000000 1.16570835 1.35887574 1.165708 1.165708 1.358876 0.9992577 1.1076760 1.2278047 0.99888676 1.16578676 1.36048556 1.16708601 1.16701065 1.36200179
8.08 1.00000000 1.1077668819228 1.2271473371764 1.00000000 1.16593024 1.35939311 1.165930 1.165930 1.359393 0.9992263 1.1077323 1.2282682 0.99883967 1.16587564 1.36125602 1.16723001 1.16758252 1.36283736
8.09 1.00000000 1.1079074528471 1.2274587963744 1.00000000 1.16615217 1.35991068 1.166152 1.166152 1.359911 0.9993859 1.1078829 1.2283249 0.99907899 1.16611341 1.36135028 1.16718840 1.16742528 1.36260525
8.1 1.00000000 1.1080480425224 1.2277703366470 1.00000000 1.16637415 1.36042845 1.166374 1.166374 1.360428 0.9994525 1.1081093 1.2284307 0.99917886 1.16647088 1.36152617 1.16742950 1.16721831 1.36264509
8.11 1.00000000 1.1081886509527 1.2280819580183 1.00000000 1.16659617 1.36094642 1.166596 1.166596 1.360946 0.9995473 1.1081978 1.2286643 0.99932103 1.16661062 1.36191455 1.16740325 1.16741141 1.36283988
8.12 1.00000000 1.1083292781416 1.2283936605125 1.00000000 1.16681824 1.36146459 1.166818 1.166818 1.361465 0.9996406 1.1082984 1.2288843 0.99946095 1.16676948 1.36228035 1.16739877 1.16756598 1.36301508
8.13 1.00000000 1.1084699240928 1.2287054441536 1.00000000 1.16704035 1.36198296 1.167040 1.167040 1.361983 0.9996987 1.1084374 1.2291103 0.99954808 1.16698898 1.36265617 1.16751660 1.16766841 1.36327226
8.14 1.00000000 1.1086105888102 1.2290173089659 1.00000000 1.16726250 1.36250153 1.167263 1.167262 1.362502 0.9997322 1.1085912 1.2293551 0.99959833 1.16723188 1.36306329 1.16770091 1.16777421 1.36361101
8.15 1.00000000 1.1087512722975 1.2293292549736 1.00000000 1.16748470 1.36302030 1.167485 1.167485 1.363020 0.9997830 1.1087190 1.2296075 0.99967452 1.16743372 1.36348309 1.16781382 1.16793191 1.36392702
8.16 1.00000000 1.1088919745585 1.2296412822008 1.00000000 1.16770694 1.36353928 1.167707 1.167707 1.363539 0.9998054 1.1088611 1.2298837 0.99970811 1.16765817 1.36394252 1.16799910 1.16810087 1.36434076
8.17 1.00000000 1.1090326955969 1.2299533906716 1.00000000 1.16792922 1.36405845 1.167929 1.167929 1.364058 0.9998505 1.1089400 1.2302033 0.99977576 1.16778280 1.36447421 1.16804472 1.16843150 1.36478025
8.18 1.00000000 1.1091734354164 1.2302655804103 1.00000000 1.16815155 1.36457783 1.168152 1.168151 1.364578 0.9998583 1.1091087 1.2304695 0.99978746 1.16804929 1.36491712 1.16829760 1.16854411 1.36520728
8.19 1.00000000 1.1093141940209 1.2305778514412 1.00000000 1.16837392 1.36509741 1.168374 1.168374 1.365097 0.9998741 1.1092281 1.2307844 0.99981116 1.16823791 1.36544111 1.16845856 1.16880397 1.36569901
8.2 1.00000000 1.1094549714141 1.2308902037883 1.00000000 1.16859634 1.36561718 1.168596 1.168596 1.365617 0.9998799 1.1093785 1.2310763 0.99981986 1.16847552 1.36592689 1.16868605 1.16898203 1.36617299
8.21 1.00000000 1.1095957675997 1.2312026374759 1.00000000 1.16881880 1.36613716 1.168819 1.168819 1.366137 0.9998770 1.1095478 1.2313576 0.99981551 1.16874301 1.36639509 1.16895867 1.16911509 1.36664722
8.22 1.00000000 1.1097365825816 1.2315151525283 1.00000000 1.16904130 1.36665734 1.169041 1.169041 1.366657 0.9998363 1.1097935 1.2316035 0.99975446 1.16913124 1.36680441 1.16941838 1.16907697 1.36714010
8.23 1.00000000 1.1098774163634 1.2318277489696 1.00000000 1.16926385 1.36717773 1.169264 1.169264 1.367178 0.9998378 1.1099394 1.2319079 0.99975671 1.16936180 1.36731117 1.16964636 1.16927983 1.36764390
8.24 1.00000000 1.1100182689490 1.2321404268242 1.00000000 1.16948644 1.36769831 1.169486 1.169486 1.367698 0.9998412 1.1100763 1.2322200 0.99976181 1.16957815 1.36783080 1.16985680 1.16950783 1.36815668
8.25 1.00000000 1.1101591403421 1.2324531861163 1.00000000 1.16970907 1.36821910 1.169709 1.169709 1.368219 0.9998455 1.1102139 1.2325309 0.99976826 1.16979562 1.36834851 1.17006677 1.16973297 1.36866568
8.26 1.00000000 1.1103000305465 1.2327660268701 1.00000000 1.16993175 1.36874008 1.169932 1.169932 1.368740 0.9998493 1.1103482 1.2328456 0.99977396 1.17000789 1.36887261 1.17027242 1.16996870 1.36918210
8.27 1.00000000 1.1104409395659 1.2330789491099 1.00000000 1.17015447 1.36926127 1.170154 1.170154 1.369261 0.9998524 1.1104857 1.2331584 0.99977861 1.17022523 1.36939361 1.17048436 1.17019662 1.36969685
8.28 1.00000000 1.1105818674042 1.2333919528600 1.00000000 1.17037724 1.36978267 1.170377 1.170377 1.369783 0.9998537 1.1106239 1.2334723 0.99978056 1.17044368 1.36991652 1.17070058 1.17042498 1.37021720
8.29 1.00000000 1.1107228140650 1.2337050381447 1.00000000 1.17060005 1.37030426 1.170600 1.170600 1.370304 0.9998569 1.1107611 1.2337856 0.99978536 1.17066058 1.37043848 1.17091190 1.17065399 1.37073269
8.3 1.00000000 1.1108637795522 1.2340182049882 1.00000000 1.17082290 1.37082605 1.170823 1.170823 1.370826 0.9998595 1.1108988 1.2340990 0.99978926 1.17087827 1.37096068 1.17112507 1.17088233 1.37124966
8.31 1.00000000 1.1110047638695 1.2343314534149 1.00000000 1.17104580 1.37134805 1.171046 1.171046 1.371348 0.9998620 1.1110355 1.2344134 0.99979301 1.17109440 1.37148462 1.17133686 1.17111364 1.37176856
8.32 1.00000000 1.1111457670208 1.2346447834492 1.00000000 1.17126874 1.37187025 1.171269 1.171269 1.371870 0.9998647 1.1111727 1.2347279 0.99979706 1.17131133 1.37200879 1.17154908 1.17134425 1.37228728
8.33 1.00000000 1.1112867890097 1.2349581951152 1.00000000 1.17149173 1.37239265 1.171492 1.171492 1.372393 0.9998667 1.1112921 1.2350629 0.99980006 1.17150013 1.37256719 1.17173441 1.17163213 1.37284168
8.34 1.00000000 1.1114278298401 1.2352716884374 1.00000000 1.17171476 1.37291526 1.171715 1.171715 1.372915 0.9998678 1.1114512 1.2353546 0.99980171 1.17175172 1.37305349 1.17198411 1.17179558 1.37332581
8.35 1.00000000 1.1115688895157 1.2355852634400 1.00000000 1.17193783 1.37343807 1.171938 1.171938 1.373438 0.9998694 1.1115903 1.2356683 0.99980411 1.17197169 1.37357652 1.17220131 1.17202193 1.37384564
8.36 1.00000000 1.1117099680403 1.2358989201475 1.00000000 1.17216095 1.37396108 1.172161 1.172161 1.373961 0.9998692 1.1117317 1.2359820 0.99980381 1.17219532 1.37409962 1.17242534 1.17224459 1.37436926
8.37 1.00000000 1.1118510654177 1.2362126585842 1.00000000 1.17238411 1.37448429 1.172384 1.172384 1.374484 0.9998742 1.1118662 1.2362971 0.99981131 1.17240805 1.37462512 1.17262931 1.17248011 1.37488455
8.38 1.00000000 1.1119921816517 1.2365264787745 1.00000000 1.17260732 1.37500770 1.172607 1.172607 1.375008 0.9998732 1.1120077 1.2366112 0.99980981 1.17263187 1.37514902 1.17285494 1.17270309 1.37541061
8.39 1.00000000 1.1121333167460 1.2368403807427 1.00000000 1.17283057 1.37553132 1.172831 1.172830 1.375531 0.9998753 1.1121444 1.2369275 0.99981296 1.17284810 1.37567666 1.17306751 1.17293677 1.37593401
8.4 1.00000000 1.1122744707045 1.2371543645131 1.00000000 1.17305386 1.37605514 1.173054 1.173054 1.376055 0.9998756 1.1122865 1.2372399 0.99981341 1.17307289 1.37619785 1.17329181 1.17315630 1.37645468
8.41 1.00000000 1.1124156435308 1.2374684301103 1.00000000 1.17327720 1.37657917 1.173277 1.173277 1.376579 0.9998759 1.1124268 1.2375542 0.99981386 1.17329485 1.37672229 1.17351329 1.17338135 1.37697860
8.42 1.00000000 1.1125568352289 1.2377825775586 1.00000000 1.17350058 1.37710339 1.173501 1.173500 1.377103 0.9998770 1.1125662 1.2378693 0.99981551 1.17351540 1.37724812 1.17373194 1.17360890 1.37750226
8.43 1.00000000 1.1126980458024 1.2380968068825 1.00000000 1.17372401 1.37762782 1.173724 1.173724 1.377628 0.9998779 1.1127064 1.2381833 0.99981686 1.17373723 1.37777219 1.17395223 1.17383359 1.37802456
8.44 1.00000000 1.1128392752552 1.2384111181062 1.00000000 1.17394748 1.37815246 1.173947 1.173947 1.378152 0.9998806 1.1128438 1.2384990 0.99982091 1.17395464 1.37829916 1.17416492 1.17406509 1.37854604
8.45 1.00000000 1.1129805235910 1.2387255112543 1.00000000 1.17417099 1.37867729 1.174171 1.174171 1.378677 0.9998799 1.1129848 1.2388142 0.99981986 1.17417776 1.37882536 1.17438931 1.17429013 1.37907379
8.46 1.00000000 1.1131217908137 1.2390399863512 1.00000000 1.17439455 1.37920233 1.174395 1.174394 1.379202 0.9998813 1.1131256 1.2391275 0.99982196 1.17440058 1.37934846 1.17460971 1.17451275 1.37959408
8.47 1.00000000 1.1132630769270 1.2393545434213 1.00000000 1.17461815 1.37972758 1.174618 1.174618 1.379728 0.9998818 1.1132660 1.2394425 0.99982271 1.17462278 1.37987446 1.17483107 1.17473838 1.38011914
8.48 1.00000000 1.1134043819348 1.2396691824892 1.00000000 1.17484180 1.38025302 1.174842 1.174842 1.380253 0.9998817 1.1134070 1.2397572 0.99982256 1.17484594 1.38040003 1.17505444 1.17496259 1.38064501
8.49 1.00000000 1.1135457058407 1.2399839035791 1.00000000 1.17506549 1.38077868 1.175065 1.175065 1.380779 0.9998826 1.1135472 1.2400725 0.99982391 1.17506785 1.38092666 1.17527480 1.17518887 1.38116987
8.5 1.00000000 1.1136870486486 1.2402987067157 1.00000000 1.17528922 1.38130453 1.175289 1.175289 1.381305 0.9998833 1.1136879 1.2403871 0.99982496 1.17529057 1.38145220 1.17549633 1.17541333 1.38169405
8.51 1.00000000 1.1138284103624 1.2406135919234 1.00000000 1.17551300 1.38183059 1.175513 1.175513 1.381831 0.9998838 1.1138276 1.2407032 0.99982571 1.17551172 1.38198030 1.17571664 1.17564145 1.38222121
8.52 1.00000000 1.1139697909857 1.2409285592267 1.00000000 1.17573682 1.38235685 1.175737 1.175737 1.382357 0.9998831 1.1139703 1.2410176 0.99982466 1.17573763 1.38250564 1.17594382 1.17586237 1.38274809
8.53 1.00000000 1.1141111905223 1.2412436086500 1.00000000 1.17596069 1.38288332 1.175961 1.175960 1.382883 0.9998828 1.1141130 1.2413315 0.99982421 1.17596356 1.38303020 1.17617032 1.17608253 1.38327337
8.54 1.00000000 1.1142526089762 1.2415587402179 1.00000000 1.17618460 1.38340999 1.176185 1.176184 1.383410 0.9998844 1.1142528 1.2416468 0.99982661 1.17618490 1.38355717 1.17638887 1.17630924 1.38379711
8.55 1.00000000 1.1143940463510 1.2418739539550 1.00000000 1.17640856 1.38393686 1.176409 1.176408 1.383937 0.9998850 1.1143931 1.2419624 0.99982750 1.17640706 1.38408471 1.17661003 1.17653554 1.38432351
8.56 1.00000000 1.1145355026506 1.2421892498856 1.00000000 1.17663256 1.38446394 1.176633 1.176632 1.384464 0.9998878 1.1145316 1.2422774 0.99983170 1.17662638 1.38461132 1.17682444 1.17676379 1.38484439
8.57 1.00000000 1.1146769778788 1.2425046280344 1.00000000 1.17685660 1.38499123 1.176857 1.176856 1.384991 0.9998878 1.1146740 1.2425920 0.99983170 1.17685188 1.38513732 1.17704998 1.17698526 1.38537048
8.58 1.00000000 1.1148184720393 1.2428200884259 1.00000000 1.17708069 1.38551872 1.177081 1.177080 1.385519 0.9998873 1.1148145 1.2429089 0.99983095 1.17707440 1.38566723 1.17727342 1.17721295 1.38590152
8.59 1.00000000 1.1149599851360 1.2431356310846 1.00000000 1.17730482 1.38604641 1.177305 1.177305 1.386046 0.9998872 1.1149559 1.2432246 0.99983080 1.17729835 1.38619521 1.17749758 1.17743749 1.38642979
8.6 1.00000000 1.1151015171726 1.2434512560351 1.00000000 1.17752900 1.38657431 1.177529 1.177529 1.386574 0.9998873 1.1150972 1.2435403 0.99983095 1.17752216 1.38672325 1.17772125 1.17766213 1.38695772
8.61 1.00000000 1.1152430681531 1.2437669633019 1.00000000 1.17775322 1.38710241 1.177753 1.177753 1.387102 0.9998888 1.1152373 1.2438561 0.99983320 1.17774408 1.38725152 1.17794056 1.17788877 1.38748295
8.62 1.00000000 1.1153846380811 1.2440827529097 1.00000000 1.17797748 1.38763071 1.177977 1.177977 1.387631 0.9998888 1.1153777 1.2441728 0.99983320 1.17796649 1.38778137 1.17816301 1.17811617 1.38801289
8.63 1.00000000 1.1155262269604 1.2443986248830 1.00000000 1.17820179 1.38815923 1.178202 1.178202 1.388159 0.9998882 1.1155210 1.2444879 0.99983230 1.17819351 1.38830861 1.17839113 1.17833666 1.38854147
8.64 1.00000000 1.1156678347950 1.2447145792465 1.00000000 1.17842614 1.38868794 1.178426 1.178426 1.388688 0.9998896 1.1156587 1.2448062 0.99983440 1.17841167 1.38884127 1.17860685 1.17857053 1.38907130
8.65 1.00000000 1.1158094615886 1.2450306160246 1.00000000 1.17865054 1.38921686 1.178651 1.178650 1.389217 0.9998897 1.1158038 1.2451183 0.99983455 1.17864157 1.38936362 1.17883661 1.17878383 1.38959353
8.66 1.00000000 1.1159511073449 1.2453467352420 1.00000000 1.17887498 1.38974599 1.178875 1.178875 1.389746 0.9998902 1.1159447 1.2454351 0.99983530 1.17886483 1.38989391 1.17905902 1.17901041 1.39012286
8.67 1.00000000 1.1160927720679 1.2456629369234 1.00000000 1.17909947 1.39027532 1.179099 1.179099 1.390275 0.9998902 1.1160864 1.2457514 0.99983530 1.17908937 1.39042342 1.17928360 1.17923497 1.39065246
8.68 1.00000000 1.1162344557612 1.2459792210933 1.00000000 1.17932400 1.39080486 1.179324 1.179324 1.390805 0.9998901 1.1162280 1.2460674 0.99983515 1.17931377 1.39095251 1.17950821 1.17945923 1.39118185
8.69 1.00000000 1.1163761584288 1.2462955877764 1.00000000 1.17954857 1.39133460 1.179549 1.179548 1.391335 0.9998908 1.1163689 1.2463839 0.99983620 1.17953707 1.39148249 1.17973031 1.17968526 1.39171045
8.7 1.00000000 1.1165178800745 1.2466120369974 1.00000000 1.17977319 1.39186455 1.179773 1.179773 1.391865 0.9998920 1.1165087 1.2467010 0.99983800 1.17975864 1.39201355 1.17994979 1.17991384 1.39223909
8.71 1.00000000 1.1166596207020 1.2469285687808 1.00000000 1.17999786 1.39239470 1.179998 1.179998 1.392395 0.9998916 1.1166519 1.2470167 0.99983740 1.17998562 1.39254233 1.18017752 1.18013500 1.39276879
8.72 1.00000000 1.1168013803151 1.2472451831514 1.00000000 1.18022256 1.39292506 1.180223 1.180222 1.392925 0.9998919 1.1167931 1.2473335 0.99983785 1.18020944 1.39307302 1.18040084 1.18036085 1.39329894
8.73 1.00000000 1.1169431589178 1.2475618801338 1.00000000 1.18044732 1.39345563 1.180447 1.180447 1.393456 0.9998918 1.1169351 1.2476501 0.99983770 1.18043454 1.39360344 1.18062616 1.18058511 1.39382966
8.74 1.00000000 1.1170849565137 1.2478786597528 1.00000000 1.18067211 1.39398640 1.180672 1.180672 1.393986 0.9998919 1.1170764 1.2479675 0.99983785 1.18065855 1.39413527 1.18085002 1.18081156 1.39436137
8.75 1.00000000 1.1172267731068 1.2481955220329 1.00000000 1.18089695 1.39451738 1.180897 1.180897 1.394517 0.9998928 1.1172173 1.2482840 0.99983920 1.18088193 1.39466565 1.18107185 1.18103734 1.39488995
8.76 1.00000000 1.1173686087008 1.2485124669989 1.00000000 1.18112184 1.39504856 1.181122 1.181122 1.395049 0.9998919 1.1173591 1.2486010 0.99983785 1.18110676 1.39519695 1.18129831 1.18126235 1.39542322
8.77 1.00000000 1.1175104632995 1.2488294946755 1.00000000 1.18134677 1.39557995 1.181347 1.181347 1.395580 0.9998930 1.1174991 1.2489201 0.99983950 1.18132875 1.39573183 1.18151838 1.18149315 1.39595588
8.78 1.00000000 1.1176523369068 1.2491466050874 1.00000000 1.18157174 1.39611154 1.181572 1.181572 1.396112 0.9998221 1.1176503 1.2493364 0.99973316 1.18156851 1.39642974 1.18188388 1.18184407 1.39680246
8.79 1.00000000 1.1177942295265 1.2494637982593 1.00000000 1.18179676 1.39664334 1.181797 1.181797 1.396643 0.9998916 1.1177887 1.2495491 0.99983740 1.18178799 1.39678637 1.18198018 1.18192635 1.39701352
8.8 1.00000000 1.1179361411624 1.2497810742160 1.00000000 1.18202182 1.39717535 1.182022 1.182022 1.397175 0.9998917 1.1179296 1.2498670 0.99983755 1.18201145 1.39731944 1.18220350 1.18215390 1.39754647
8.81 1.00000000 1.1180780718184 1.2500984329822 1.00000000 1.18224693 1.39770757 1.182247 1.182247 1.397708 0.9998923 1.1180713 1.2501847 0.99983845 1.18223619 1.39785225 1.18242721 1.18237985 1.39807811
8.82 1.00000000 1.1182200214982 1.2504158745826 1.00000000 1.18247208 1.39823999 1.182472 1.182472 1.398240 0.9998926 1.1182157 1.2504991 0.99983890 1.18246523 1.39837959 1.18265576 1.18259679 1.39860491
8.83 1.00000000 1.1183619902057 1.2507333990421 1.00000000 1.18269728 1.39877261 1.182697 1.182697 1.398773 0.9998927 1.1183550 1.2508196 0.99983905 1.18268619 1.39891722 1.18287657 1.18283043 1.39914241
8.84 1.00000000 1.1185039779447 1.2510510063853 1.00000000 1.18292252 1.39930545 1.182923 1.182922 1.399305 0.9998934 1.1184957 1.2511372 0.99984010 1.18290939 1.39945006 1.18309857 1.18305770 1.39967387
8.85 1.00000000 1.1186459847190 1.2513686966371 1.00000000 1.18314780 1.39983849 1.183148 1.183148 1.399838 0.9998932 1.1186390 1.2514542 0.99983980 1.18313672 1.39998196 1.18332629 1.18327995 1.40020627
8.86 1.00000000 1.1187880105326 1.2516864698222 1.00000000 1.18337313 1.40037174 1.183373 1.183373 1.400372 0.9998944 1.1187744 1.2517778 0.99984160 1.18335154 1.40052501 1.18353901 1.18352405 1.40074689
8.87 1.00000000 1.1189300553891 1.2520043259654 1.00000000 1.18359851 1.40090519 1.183599 1.183598 1.400905 0.9998935 1.1189225 1.2520901 0.99984025 1.18358652 1.40104916 1.18377563 1.18373193 1.40127301
8.88 1.00000000 1.1190721192924 1.2523222650916 1.00000000 1.18382393 1.40143885 1.183824 1.183824 1.401439 0.9998939 1.1190640 1.2524083 0.99984085 1.18381104 1.40158327 1.18399947 1.18395861 1.40180637
8.89 1.00000000 1.1192142022464 1.2526402872255 1.00000000 1.18404939 1.40197272 1.184049 1.184049 1.401973 0.9998931 1.1192074 1.2527256 0.99983965 1.18403860 1.40211595 1.18422849 1.18418095 1.40234082
8.9 1.00000000 1.1193563042549 1.2529583923920 1.00000000 1.18427490 1.40250680 1.184275 1.184275 1.402507 0.9998938 1.1193489 1.2530437 0.99984070 1.18426315 1.40265003 1.18445183 1.18440739 1.40287351
8.91 1.00000000 1.1194984253217 1.2532765806159 1.00000000 1.18450045 1.40304108 1.184500 1.184500 1.403041 0.9998938 1.1194914 1.2533615 0.99984070 1.18448930 1.40318368 1.18467802 1.18463179 1.40340724
8.92 1.00000000 1.1196405654507 1.2535948519220 1.00000000 1.18472605 1.40357557 1.184726 1.184726 1.403576 0.9998942 1.1196346 1.2536783 0.99984130 1.18471658 1.40371572 1.18490462 1.18485361 1.40393853
8.93 1.00000000 1.1197827246456 1.2539132063352 1.00000000 1.18495169 1.40411027 1.184952 1.184951 1.404110 0.9998939 1.1197755 1.2539982 0.99984085 1.18494022 1.40425303 1.18512883 1.18508344 1.40447655
8.94 1.00000000 1.1199249029104 1.2542316438803 1.00000000 1.18517738 1.40464517 1.185177 1.185177 1.404645 0.9998942 1.1199180 1.2543163 0.99984130 1.18516642 1.40478739 1.18535454 1.18530813 1.40501037
8.95 1.00000000 1.1200671002489 1.2545501645822 1.00000000 1.18540311 1.40518028 1.185403 1.185403 1.405180 0.9998942 1.1200600 1.2546344 0.99984130 1.18539184 1.40532181 1.18557999 1.18553356 1.40554487
8.96 1.00000000 1.1202093166648 1.2548687684658 1.00000000 1.18562888 1.40571560 1.185629 1.185629 1.405716 0.9998944 1.1202024 1.2549528 0.99984160 1.18561790 1.40585681 1.18580573 1.18575876 1.40607953
8.97 1.00000000 1.1203515521621 1.2551874555559 1.00000000 1.18585470 1.40625113 1.185855 1.185854 1.406251 0.9998942 1.1203453 1.2552711 0.99984130 1.18584478 1.40639170 1.18603300 1.18598296 1.40661493
8.98 1.00000000 1.1204938067446 1.2555062258775 1.00000000 1.18608057 1.40678687 1.186081 1.186080 1.406787 0.9998942 1.1204875 1.2555898 0.99984130 1.18607055 1.40692734 1.18625881 1.18620881 1.40715065
8.99 1.00000000 1.1206360804161 1.2558250794554 1.00000000 1.18630648 1.40732281 1.186306 1.186306 1.407323 0.9998947 1.1206292 1.2559090 0.99984205 1.18629555 1.40746388 1.18648295 1.18643611 1.40768622
9.0 1.00000000 1.1207783731805 1.2561440163145 1.00000000 1.18653243 1.40785897 1.186532 1.186532 1.407859 0.9998948 1.1207720 1.2562276 0.99984220 1.18652231 1.40799949 1.18670957 1.18666078 1.40822171
9.01 1.00000000 1.1209206850416 1.2564630364799 1.00000000 1.18675843 1.40839533 1.186758 1.186758 1.408395 0.9998948 1.1209146 1.2565461 0.99984220 1.18674877 1.40853499 1.18693607 1.18688557 1.40875729
9.02 1.00000000 1.1210630160033 1.2567821399763 1.00000000 1.18698447 1.40893189 1.186984 1.186984 1.408932 0.9998954 1.1210555 1.2568659 0.99984310 1.18697254 1.40907275 1.18715881 1.18711487 1.40929387
9.03 1.00000000 1.1212053660694 1.2571013268287 1.00000000 1.18721056 1.40946867 1.187211 1.187210 1.409469 0.9998943 1.1212000 1.2571841 0.99984145 1.18720204 1.40960788 1.18739030 1.18733613 1.40983141
9.04 1.00000000 1.1213477352437 1.2574205970621 1.00000000 1.18743669 1.41000566 1.187437 1.187436 1.410006 0.9998943 1.1213426 1.2575028 0.99984145 1.18742854 1.41014393 1.18761684 1.18756109 1.41036754
9.05 1.00000000 1.1214901235301 1.2577399507015 1.00000000 1.18766287 1.41054285 1.187663 1.187663 1.410543 0.9998946 1.1214857 1.2578213 0.99984190 1.18765584 1.41067970 1.18784364 1.18778492 1.41090276
9.06 1.00000000 1.1216325309324 1.2580593877717 1.00000000 1.18788909 1.41108025 1.187889 1.187889 1.411080 0.9998938 1.1216295 1.2581408 0.99984070 1.18788428 1.41121723 1.18807354 1.18800901 1.41144207
9.07 1.00000000 1.1217749574546 1.2583789082978 1.00000000 1.18811536 1.41161786 1.188115 1.188115 1.411618 0.9998948 1.1217571 1.2584741 0.99984220 1.18808699 1.41177804 1.18827450 1.18827834 1.41200085
9.08 1.00000000 1.1219174031004 1.2586985123047 1.00000000 1.18834167 1.41215568 1.188342 1.188341 1.412156 0.9998945 1.1219143 1.2587788 0.99984175 1.18833674 1.41229080 1.18852482 1.18846010 1.41251433
9.09 1.00000000 1.1220598678737 1.2590181998175 1.00000000 1.18856803 1.41269371 1.188568 1.188568 1.412694 0.9998944 1.1220563 1.2590992 0.99984160 1.18856236 1.41283005 1.18875066 1.18868820 1.41305388
9.1 1.00000000 1.1222023517784 1.2593379708611 1.00000000 1.18879443 1.41323195 1.188794 1.188794 1.413232 0.9998944 1.1222002 1.2594175 0.99984160 1.18879101 1.41336582 1.18897934 1.18891025 1.41358973
9.11 1.00000000 1.1223448548182 1.2596578254605 1.00000000 1.18902088 1.41377040 1.189021 1.189021 1.413770 0.9998943 1.1223422 1.2597378 0.99984145 1.18901666 1.41390504 1.18920521 1.18913812 1.41412925
9.12 1.00000000 1.1224873769971 1.2599777636407 1.00000000 1.18924737 1.41430905 1.189247 1.189247 1.414309 0.9998937 1.1224861 1.2600575 0.99984055 1.18924534 1.41444331 1.18943500 1.18936208 1.41466888
9.13 1.00000000 1.1226299183190 1.2602977854269 1.00000000 1.18947390 1.41484792 1.189474 1.189474 1.414848 0.9998942 1.1226281 1.2603773 0.99984130 1.18947101 1.41498182 1.18965981 1.18958916 1.41520641
9.14 1.00000000 1.1227724787876 1.2606178908439 1.00000000 1.18970048 1.41538699 1.189700 1.189700 1.415387 0.9998936 1.1227719 1.2606966 0.99984040 1.18969956 1.41551955 1.18988947 1.18981262 1.41574550
9.15 1.00000000 1.1229150584068 1.2609380799168 1.00000000 1.18992711 1.41592627 1.189927 1.189927 1.415926 0.9998931 1.1229158 1.2610158 0.99983965 1.18992829 1.41605719 1.19011913 1.19003574 1.41628429
9.16 1.00000000 1.1230576571806 1.2612583526708 1.00000000 1.19015378 1.41646577 1.190154 1.190154 1.416466 0.9998923 1.1230594 1.2613365 0.99983845 1.19015655 1.41659742 1.19034885 1.19026142 1.41682631
9.17 1.00000000 1.1232002751126 1.2615787091308 1.00000000 1.19038049 1.41700547 1.190380 1.190380 1.417005 0.9998947 1.1231995 1.2616568 0.99984205 1.19037926 1.41713704 1.19056731 1.19049205 1.41736091
9.18 1.00000000 1.1233429122069 1.2618991493220 1.00000000 1.19060725 1.41754538 1.190607 1.190607 1.417545 0.9998932 1.1233448 1.2619759 0.99983980 1.19061026 1.41767471 1.19080103 1.19071266 1.41790186
9.19 1.00000000 1.1234855684673 1.2622196732693 1.00000000 1.19083406 1.41808550 1.190834 1.190834 1.418086 0.9998927 1.1234892 1.2622951 0.99983905 1.19083983 1.41821262 1.19103153 1.19093482 1.41844092
#beta a1 a2 a3 P1 P2 P3 p2p1 p3p2 p3p1 a1moy a2moy a3moy P1moy P2moy P3moy p2p1moy p3p2moy p3p1moy
9.2 1.00000000 1.1236282438976 1.2625402809979 1.00000000 1.19106091 1.41862583 1.191061 1.191061 1.418626 0.9998924 1.1236319 1.2626164 0.99983860 1.19106672 1.41875413 1.19125899 1.19116260 1.41898315
9.21 1.00000000 1.1237709385017 1.2628609725329 1.00000000 1.19128780 1.41916638 1.191288 1.191288 1.419166 0.9998913 1.1237761 1.2629366 0.99983695 1.19129601 1.41929386 1.19149028 1.19138640 1.41952531
9.22 1.00000000 1.1239136522835 1.2631817478994 1.00000000 1.19151474 1.41970713 1.191515 1.191515 1.419707 0.9998910 1.1239195 1.2632569 0.99983650 1.19152404 1.41983383 1.19171889 1.19161157 1.42006601
9.23 1.00000000 1.1240563852468 1.2635026071225 1.00000000 1.19174173 1.42024809 1.191742 1.191742 1.420248 0.9998908 1.1240635 1.2635768 0.99983620 1.19175304 1.42037319 1.19194828 1.19183517 1.42060589
9.24 1.00000000 1.1241991373956 1.2638235502274 1.00000000 1.19196876 1.42078926 1.191969 1.191969 1.420789 0.9998899 1.1242084 1.2638967 0.99983485 1.19198349 1.42091261 1.19218038 1.19205729 1.42114731
9.25 1.00000000 1.1243419087335 1.2641445772391 1.00000000 1.19219583 1.42133064 1.192196 1.192196 1.421331 0.9998886 1.1243531 1.2642171 0.99983290 1.19221363 1.42145295 1.19241288 1.19228041 1.42169051
9.26 1.00000000 1.1244846992647 1.2644656881827 1.00000000 1.19242295 1.42187223 1.192423 1.192423 1.421872 0.9998882 1.1244971 1.2645374 0.99983230 1.19244267 1.42199319 1.19264268 1.19250445 1.42223170
9.27 1.00000000 1.1246275089928 1.2647868830836 1.00000000 1.19265011 1.42241404 1.192650 1.192650 1.422414 0.9998874 1.1246422 1.2648570 0.99983110 1.19267348 1.42253232 1.19287496 1.19272571 1.42277263
9.28 1.00000000 1.1247703379218 1.2651081619667 1.00000000 1.19287732 1.42295605 1.192877 1.192877 1.422956 0.9998863 1.1247875 1.2651770 0.99982945 1.19290462 1.42307219 1.19310810 1.19294717 1.42331494
9.29 1.00000000 1.1249131860556 1.2654295248573 1.00000000 1.19310458 1.42349827 1.193105 1.193104 1.423498 0.9998847 1.1249336 1.2654971 0.99982705 1.19313705 1.42361230 1.19334344 1.19316746 1.42385856
9.3 1.00000000 1.1250560533980 1.2657509717805 1.00000000 1.19333187 1.42404071 1.193332 1.193332 1.424041 0.9998832 1.1250798 1.2658166 0.99982481 1.19336966 1.42415146 1.19357876 1.19338668 1.42440100
9.31 1.00000000 1.1251989399529 1.2660725027616 1.00000000 1.19355922 1.42458335 1.193559 1.193559 1.424583 0.9998809 1.1252276 1.2661358 0.99982136 1.19360482 1.42469019 1.19381808 1.19360291 1.42494474
9.32 1.00000000 1.1253418457242 1.2663941178257 1.00000000 1.19378661 1.42512621 1.193787 1.193786 1.425126 0.9998793 1.1253749 1.2664547 0.99981896 1.19383921 1.42522847 1.19405538 1.19381945 1.42548654
9.33 1.00000000 1.1254847707157 1.2667158169980 1.00000000 1.19401404 1.42566928 1.194014 1.194014 1.425669 0.9998737 1.1255282 1.2667718 0.99981056 1.19408315 1.42576379 1.19430940 1.19402388 1.42603394
9.34 1.00000000 1.1256277149314 1.2670376003038 1.00000000 1.19424152 1.42621255 1.194242 1.194241 1.426213 0.9998706 1.1256788 1.2670892 0.99980591 1.19432282 1.42629968 1.19455467 1.19423296 1.42657656
9.35 1.00000000 1.1257706783750 1.2673594677682 1.00000000 1.19446905 1.42675604 1.194469 1.194469 1.426756 0.9998619 1.1258410 1.2674006 0.99979286 1.19458097 1.42682550 1.19482847 1.19441506 1.42712111
9.36 1.00000000 1.1259136610506 1.2676814194166 1.00000000 1.19469661 1.42729974 1.194697 1.194696 1.427300 0.9998168 1.1260866 1.2676651 0.99972521 1.19497188 1.42727218 1.19530034 1.19439813 1.42766449
9.37 1.00000000 1.1260566629620 1.2680034552740 1.00000000 1.19492423 1.42784365 1.194924 1.194924 1.427844 0.9998190 1.1262236 1.2679905 0.99972851 1.19518996 1.42782177 1.19551453 1.19464003 1.42820951
9.38 1.00000000 1.1261996841130 1.2683255753659 1.00000000 1.19515189 1.42838778 1.195152 1.195152 1.428388 0.9998242 1.1263592 1.2683163 0.99973631 1.19540582 1.42837211 1.19572112 1.19488469 1.42874886
9.39 1.00000000 1.1263427245075 1.2686477797174 1.00000000 1.19537959 1.42893211 1.195380 1.195379 1.428932 0.9998265 1.1264946 1.2686428 0.99973976 1.19562138 1.42892370 1.19593261 1.19513060 1.42929566
9.4 1.00000000 1.1264857841495 1.2689700683538 1.00000000 1.19560734 1.42947666 1.195607 1.195607 1.429477 0.9998305 1.1266291 1.2689702 0.99974576 1.19583551 1.42947688 1.19613962 1.19537919 1.42984040
9.41 1.00000000 1.1266288630427 1.2692924413003 1.00000000 1.19583514 1.43002141 1.195835 1.195835 1.430021 0.9998335 1.1267633 1.2692988 0.99975026 1.19604919 1.43003216 1.19634797 1.19562989 1.43038939
9.42 1.00000000 1.1267719611912 1.2696148985824 1.00000000 1.19606298 1.43056638 1.196063 1.196063 1.430566 0.9998369 1.1268973 1.2696273 0.99975536 1.19626255 1.43058734 1.19655528 1.19588074 1.43093740
9.43 1.00000000 1.1269150785987 1.2699374402252 1.00000000 1.19629086 1.43111156 1.196291 1.196291 1.431112 0.9998394 1.1270333 1.2699551 0.99975911 1.19647912 1.43114142 1.19676741 1.19612737 1.43148625
9.44 1.00000000 1.1270582152692 1.2702600662540 1.00000000 1.19651879 1.43165696 1.196519 1.196519 1.431657 0.9998408 1.1271697 1.2702839 0.99976121 1.19669633 1.43169725 1.19698216 1.19637473 1.43203921
9.45 1.00000000 1.1272013712066 1.2705827766943 1.00000000 1.19674677 1.43220256 1.196747 1.196747 1.432203 0.9998443 1.1273025 1.2706142 0.99976646 1.19690782 1.43225569 1.19718741 1.19662990 1.43259026
9.46 1.00000000 1.1273445464147 1.2709055715712 1.00000000 1.19697479 1.43274838 1.196975 1.196975 1.432748 0.9998462 1.1274382 1.2709437 0.99976931 1.19712395 1.43281285 1.19740018 1.19687928 1.43314346
9.47 1.00000000 1.1274877408974 1.2712284509101 1.00000000 1.19720285 1.43329441 1.197203 1.197203 1.433294 0.9998482 1.1275738 1.2712734 0.99977231 1.19733993 1.43337043 1.19761261 1.19712906 1.43369687
9.48 1.00000000 1.1276309546587 1.2715514147364 1.00000000 1.19743096 1.43384065 1.197431 1.197431 1.433841 0.9998486 1.1277082 1.2716065 0.99977291 1.19755401 1.43393382 1.19782602 1.19738551 1.43425953
9.49 1.00000000 1.1277741877024 1.2718744630754 1.00000000 1.19765912 1.43438710 1.197659 1.197659 1.434387 0.9998484 1.1278422 1.2719416 0.99977261 1.19776746 1.43450068 1.19803988 1.19764539 1.43482695
9.5 1.00000000 1.1279174400325 1.2721975959525 1.00000000 1.19788732 1.43493377 1.197887 1.197887 1.434934 0.9998328 1.1275208 1.2728830 0.99974921 1.19725551 1.43609354 1.19755585 1.19948794 1.43645379
9.51 1.00000000 1.1280607116527 1.2725208133930 1.00000000 1.19811557 1.43548065 1.198116 1.198115 1.435481 0.9999410 1.1273831 1.2733888 0.99991150 1.19703619 1.43694961 1.19714214 1.20042286 1.43707679
9.52 1.00000000 1.1282040025671 1.2728441154223 1.00000000 1.19834386 1.43602774 1.198344 1.198344 1.436028 0.9991401 1.1282840 1.2740485 0.99871043 1.19847132 1.43806641 1.20001883 1.19991725 1.43992329
9.53 1.00000000 1.1283473127794 1.2731675020658 1.00000000 1.19857219 1.43657504 1.198572 1.198572 1.436575 0.9989523 1.1285167 1.2745638 0.99842886 1.19884210 1.43893895 1.20072861 1.20027396 1.44120328
9.54 1.00000000 1.1284906422937 1.2734909733489 1.00000000 1.19880058 1.43712256 1.198801 1.198800 1.437123 0.9991033 1.1285863 1.2747353 0.99865525 1.19895301 1.43922939 1.20056747 1.20040517 1.44116740
9.55 1.00000000 1.1286339911138 1.2738145292970 1.00000000 1.19902900 1.43767029 1.199029 1.199029 1.437670 0.9992463 1.1286771 1.2748932 0.99886966 1.19909770 1.43949681 1.20045462 1.20048334 1.44112577
9.56 1.00000000 1.1287773592436 1.2741381699355 1.00000000 1.19925748 1.43821823 1.199257 1.199257 1.438218 0.9992774 1.1288559 1.2751212 0.99891630 1.19938265 1.43988298 1.20068383 1.20052010 1.44144507
9.57 1.00000000 1.1289207466870 1.2744618952898 1.00000000 1.19948599 1.43876639 1.199486 1.199486 1.438766 0.9993831 1.1289219 1.2753713 0.99907479 1.19948783 1.44030663 1.20059864 1.20076802 1.44164045
9.58 1.00000000 1.1290641534479 1.2747857053853 1.00000000 1.19971456 1.43931475 1.199715 1.199714 1.439315 0.9995267 1.1290622 1.2754668 0.99929013 1.19971144 1.44046841 1.20056368 1.20067906 1.44149168
9.59 1.00000000 1.1292075795303 1.2751096002475 1.00000000 1.19994317 1.43986334 1.199943 1.199943 1.439863 0.9996064 1.1291962 1.2756724 0.99940966 1.19992503 1.44081672 1.20063381 1.20075562 1.44166779
9.6 1.00000000 1.1293510249379 1.2754335799019 1.00000000 1.20017182 1.44041213 1.200172 1.200172 1.440412 0.9996821 1.1293148 1.2759054 0.99952319 1.20011408 1.44121148 1.20068658 1.20089540 1.44189899
9.61 1.00000000 1.1294944896748 1.2757576443738 1.00000000 1.20040052 1.44096114 1.200401 1.200400 1.440961 0.9997266 1.1294753 1.2761356 0.99958993 1.20036993 1.44160154 1.20086237 1.20096439 1.44219294
9.62 1.00000000 1.1296379737449 1.2760817936888 1.00000000 1.20062926 1.44151036 1.200629 1.200629 1.441510 0.9997794 1.1295912 1.2764085 0.99966912 1.20055470 1.44206399 1.20095207 1.20116475 1.44254130
9.63 1.00000000 1.1297814771520 1.2764060278723 1.00000000 1.20085805 1.44205980 1.200858 1.200858 1.442060 0.9998026 1.1297656 1.2766557 0.99970391 1.20083274 1.44248293 1.20118840 1.20123551 1.44291016
9.64 1.00000000 1.1299249999000 1.2767303469498 1.00000000 1.20108689 1.44260945 1.201087 1.201087 1.442609 0.9998451 1.1298496 1.2769869 0.99976766 1.20096667 1.44304430 1.20124577 1.20156898 1.44337965
9.65 1.00000000 1.1300685419929 1.2770547509469 1.00000000 1.20131577 1.44315931 1.201316 1.201316 1.443159 0.9998641 1.1300086 1.2772612 0.99979616 1.20122019 1.44350928 1.20146510 1.20170248 1.44380358
9.66 1.00000000 1.1302121034346 1.2773792398889 1.00000000 1.20154470 1.44370939 1.201545 1.201544 1.443709 0.9998747 1.1301834 1.2775286 0.99981206 1.20149892 1.44396261 1.20172477 1.20180101 1.44423404
9.67 1.00000000 1.1303556842289 1.2777038138015 1.00000000 1.20177367 1.44425968 1.201774 1.201773 1.444260 0.9998618 1.1303850 1.2777997 0.99979271 1.20182042 1.44442226 1.20206960 1.20186197 1.44472174
9.68 1.00000000 1.1304992843799 1.2780284727101 1.00000000 1.20200268 1.44481018 1.202003 1.202002 1.444810 0.9998519 1.1305662 1.2780930 0.99977786 1.20210941 1.44491961 1.20237651 1.20198677 1.44524066
9.69 1.00000000 1.1306429038914 1.2783532166403 1.00000000 1.20223175 1.44536090 1.202232 1.202232 1.445361 0.9998605 1.1306976 1.2784199 0.99979076 1.20231899 1.44547400 1.20257062 1.20223835 1.44577651
9.7 1.00000000 1.1307865427673 1.2786780456176 1.00000000 1.20246085 1.44591184 1.202461 1.202461 1.445912 0.9998645 1.1308313 1.2787485 0.99979676 1.20253225 1.44603134 1.20277670 1.20248862 1.44632529
9.71 1.00000000 1.1309302010115 1.2790029596675 1.00000000 1.20269001 1.44646298 1.202690 1.202690 1.446463 0.9998711 1.1309755 1.2790645 0.99980666 1.20276227 1.44656738 1.20299486 1.20270432 1.44684711
9.72 1.00000000 1.1310738786281 1.2793279588157 1.00000000 1.20291921 1.44701435 1.202919 1.202919 1.447014 0.9998718 1.1311205 1.2793861 0.99980771 1.20299358 1.44711299 1.20322495 1.20292661 1.44739131
9.73 1.00000000 1.1312175756208 1.2796530430876 1.00000000 1.20314845 1.44756592 1.203148 1.203148 1.447566 0.9998752 1.1312599 1.2797113 0.99981281 1.20321597 1.44766478 1.20344124 1.20316287 1.44793582
9.74 1.00000000 1.1313612919936 1.2799782125089 1.00000000 1.20337774 1.44811771 1.203378 1.203378 1.448118 0.9998782 1.1313995 1.2800369 0.99981731 1.20343870 1.44821731 1.20365860 1.20339932 1.44848193
9.75 1.00000000 1.1315050277504 1.2803034671051 1.00000000 1.20360708 1.44866972 1.203607 1.203607 1.448670 0.9998812 1.1315390 1.2803629 0.99982181 1.20366128 1.44877059 1.20387580 1.20363645 1.44902879
9.76 1.00000000 1.1316487828952 1.2806288069018 1.00000000 1.20383646 1.44922194 1.203836 1.203836 1.449222 0.9998837 1.1316789 1.2806889 0.99982556 1.20388451 1.44932395 1.20409455 1.20387291 1.44957681
9.77 1.00000000 1.1317925574319 1.2809542319247 1.00000000 1.20406588 1.44977437 1.204066 1.204066 1.449774 0.9998860 1.1318191 1.2810153 0.99982900 1.20410824 1.44987805 1.20431418 1.20410940 1.45012602
9.78 1.00000000 1.1319363513644 1.2812797421994 1.00000000 1.20429535 1.45032703 1.204295 1.204295 1.450327 0.9998880 1.1319601 1.2813412 0.99983200 1.20433325 1.45043138 1.20453561 1.20434388 1.45067509
9.79 1.00000000 1.1320801646965 1.2816053377514 1.00000000 1.20452487 1.45087989 1.204525 1.204525 1.450880 0.9998899 1.1321013 1.2816672 0.99983485 1.20455860 1.45098494 1.20475757 1.20457813 1.45122461
9.8 1.00000000 1.1322239974324 1.2819310186064 1.00000000 1.20475443 1.45143297 1.204754 1.204754 1.451433 0.9998915 1.1322419 1.2819940 0.99983725 1.20478301 1.45153994 1.20497912 1.20481442 1.45177622
9.81 1.00000000 1.1323678495758 1.2822567847900 1.00000000 1.20498404 1.45198627 1.204984 1.204984 1.451986 0.9998929 1.1323837 1.2823205 0.99983935 1.20500934 1.45209449 1.20520296 1.20504833 1.45232781
9.82 1.00000000 1.1325117211307 1.2825826363280 1.00000000 1.20521370 1.45253978 1.205214 1.205213 1.452540 0.9998945 1.1325254 1.2826467 0.99984175 1.20523553 1.45264861 1.20542629 1.20528193 1.45287853
9.83 1.00000000 1.1326556121010 1.2829085732458 1.00000000 1.20544340 1.45309350 1.205443 1.205443 1.453094 0.9998958 1.1326673 1.2829731 0.99984370 1.20546205 1.45320313 1.20565049 1.20551545 1.45343030
9.84 1.00000000 1.1327995224907 1.2832345955693 1.00000000 1.20567314 1.45364745 1.205673 1.205673 1.453647 0.9998968 1.1328098 1.2832996 0.99984520 1.20568955 1.45375790 1.20587622 1.20574811 1.45398298
9.85 1.00000000 1.1329434523037 1.2835607033241 1.00000000 1.20590293 1.45420160 1.205903 1.205903 1.454202 0.9998973 1.1329512 1.2836273 0.99984595 1.20591530 1.45431478 1.20610110 1.20598418 1.45453885
9.86 1.00000000 1.1330874015439 1.2838868965358 1.00000000 1.20613277 1.45475598 1.206133 1.206133 1.454756 0.9998992 1.1330936 1.2839531 0.99984880 1.20614266 1.45486850 1.20632506 1.20621594 1.45508851
9.87 1.00000000 1.1332313702153 1.2842131752302 1.00000000 1.20636265 1.45531056 1.206363 1.206362 1.455311 0.9999002 1.1332358 1.2842797 0.99985030 1.20636972 1.45542365 1.20655034 1.20644909 1.45564156
9.88 1.00000000 1.1333753583218 1.2845395394330 1.00000000 1.20659258 1.45586537 1.206593 1.206592 1.455865 0.9999008 1.1333792 1.2846063 0.99985120 1.20659871 1.45597887 1.20677828 1.20668028 1.45619555
9.89 1.00000000 1.1335193658673 1.2848659891699 1.00000000 1.20682255 1.45642039 1.206823 1.206822 1.456420 0.9999019 1.1335215 1.2849330 0.99985285 1.20682596 1.45653433 1.20700357 1.20691332 1.45674869
9.9 1.00000000 1.1336633928557 1.2851925244665 1.00000000 1.20705257 1.45697562 1.207053 1.207052 1.456976 0.9999023 1.1336645 1.2852601 0.99985345 1.20705434 1.45709054 1.20723126 1.20714577 1.45730411
9.91 1.00000000 1.1338074392911 1.2855191453487 1.00000000 1.20728263 1.45753108 1.207283 1.207282 1.457531 0.9999033 1.1338072 1.2855870 0.99985495 1.20728225 1.45764648 1.20745739 1.20737837 1.45785794
9.92 1.00000000 1.1339515051773 1.2858458518422 1.00000000 1.20751274 1.45808675 1.207513 1.207513 1.458087 0.9999033 1.1339515 1.2859137 0.99985495 1.20751274 1.45820215 1.20768792 1.20760809 1.45841369
9.93 1.00000000 1.1340955905183 1.2861726439727 1.00000000 1.20774290 1.45864263 1.207743 1.207743 1.458643 0.9999048 1.1340934 1.2862409 0.99985720 1.20773940 1.45875875 1.20791189 1.20784231 1.45896709
9.94 1.00000000 1.1342396953180 1.2864995217660 1.00000000 1.20797310 1.45919873 1.207973 1.207973 1.459199 0.9999048 1.1342371 1.2865680 0.99985720 1.20796895 1.45931524 1.20814147 1.20807347 1.45952366
9.95 1.00000000 1.1343838195804 1.2868264852479 1.00000000 1.20820335 1.45975505 1.208203 1.208203 1.459755 0.9999056 1.1343803 1.2868952 0.99985840 1.20819773 1.45987197 1.20836884 1.20830551 1.46007872
9.96 1.00000000 1.1345279633094 1.2871535344441 1.00000000 1.20843364 1.46031158 1.208434 1.208433 1.460312 0.9999060 1.1345235 1.2872227 0.99985900 1.20842651 1.46042929 1.20859692 1.20853794 1.46063524
9.97 1.00000000 1.1346721265090 1.2874806693804 1.00000000 1.20866398 1.46086834 1.208664 1.208664 1.460868 0.9999066 1.1346672 1.2875496 0.99985990 1.20865611 1.46098566 1.20882547 1.20876869 1.46119037
9.98 1.00000000 1.1348163091830 1.2878078900826 1.00000000 1.20889436 1.46142530 1.208894 1.208894 1.461425 0.9999067 1.1348110 1.2878766 0.99986005 1.20888588 1.46154226 1.20905509 1.20899936 1.46174683
9.99 1.00000000 1.1349605113355 1.2881351965765 1.00000000 1.20912479 1.46198249 1.209125 1.209125 1.461982 0.9999075 1.1349545 1.2882043 0.99986125 1.20911519 1.46210013 1.20928298 1.20923146 1.46230302
10.0 1.00000000 1.1351047329704 1.2884625888880 1.00000000 1.20935527 1.46253989 1.209355 1.209355 1.462540 0.9999079 1.1350981 1.2885319 0.99986185 1.20934467 1.46265790 1.20951176 1.20946322 1.46285999
10.01 1.00000000 1.1352489740917 1.2887900670428 1.00000000 1.20958579 1.46309751 1.209586 1.209586 1.463098 0.9999065 1.1352419 1.2888601 0.99985975 1.20957449 1.46321677 1.20974416 1.20969546 1.46342201
10.02 1.00000000 1.1353932347032 1.2891176310669 1.00000000 1.20981636 1.46365534 1.209816 1.209816 1.463655 0.9999086 1.1353856 1.2891869 0.99986290 1.20980416 1.46377332 1.20997005 1.20992584 1.46397403
10.03 1.00000000 1.1355375148090 1.2894452809859 1.00000000 1.21004697 1.46421340 1.210047 1.210047 1.464213 0.9999089 1.1355295 1.2895148 0.99986335 1.21003416 1.46433181 1.21019953 1.21015741 1.46453194
10.04 1.00000000 1.1356818144129 1.2897730168259 1.00000000 1.21027763 1.46477167 1.210278 1.210277 1.464772 0.9999093 1.1356735 1.2898426 0.99986395 1.21026434 1.46489020 1.21042902 1.21038863 1.46508953
10.05 1.00000000 1.1358261335190 1.2901008386126 1.00000000 1.21050834 1.46533015 1.210508 1.210508 1.465330 0.9999095 1.1358172 1.2901707 0.99986425 1.21049406 1.46544918 1.21065841 1.21062071 1.46564814
10.06 1.00000000 1.1359704721312 1.2904287463719 1.00000000 1.21073909 1.46588886 1.210739 1.210739 1.465889 0.9999098 1.1359613 1.2904984 0.99986470 1.21072443 1.46600755 1.21088826 1.21085155 1.46620593
10.07 1.00000000 1.1361148302535 1.2907567401297 1.00000000 1.21096989 1.46644778 1.210970 1.210970 1.466448 0.9999101 1.1361052 1.2908264 0.99986515 1.21095449 1.46656649 1.21111781 1.21108308 1.46676428
10.08 1.00000000 1.1362592078898 1.2910848199118 1.00000000 1.21120073 1.46700692 1.211201 1.211200 1.467007 0.9999104 1.1362494 1.2911543 0.99986560 1.21118505 1.46712534 1.21134786 1.21131394 1.46732255
10.09 1.00000000 1.1364036050440 1.2914129857443 1.00000000 1.21143162 1.46756628 1.211432 1.211431 1.467566 0.9999102 1.1363937 1.2914830 0.99986530 1.21141578 1.46768563 1.21157898 1.21154574 1.46788335
10.1 1.00000000 1.1365480217202 1.2917412376530 1.00000000 1.21166255 1.46812585 1.211663 1.211662 1.468126 0.9999109 1.1365374 1.2918110 0.99986635 1.21164557 1.46824479 1.21180753 1.21177746 1.46844105
10.11 1.00000000 1.1366924579223 1.2920695756637 1.00000000 1.21189353 1.46868565 1.211894 1.211893 1.468686 0.9999099 1.1366830 1.2921393 0.99986485 1.21187841 1.46880453 1.21204222 1.21200652 1.46900307
10.12 1.00000000 1.1368369136542 1.2923979998025 1.00000000 1.21212456 1.46924566 1.212125 1.212124 1.469246 0.9999115 1.1368254 1.2924682 0.99986725 1.21210614 1.46936537 1.21226707 1.21224150 1.46956045
10.13 1.00000000 1.1369813889199 1.2927265100953 1.00000000 1.21235563 1.46980589 1.212356 1.212355 1.469806 0.9999120 1.1369698 1.2927962 0.99986800 1.21233709 1.46992474 1.21249714 1.21247197 1.47011880
10.14 1.00000000 1.1371258837234 1.2930551065680 1.00000000 1.21258675 1.47036633 1.212587 1.212587 1.470366 0.9999117 1.1371146 1.2931247 0.99986755 1.21256870 1.47048504 1.21272933 1.21270246 1.47067983
10.15 1.00000000 1.1372703980686 1.2933837892465 1.00000000 1.21281791 1.47092700 1.212818 1.212818 1.470927 0.9999124 1.1372585 1.2934535 0.99986860 1.21279888 1.47104592 1.21295826 1.21293476 1.47123924
10.16 1.00000000 1.1374149319595 1.2937125581569 1.00000000 1.21304912 1.47148789 1.213049 1.213049 1.471488 0.9999125 1.1374029 1.2937821 0.99986875 1.21302987 1.47160653 1.21318910 1.21316595 1.47179970
10.17 1.00000000 1.1375594854000 1.2940414133250 1.00000000 1.21328038 1.47204899 1.213280 1.213280 1.472049 0.9999122 1.1375473 1.2941111 0.99986830 1.21326088 1.47216790 1.21342069 1.21339765 1.47236181
10.18 1.00000000 1.1377040583943 1.2943703547770 1.00000000 1.21351168 1.47261031 1.213512 1.213511 1.472610 0.9999127 1.1376917 1.2944399 0.99986905 1.21349191 1.47272899 1.21365084 1.21362901 1.47292187
10.19 1.00000000 1.1378486509461 1.2946993825387 1.00000000 1.21374303 1.47317185 1.213743 1.213743 1.473172 0.9999123 1.1378371 1.2947689 0.99986845 1.21372455 1.47329050 1.21388424 1.21385903 1.47348434
10.2 1.00000000 1.1379932630594 1.2950284966362 1.00000000 1.21397442 1.47373361 1.213974 1.213974 1.473734 0.9999135 1.1379800 1.2950982 0.99987025 1.21395320 1.47385259 1.21411073 1.21409342 1.47404385
10.21 1.00000000 1.1381378947383 1.2953576970955 1.00000000 1.21420586 1.47429559 1.214206 1.214206 1.474296 0.9999132 1.1381256 1.2954268 0.99986980 1.21418619 1.47441356 1.21434430 1.21432246 1.47460555
10.22 1.00000000 1.1382825459867 1.2956869839425 1.00000000 1.21443735 1.47485778 1.214437 1.214437 1.474858 0.9999141 1.1382690 1.2957564 0.99987115 1.21441567 1.47497631 1.21457217 1.21455639 1.47516639
10.23 1.00000000 1.1384272168086 1.2960163572034 1.00000000 1.21466888 1.47542020 1.214669 1.214669 1.475420 0.9999136 1.1384145 1.2960854 0.99987040 1.21464853 1.47553810 1.21480597 1.21478606 1.47572935
10.24 1.00000000 1.1385719072080 1.2963458169042 1.00000000 1.21490046 1.47598283 1.214900 1.214900 1.475983 0.9999139 1.1385589 1.2964150 0.99987085 1.21487964 1.47610099 1.21503656 1.21501830 1.47629165
10.25 1.00000000 1.1387166171887 1.2966753630709 1.00000000 1.21513208 1.47654569 1.215132 1.215132 1.476546 0.9999128 1.1387042 1.2967454 0.99986920 1.21511221 1.47666532 1.21527117 1.21525017 1.47685849
10.26 1.00000000 1.1388613467549 1.2970049957296 1.00000000 1.21536375 1.47710876 1.215364 1.215364 1.477109 0.9999141 1.1388475 1.2970747 0.99987115 1.21534159 1.47722784 1.21549821 1.21548366 1.47741821
10.27 1.00000000 1.1390060959105 1.2973347149063 1.00000000 1.21559547 1.47767205 1.215595 1.215595 1.477672 0.9999144 1.1389925 1.2974039 0.99987160 1.21557370 1.47779026 1.21572980 1.21571424 1.47798003
10.28 1.00000000 1.1391508646594 1.2976645206271 1.00000000 1.21582723 1.47823556 1.215827 1.215827 1.478236 0.9999145 1.1391372 1.2977335 0.99987175 1.21580535 1.47835343 1.21596130 1.21594582 1.47854305
10.29 1.00000000 1.1392956530056 1.2979944129181 1.00000000 1.21605904 1.47879929 1.216059 1.216059 1.478799 0.9999142 1.1392836 1.2980619 0.99987130 1.21603974 1.47891463 1.21619626 1.21617294 1.47910499
10.3 1.00000000 1.1394404609532 1.2983243918054 1.00000000 1.21629089 1.47936325 1.216291 1.216291 1.479363 0.9999149 1.1394267 1.2983934 0.99987235 1.21626886 1.47948119 1.21642414 1.21640966 1.47967007
10.31 1.00000000 1.1395852885060 1.2986544573151 1.00000000 1.21652280 1.47992742 1.216523 1.216523 1.479927 0.9999150 1.1395713 1.2987234 0.99987250 1.21650040 1.48004527 1.21665552 1.21664183 1.48023400
10.32 1.00000000 1.1397301356682 1.2989846094732 1.00000000 1.21675474 1.48049181 1.216755 1.216755 1.480492 0.9999153 1.1397161 1.2990534 0.99987295 1.21673227 1.48060941 1.21688688 1.21687363 1.48079755
10.33 1.00000000 1.1398750024436 1.2993148483061 1.00000000 1.21698673 1.48105642 1.216987 1.216986 1.481056 0.9999151 1.1398612 1.2993838 0.99987265 1.21696463 1.48117431 1.21711963 1.21710547 1.48136296
10.34 1.00000000 1.1400198888362 1.2996451738396 1.00000000 1.21721877 1.48162125 1.217219 1.217219 1.481621 0.9999156 1.1400065 1.2997131 0.99987340 1.21719733 1.48173741 1.21735145 1.21733541 1.48192502
10.35 1.00000000 1.1401647948501 1.2999755861001 1.00000000 1.21745086 1.48218630 1.217451 1.217451 1.482186 0.9999158 1.1401505 1.3000444 0.99987370 1.21742796 1.48230399 1.21758174 1.21757019 1.48249123
10.36 1.00000000 1.1403097204891 1.3003060851137 1.00000000 1.21768299 1.48275157 1.217683 1.217683 1.482752 0.9999157 1.1402954 1.3003747 0.99987355 1.21766005 1.48286893 1.21781404 1.21780207 1.48305646
10.37 1.00000000 1.1404546657574 1.3006366709064 1.00000000 1.21791517 1.48331706 1.217915 1.217915 1.483317 0.9999159 1.1404402 1.3007054 0.99987385 1.21789200 1.48343464 1.21804566 1.21803464 1.48362180
10.38 1.00000000 1.1405996306589 1.3009673435045 1.00000000 1.21814739 1.48388277 1.218147 1.218147 1.483883 0.9999183 1.1405828 1.3010358 0.99987745 1.21812043 1.48399990 1.21826973 1.21827027 1.48418179
10.39 1.00000000 1.1407446151975 1.3012981029342 1.00000000 1.21837966 1.48444870 1.218380 1.218379 1.484449 0.9999163 1.1407298 1.3013669 0.99987445 1.21835593 1.48456643 1.21850891 1.21849978 1.48475284
10.4 1.00000000 1.1408896193773 1.3016289492216 1.00000000 1.21861198 1.48501486 1.218612 1.218612 1.485015 0.9999163 1.1408751 1.3016975 0.99987445 1.21858872 1.48513217 1.21874173 1.21873126 1.48531865
10.41 1.00000000 1.1410346432023 1.3019598823929 1.00000000 1.21884434 1.48558123 1.218844 1.218844 1.485581 0.9999162 1.1410198 1.3020288 0.99987430 1.21882056 1.48569919 1.21897379 1.21896466 1.48588597
10.42 1.00000000 1.1411796866765 1.3022909024745 1.00000000 1.21907675 1.48614782 1.219077 1.219077 1.486148 0.9999184 1.1411540 1.3023699 0.99987760 1.21903559 1.48628305 1.21918482 1.21922860 1.48646499
10.43 1.00000000 1.1413247498037 1.3026220094923 1.00000000 1.21930921 1.48671464 1.219309 1.219309 1.486715 0.9999164 1.1413103 1.3026901 0.99987460 1.21928605 1.48683121 1.21943897 1.21942772 1.48701768
10.44 1.00000000 1.1414698325882 1.3029532034728 1.00000000 1.21954171 1.48728168 1.219542 1.219541 1.487282 0.9999172 1.1414548 1.3030212 0.99987580 1.21951762 1.48739810 1.21966910 1.21966102 1.48758286
10.45 1.00000000 1.1416149350337 1.3032844844421 1.00000000 1.21977425 1.48784893 1.219774 1.219774 1.487849 0.9999165 1.1416002 1.3033529 0.99987475 1.21975064 1.48796609 1.21990343 1.21989367 1.48815248
10.46 1.00000000 1.1417600571444 1.3036158524264 1.00000000 1.22000685 1.48841641 1.220007 1.220007 1.488416 0.9999157 1.1417466 1.3036840 0.99987355 1.21998528 1.48853312 1.22013957 1.22012384 1.48872137
10.47 1.00000000 1.1419051989242 1.3039473074521 1.00000000 1.22023949 1.48898411 1.220239 1.220239 1.488984 0.9999169 1.1418898 1.3040162 0.99987535 1.22021481 1.48910211 1.22036693 1.22036063 1.48928775
10.48 1.00000000 1.1420503603772 1.3042788495453 1.00000000 1.22047218 1.48955203 1.220472 1.220472 1.489552 0.9999164 1.1420355 1.3043478 0.99987460 1.22044835 1.48967015 1.22060141 1.22059254 1.48985698
10.49 1.00000000 1.1421955415073 1.3046104787324 1.00000000 1.22070491 1.49012017 1.220705 1.220705 1.490120 0.9999167 1.1421803 1.3046796 0.99987505 1.22068047 1.49023860 1.22083301 1.22082612 1.49042483
#beta a1 a2 a3 P1 P2 P3 p2p1 p3p2 p3p1 a1moy a2moy a3moy P1moy P2moy P3moy p2p1moy p3p2moy p3p1moy 10^5
10.5 1.00000000 1.1423407423185 1.3049421950397 1.00000000 1.22093769 1.49068853 1.220938 1.220937 1.490689 0.9999169 1.1423252 1.3050116 0.99987535 1.22091277 1.49080746 1.22106498 1.22105976 1.49099331
10.51 1.00000000 1.1424859628149 1.3052739984934 1.00000000 1.22117051 1.49125712 1.221171 1.221170 1.491257 0.9999165 1.1424709 1.3053435 0.99987475 1.22114636 1.49137623 1.22129933 1.22129196 1.49156305
10.52 1.00000000 1.1426312030004 1.3056058891198 1.00000000 1.22140339 1.49182593 1.221403 1.221403 1.491826 0.9999167 1.1426157 1.3056759 0.99987505 1.22137853 1.49194592 1.22153116 1.22152624 1.49213236
10.53 1.00000000 1.1427764628790 1.3059378669452 1.00000000 1.22163630 1.49239496 1.221636 1.221636 1.492395 0.9999165 1.1427599 1.3060089 0.99987475 1.22160975 1.49251672 1.22176278 1.22176229 1.49270368
10.54 1.00000000 1.1429217424548 1.3062699319960 1.00000000 1.22186927 1.49296421 1.221869 1.221869 1.492964 0.9999145 1.1429057 1.3063432 0.99987175 1.22184354 1.49308982 1.22200026 1.22199756 1.49328133
10.55 1.00000000 1.1430670417317 1.3066020842985 1.00000000 1.22210228 1.49353368 1.222102 1.222102 1.493534 0.9998805 1.1430515 1.3067340 0.99982076 1.22207736 1.49375987 1.22229644 1.22231204 1.49402766
#beta a1 a2 a3 P1 P2 P3 p2p1 p3p2 p3p1 a1moy a2moy a3moy P1moy P2moy P3moy p2p1moy p3p2moy p3p1moy 10^6
10.56 1.00000000 1.1432123607138 1.3069343238791 1.00000000 1.22233534 1.49410337 1.222335 1.222335 1.494103 0.9999132 1.1432000 1.3070059 0.99986980 1.22231551 1.49422611 1.22247468 1.22245533 1.49442068
10.57 1.00000000 1.1433576994051 1.3072666507640 1.00000000 1.22256844 1.49467329 1.222568 1.222568 1.494673 0.9999130 1.1433440 1.3073401 0.99986950 1.22254647 1.49479926 1.22270603 1.22269320 1.49499436
10.58 1.00000000 1.1435030578096 1.3075990649796 1.00000000 1.22280159 1.49524343 1.222802 1.222801 1.495243 0.9999121 1.1434891 1.3076749 0.99986815 1.22277920 1.49537351 1.22294044 1.22293012 1.49557070
10.59 1.00000000 1.1436484359312 1.3079315665524 1.00000000 1.22303479 1.49581379 1.223035 1.223035 1.495814 0.9999102 1.1436343 1.3080107 0.99986530 1.22301211 1.49594954 1.22317687 1.22316822 1.49615107
10.6 1.00000000 1.1437938337741 1.3082641555086 1.00000000 1.22326803 1.49638437 1.223268 1.223268 1.496384 0.9999074 1.1437795 1.3083487 0.99986110 1.22324504 1.49652943 1.22341497 1.22340936 1.49673733
10.61 1.00000000 1.1439392513422 1.3085968318747 1.00000000 1.22350132 1.49695518 1.223501 1.223501 1.496955 0.9999018 1.1439249 1.3086908 0.99985270 1.22347830 1.49711642 1.22365854 1.22365588 1.49733698
10.62 1.00000000 1.1440846886395 1.3089295956770 1.00000000 1.22373466 1.49752621 1.223735 1.223734 1.497526 0.9998895 1.1440707 1.3090443 0.99983425 1.22371221 1.49772306 1.22391507 1.22391772 1.49797135
10.63 1.00000000 1.1442301456701 1.3092624469421 1.00000000 1.22396804 1.49809746 1.223968 1.223968 1.498097 0.9998107 1.1442150 1.3095140 0.99971606 1.22394374 1.49852923 1.22429137 1.22434486 1.49895484
10.64 1.00000000 1.1443756224379 1.3095953856962 1.00000000 1.22420147 1.49866893 1.224201 1.224201 1.498669 0.9996726 1.1443607 1.3100839 0.99950894 1.22417753 1.49950758 1.22477897 1.22491023 1.50024429
10.65 1.00000000 1.1445211189470 1.3099284119658 1.00000000 1.22443495 1.49924063 1.224435 1.224435 1.499241 0.9997286 1.1445045 1.3103218 0.99959293 1.22440828 1.49991604 1.22490690 1.22501298 1.50052686
10.66 1.00000000 1.1446666352014 1.3102615257773 1.00000000 1.22466847 1.49981255 1.224668 1.224668 1.499813 0.9997865 1.1446523 1.3105541 0.99967977 1.22464546 1.50031493 1.22503775 1.22510145 1.50079553
10.67 1.00000000 1.1448121712051 1.3105947271572 1.00000000 1.22490204 1.50038469 1.224902 1.224902 1.500385 0.9998367 1.1447975 1.3108015 0.99975506 1.22487849 1.50073978 1.22517859 1.22521523 1.50110746
10.68 1.00000000 1.1449577269622 1.3109280161320 1.00000000 1.22513565 1.50095706 1.225136 1.225135 1.500957 0.9998716 1.1449428 1.3110752 0.99980741 1.22511169 1.50120984 1.22534768 1.22536570 1.50149901
10.69 1.00000000 1.1451033024766 1.3112613927281 1.00000000 1.22536931 1.50152965 1.225369 1.225369 1.501530 0.9998916 1.1450884 1.3113742 0.99983740 1.22534539 1.50172342 1.22554466 1.22555112 1.50196764
10.7 1.00000000 1.1452488977524 1.3115948569719 1.00000000 1.22560302 1.50210246 1.225603 1.225603 1.502102 0.9999024 1.1452340 1.3116892 0.99985360 1.22557911 1.50226453 1.22575856 1.22575892 1.50248449
10.71 1.00000000 1.1453945127937 1.3119284088900 1.00000000 1.22583678 1.50267550 1.225837 1.225837 1.502676 0.9999084 1.1453796 1.3120126 0.99986260 1.22581284 1.50282015 1.22598129 1.22597847 1.50302667
10.72 1.00000000 1.1455401476043 1.3122620485088 1.00000000 1.22607058 1.50324876 1.226071 1.226070 1.503249 0.9999119 1.1455253 1.3123402 0.99986785 1.22604674 1.50338305 1.22620878 1.22620370 1.50358175
10.73 1.00000000 1.1456858021885 1.3125957758548 1.00000000 1.22630443 1.50382224 1.226304 1.226304 1.503822 0.9999142 1.1456710 1.3126698 0.99987130 1.22628066 1.50394945 1.22643850 1.22643168 1.50414303
10.74 1.00000000 1.1458314765501 1.3129295909546 1.00000000 1.22653832 1.50439595 1.226538 1.226538 1.504396 0.9999158 1.1458165 1.3130012 0.99987370 1.22651428 1.50451903 1.22666921 1.22666246 1.50470907
10.75 1.00000000 1.1459771706932 1.3132634938347 1.00000000 1.22677227 1.50496988 1.226772 1.226772 1.504970 0.9999168 1.1459624 1.3133333 0.99987520 1.22674855 1.50508987 1.22690167 1.22689354 1.50527773
10.76 1.00000000 1.1461228846219 1.3135974845216 1.00000000 1.22700625 1.50554403 1.227006 1.227006 1.505544 0.9999176 1.1461080 1.3136659 0.99987640 1.22698235 1.50566165 1.22713402 1.22712576 1.50584777
10.77 1.00000000 1.1462686183401 1.3139315630418 1.00000000 1.22724029 1.50611841 1.227240 1.227240 1.506118 0.9999183 1.1462538 1.3139989 0.99987745 1.22721649 1.50623419 1.22736690 1.22735817 1.50641880
10.78 1.00000000 1.1464143718520 1.3142657294219 1.00000000 1.22747437 1.50669302 1.227474 1.227474 1.506693 0.9999187 1.1463995 1.3143322 0.99987805 1.22745049 1.50680732 1.22760020 1.22759112 1.50699110
10.79 1.00000000 1.1465601451615 1.3145999836884 1.00000000 1.22770850 1.50726784 1.227709 1.227708 1.507268 0.9999187 1.1465460 1.3146658 0.99987805 1.22768578 1.50738104 1.22783551 1.22782316 1.50756489
10.8 1.00000000 1.1467059382727 1.3149343258680 1.00000000 1.22794267 1.50784289 1.227943 1.227942 1.507843 0.9999195 1.1466911 1.3149996 0.99987925 1.22791884 1.50795517 1.22806713 1.22805769 1.50813728
10.81 1.00000000 1.1468517511896 1.3152687559871 1.00000000 1.22817690 1.50841817 1.228177 1.228177 1.508418 0.9999198 1.1468370 1.3153335 0.99987970 1.22815320 1.50852955 1.22830096 1.22829102 1.50871105
10.82 1.00000000 1.1469975839162 1.3156032740724 1.00000000 1.22841116 1.50899367 1.228411 1.228411 1.508994 0.9999201 1.1469828 1.3156677 0.99988015 1.22838741 1.50910452 1.22853465 1.22852490 1.50928541
10.83 1.00000000 1.1471434364567 1.3159378801505 1.00000000 1.22864548 1.50956940 1.228645 1.228645 1.509569 0.9999204 1.1471286 1.3160019 0.99988060 1.22862164 1.50967956 1.22876835 1.22875873 1.50985984
10.84 1.00000000 1.1472893088149 1.3162725742480 1.00000000 1.22887984 1.51014535 1.228880 1.228880 1.510145 0.9999206 1.1472746 1.3163363 0.99988090 1.22885621 1.51025502 1.22900258 1.22899246 1.51043491
10.85 1.00000000 1.1474352009950 1.3166073563914 1.00000000 1.22911425 1.51072152 1.229114 1.229114 1.510722 0.9999207 1.1474205 1.3166708 0.99988105 1.22909063 1.51083072 1.22923685 1.22922646 1.51101045
10.86 1.00000000 1.1475811130010 1.3169422266075 1.00000000 1.22934870 1.51129792 1.229349 1.229348 1.511298 0.9999208 1.1475665 1.3170053 0.99988120 1.22932522 1.51140649 1.22947128 1.22946025 1.51158607
10.87 1.00000000 1.1477270448370 1.3172771849228 1.00000000 1.22958321 1.51187454 1.229583 1.229583 1.511875 0.9999212 1.1477124 1.3173402 0.99988180 1.22955967 1.51198303 1.22970502 1.22969472 1.51216177
10.88 1.00000000 1.1478729965069 1.3176122313640 1.00000000 1.22981776 1.51245139 1.229818 1.229817 1.512451 0.9999214 1.1478580 1.3176753 0.99988210 1.22979366 1.51255999 1.22993867 1.22992990 1.51273834
10.89 1.00000000 1.1480189680149 1.3179473659578 1.00000000 1.23005235 1.51302847 1.230052 1.230052 1.513028 0.9999215 1.1480044 1.3180099 0.99988225 1.23002894 1.51313616 1.23017379 1.23016306 1.51331435
10.9 1.00000000 1.1481649593650 1.3182825887307 1.00000000 1.23028699 1.51360577 1.230287 1.230287 1.513606 0.9999216 1.1481504 1.3183450 0.99988240 1.23026359 1.51371326 1.23040829 1.23039751 1.51389129
10.91 1.00000000 1.1483109705611 1.3186178997096 1.00000000 1.23052168 1.51418329 1.230522 1.230521 1.514183 0.9999219 1.1482961 1.3186802 0.99988285 1.23049778 1.51429061 1.23064195 1.23063254 1.51446803
10.92 1.00000000 1.1484570016075 1.3189532989210 1.00000000 1.23075642 1.51476104 1.230756 1.230756 1.514761 0.9999216 1.1484431 1.3190147 0.99988240 1.23073407 1.51486682 1.23087882 1.23086445 1.51504499
10.93 1.00000000 1.1486030525080 1.3192887863917 1.00000000 1.23099120 1.51533902 1.230991 1.230991 1.515339 0.9999219 1.1485890 1.3193503 0.99988285 1.23096861 1.51544500 1.23111283 1.23109963 1.51562256
10.94 1.00000000 1.1487491232669 1.3196243621483 1.00000000 1.23122603 1.51591722 1.231226 1.231226 1.515917 0.9999220 1.1487349 1.3196857 0.99988300 1.23120317 1.51602292 1.23134724 1.23133448 1.51620032
10.95 1.00000000 1.1488952138880 1.3199600262176 1.00000000 1.23146091 1.51649565 1.231461 1.231461 1.516496 0.9999221 1.1488811 1.3200212 0.99988315 1.23143822 1.51660107 1.23158213 1.23156895 1.51677831
10.96 1.00000000 1.1490413243755 1.3202957786263 1.00000000 1.23169583 1.51707430 1.231696 1.231696 1.517074 0.9999222 1.1490273 1.3203569 0.99988330 1.23167328 1.51717965 1.23181703 1.23180366 1.51735673
10.97 1.00000000 1.1491874547334 1.3206316194011 1.00000000 1.23193080 1.51765318 1.231931 1.231931 1.517653 0.9999224 1.1491735 1.3206924 0.99988360 1.23190836 1.51775796 1.23205177 1.23203804 1.51793465
10.98 1.00000000 1.1493336049658 1.3209675485687 1.00000000 1.23216582 1.51823229 1.232166 1.232166 1.518232 0.9999225 1.1493196 1.3210283 0.99988375 1.23214330 1.51833702 1.23228655 1.23227308 1.51851355
10.99 1.00000000 1.1494797750768 1.3213035661560 1.00000000 1.23240088 1.51881162 1.232401 1.232401 1.518812 0.9999225 1.1494659 1.3213641 0.99988375 1.23237857 1.51891599 1.23252185 1.23250763 1.51909258
11.0 1.00000000 1.1496259650703 1.3216396721897 1.00000000 1.23263600 1.51939118 1.232636 1.232636 1.519391 0.9999226 1.1496122 1.3217001 0.99988390 1.23261386 1.51949538 1.23275698 1.23274241 1.51967181
11.01 1.00000000 1.1497721749505 1.3219758666965 1.00000000 1.23287115 1.51997096 1.232871 1.232871 1.519971 0.9999227 1.1497584 1.3220362 0.99988405 1.23284900 1.52007502 1.23299197 1.23297745 1.52025129
11.02 1.00000000 1.1499184047213 1.3223121497032 1.00000000 1.23310636 1.52055097 1.233106 1.233106 1.520551 0.9999227 1.1499050 1.3223720 0.99988405 1.23308480 1.52065421 1.23322779 1.23321138 1.52083055
11.03 1.00000000 1.1500646543869 1.3226485212366 1.00000000 1.23334161 1.52113121 1.233342 1.233341 1.521131 0.9999228 1.1500512 1.3227085 0.99988420 1.23331997 1.52123468 1.23346280 1.23344689 1.52141086
11.04 1.00000000 1.1502109239514 1.3229849813235 1.00000000 1.23357691 1.52171167 1.233577 1.233577 1.521712 0.9999228 1.1501975 1.3230447 0.99988420 1.23355532 1.52181470 1.23369818 1.23368176 1.52199095
11.05 1.00000000 1.1503572134187 1.3233215299907 1.00000000 1.23381226 1.52229236 1.233812 1.233812 1.522292 0.9999229 1.1503439 1.3233811 0.99988435 1.23379084 1.52239515 1.23393354 1.23391672 1.52257124
11.06 1.00000000 1.1505035227930 1.3236581672651 1.00000000 1.23404765 1.52287328 1.234048 1.234047 1.522873 0.9999229 1.1504903 1.3237176 0.99988435 1.23402638 1.52297584 1.23416911 1.23415177 1.52315199


==> anc/figure8_sl09.dat <==
b time
3.4650 43.0225873
3.4660 41.9876797
3.4670 41.9876797
3.4680 41.9876797
3.4690 41.9876797
3.4700 41.9876797
3.4710 41.9876797
3.4720 41.9876797
3.4730 41.9876797
3.4740 41.9876797
3.4750 41.9876797
3.4760 41.9876797
3.4770 41.9876797
3.4780 54.0123203
3.4790 72.9856263
3.4800 122.0205339
3.4810 57.0184805
3.4820 55.9835729
3.4830 161.9876797
3.4840 74.0205339
3.4850 95.0143737
3.4860 55.9835729
3.4870 113.9876797
3.4880 86.9815195
3.4890 116.9938398
3.4900 71.0143737
3.4910 133.0102669
3.4920 288.9856263
3.4930 57.0184805
3.4940 126.0123203
3.4950 130.9897331
3.4960 383.0143737
3.4970 160.0164271
3.4980 55.9835729
3.4990 55.9835729
3.5000 55.9835729
3.5010 55.9835729
3.5020 58.9897331
3.5030 112.0164271
3.5040 78.0123203
3.5050 78.0123203
3.5060 140.9938398
3.5070 78.0123203
3.5080 78.0123203
3.5090 89.9876797
3.5100 55.9835729
3.5110 55.9835729
3.5120 58.9897331
3.5130 58.9897331
3.5140 170.0205339
3.5150 167.0143737
3.5160 130.9897331
3.5170 151.9835729
3.5180 113.9876797
3.5190 99.9917864
3.5200 99.9917864
3.5210 109.0102669
3.5220 160.0164271
3.5230 167.0143737
3.5240 103.9835729
3.5250 160.0164271
3.5260 71.0143737
3.5270 71.0143737
3.5280 72.9856263
3.5290 205.0102669
3.5300 116.9938398
3.5310 264.9856263
3.5320 103.9835729
3.5330 109.0102669
3.5340 86.9815195
3.5350 137.9876797
3.5360 72.9856263
3.5370 72.9856263
3.5380 259.0225873
3.5390 229.0102669
3.5400 116.9938398
3.5410 209.9876797
3.5420 290.0205339
3.5430 89.9876797
3.5440 157.0102669
3.5450 113.9876797
3.5460 98.0205339
3.5470 74.0205339
3.5480 110.9815195
3.5490 157.0102669
3.5500 137.9876797
3.5510 257.9876797
3.5520 202.9897331
3.5530 336.9856263
3.5540 81.0184805
3.5550 115.0225873
3.5560 122.0205339
3.5570 92.9938398
3.5580 92.9938398
3.5590 151.9835729
3.5600 92.9938398
3.5610 130.9897331
3.5620 120.9856263
3.5630 215.0143737
3.5640 422.9815195
3.5650 120.9856263
3.5660 133.0102669
3.5670 89.9876797
3.5680 109.0102669
3.5690 74.0205339
3.5700 116.9938398
3.5710 438.0123203
3.5720 363.9917864
3.5730 500.9938398
3.5740 223.9835729
3.5750 404.9938398
3.5760 99.9917864
3.5770 222.0123203
3.5780 185.9876797
3.5790 342.0123203
3.5800 133.0102669
3.5810 133.0102669
3.5820 130.9897331
3.5830 119.0143737
3.5840 163.0225873
3.5850 473.9876797
3.5860 291.9917864
3.5870 178.9897331
3.5880 318.0123203
3.5890 428.9938398
3.5900 171.9917864
3.5910 81.0184805
3.5920 144.9856263
3.5930 92.9938398
3.5940 188.9938398
3.5950 233.9876797
3.5960 188.9938398
3.5970 277.0102669
3.5980 319.9835729
3.5990 232.0164271
3.6000 482.0205339
3.6010 218.0205339
3.6020 143.0143737
3.6030 404.9938398
3.6040 106.9897331
3.6050 266.0205339
3.6060 500.9938398
3.6070 219.9917864
3.6080 219.9917864
3.6090 146.0205339
3.6100 208.0164271
3.6110 233.9876797
3.6120 160.0164271
3.6130 92.9938398
3.6140 161.9876797
3.6150 92.9938398
3.6160 202.9897331
3.6170 311.0143737
3.6180 174.0123203
3.6190 182.9815195
3.6200 129.0184805
3.6210 151.9835729
3.6220 521.9876797
3.6230 301.0102669
3.6240 270.0123203
3.6250 349.0102669
3.6260 222.0123203
3.6270 287.0143737
3.6280 336.9856263
3.6290 187.0225873
3.6300 473.9876797
3.6310 222.0123203
3.6320 209.9876797
3.6330 369.0184805
3.6340 298.9897331
3.6350 499.0225873
3.6360 174.0123203
3.6370 65.9876797
3.6380 78.0123203
3.6390 89.9876797
3.6400 178.9897331
3.6410 397.0102669
3.6420 301.0102669
3.6430 153.0184805
3.6440 209.9876797
3.6450 249.0184805
3.6460 230.9815195
3.6470 91.0225873
3.6480 167.0143737
3.6490 243.9917864
3.6500 91.0225873
3.6510 112.0164271
3.6520 253.0102669
3.6530 171.9917864
3.6540 264.9856263
3.6550 312.9856263
3.6560 239.0143737
3.6570 206.9815195
3.6580 274.9897331
3.6590 503.0143737
3.6600 65.9876797
3.6610 91.0225873
3.6620 113.9876797
3.6630 140.9938398
3.6640 123.9917864
3.6650 136.0164271
3.6660 123.9917864
3.6670 263.0143737
3.6680 67.0225873
3.6690 68.9938398
3.6700 57.0184805
3.6710 116.9938398
3.6720 335.0143737
3.6730 284.9938398
3.6740 195.9917864
3.6750 222.0123203
3.6760 205.0102669
3.6770 95.0143737
3.6780 79.9835729
3.6790 122.0205339
3.6800 167.0143737
3.6810 81.0184805
3.6820 79.9835729
3.6830 79.9835729
3.6840 112.0164271
3.6850 89.9876797
3.6860 81.0184805
3.6870 350.9815195
3.6880 517.0102669
3.6890 194.0205339
3.6900 229.0102669
3.6910 160.0164271
3.6920 356.9938398
3.6930 177.0184805
3.6940 531.9917864
3.6950 496.0164271
3.6960 137.9876797
3.6970 270.0123203
3.6980 277.0102669
3.6990 192.9856263
3.7000 314.0205339
3.7010 329.9876797
3.7020 215.0143737
3.7030 195.9917864
3.7040 185.9876797
3.7050 308.9938398
3.7060 284.9938398
3.7070 150.0123203
3.7080 901.0102669
3.7090 57.0184805
3.7100 158.9815195
3.7110 163.0225873
3.7120 119.0143737
3.7130 123.9917864
3.7140 164.9938398
3.7150 82.9897331
3.7160 178.9897331
3.7170 99.9917864
3.7180 338.0205339
3.7190 435.9917864
3.7200 284.9938398
3.7210 355.0225873
3.7220 175.9835729
3.7230 140.9938398
3.7240 188.9938398
3.7250 239.0143737
3.7260 158.9815195
3.7270 168.9856263
3.7280 137.9876797
3.7290 782.9815195
3.7300 216.9856263
3.7310 394.9897331
3.7320 527.0143737
3.7330 314.0205339
3.7340 393.0184805
3.7350 326.9815195
3.7360 682.9897331
3.7370 206.9815195
3.7380 119.0143737
3.7390 147.9917864
3.7400 168.9856263
3.7410 235.0225873
3.7420 218.0205339
3.7430 446.9815195
3.7440 191.0143737
3.7450 230.9815195
3.7460 253.0102669
3.7470 192.9856263
3.7480 218.0205339
3.7490 182.9815195
3.7500 199.9835729
3.7510 243.9917864
3.7520 260.9938398
3.7530 353.9876797
3.7540 287.0143737
3.7550 247.9835729
3.7560 702.0123203
3.7570 202.9897331
3.7580 215.0143737
3.7590 188.9938398
3.7600 219.9917864
3.7610 249.0184805
3.7620 199.9835729
3.7630 459.9917864
3.7640 792.9856263
3.7650 202.9897331
3.7660 315.9917864
3.7670 380.9938398
3.7680 445.0102669
3.7690 696.9856263
3.7700 777.0184805
3.7710 627.9917864
3.7720 335.0143737
3.7730 328.0164271
3.7740 205.0102669
3.7750 582.0123203
3.7760 727.9835729
3.7770 161.9876797
3.7780 288.9856263
3.7790 168.9856263
3.7800 195.9917864
3.7810 551.0143737
3.7820 370.9897331
3.7830 239.0143737
3.7840 160.0164271
3.7850 144.9856263
3.7860 174.0123203
3.7870 113.9876797
3.7880 370.9897331
3.7890 483.9917864
3.7900 479.0143737
3.7910 182.9815195
3.7920 188.9938398
3.7930 110.9815195
3.7940 113.9876797
3.7950 455.0143737
3.7960 329.9876797
3.7970 808.0164271
3.7980 225.0184805
3.7990 239.0143737
3.8000 242.0205339
3.8010 133.0102669
3.8020 345.0184805
3.8030 493.0102669
3.8040 356.9938398
3.8050 359.0143737
3.8060 247.9835729
3.8070 249.0184805
3.8080 143.0143737
3.8090 1103.0143737
3.8100 271.9835729
3.8110 211.0225873
3.8120 223.9835729
3.8130 264.9856263
3.8140 120.9856263
3.8150 82.9897331
3.8160 270.0123203
3.8170 685.0102669
3.8180 167.0143737
3.8190 442.9897331
3.8200 144.9856263
3.8210 476.9938398
3.8220 177.0184805
3.8230 113.9876797
3.8240 136.0164271
3.8250 497.9876797
3.8260 407.0143737
3.8270 439.9835729
3.8280 62.9815195
3.8290 68.9938398
3.8300 151.9835729
3.8310 335.0143737
3.8320 288.9856263
3.8330 112.0164271
3.8340 229.0102669
3.8350 71.0143737
3.8360 1021.0102669
3.8370 410.0205339
3.8380 211.0225873
3.8390 397.0102669
3.8400 328.0164271
3.8410 441.0184805
3.8420 222.0123203
3.8430 613.0102669
3.8440 551.0143737
3.8450 171.9917864
3.8460 175.9835729
3.8470 247.9835729
3.8480 143.0143737
3.8490 359.0143737
3.8500 81.0184805
3.8510 593.9876797
3.8520 113.9876797
3.8530 294.0123203
3.8540 174.0123203
3.8550 103.9835729
3.8560 171.9917864
3.8570 278.9815195
3.8580 79.9835729
3.8590 116.9938398
3.8600 476.9938398
3.8610 342.0123203
3.8620 163.0225873
3.8630 103.9835729
3.8640 274.9897331
3.8650 487.9835729
3.8660 263.0143737
3.8670 301.0102669
3.8680 771.9917864
3.8690 290.0205339
3.8700 103.9835729
3.8710 134.9815195
3.8720 229.0102669
3.8730 470.9815195
3.8740 456.9856263
3.8750 459.9917864
3.8760 206.9815195
3.8770 151.9835729
3.8780 510.0123203
3.8790 242.0205339
3.8800 201.0184805
3.8810 226.9897331
3.8820 177.0184805
3.8830 184.0164271
3.8840 692.9938398
3.8850 201.0184805
3.8860 373.0102669
3.8870 280.0164271
3.8880 134.9815195
3.8890 380.9938398
3.8900 335.0143737
3.8910 873.0184805
3.8920 730.9897331
3.8930 312.9856263
3.8940 592.0164271
3.8950 726.0123203
3.8960 566.9815195
3.8970 1210.9897331
3.8980 596.9938398
3.8990 1007.0143737
3.9000 1615.9835729
3.9010 579.9917864
3.9020 377.9876797
3.9030 432.9856263
3.9040 283.0225873
3.9050 489.0184805
3.9060 843.9917864
3.9070 311.0143737
3.9080 370.9897331
3.9090 329.9876797
3.9100 535.9835729
3.9110 727.9835729
3.9120 531.9917864
3.9130 634.9897331
3.9140 1878.0123203
3.9150 425.9876797
3.9160 603.9917864
3.9170 376.0164271
3.9180 432.9856263
3.9190 462.0123203
3.9200 451.0225873
3.9210 528.9856263
3.9220 758.9815195
3.9230 1190.9815195
3.9240 1004.9938398
3.9250 1879.9835729
3.9260 489.0184805
3.9270 1337.9876797
3.9280 3205.0102669
3.9290 2365.0102669
3.9300 1151.0143737
3.9310 1446.0123203
3.9320 1028.9938398
3.9330 1103.0143737
3.9340 1103.0143737
3.9350 1296.9856263
3.9360 643.0225873
3.9370 321.0184805
3.9380 614.9815195
3.9390 1070.9815195
3.9400 623.0143737
3.9410 1498.9897331
3.9420 470.9815195
3.9430 1443.9917864
3.9440 753.0184805
3.9450 527.0143737
3.9460 1570.9897331
3.9470 1272.9856263
3.9480 914.0205339
3.9490 953.9876797
3.9500 967.9835729
3.9510 716.9938398
3.9520 1443.9917864
3.9530 561.0184805
3.9540 1031.0143737
3.9550 1354.9897331
3.9560 1542.0123203
3.9570 1337.9876797
3.9580 1001.9876797
3.9590 2773.0102669
3.9600 823.9835729
3.9610 840.9856263
3.9620 602.0205339
3.9630 1354.9897331
3.9640 1039.9835729
3.9650 1148.9938398
3.9660 682.9897331
3.9670 991.9835729
3.9680 743.0143737
3.9690 593.9876797
3.9700 1046.9815195
3.9710 871.9835729
3.9720 822.0123203
3.9730 723.9917864
3.9740 662.9815195
3.9750 1388.9938398
3.9760 692.9938398
3.9770 2227.0225873
3.9780 1330.9897331
3.9790 1786.9897331
3.9800 812.9938398
3.9810 1168.0164271
3.9820 2201.9876797
3.9830 939.9917864
3.9840 558.0123203
3.9850 686.9815195
3.9860 1255.9835729
3.9870 3164.9938398
3.9880 1878.0123203
3.9890 757.0102669
3.9900 3106.9897331
3.9910 431.0143737
3.9920 984.9856263
3.9930 919.9835729
3.9940 3377.9876797
3.9950 1285.0102669
3.9960 298.9897331
3.9970 894.0123203
3.9980 586.9897331
3.9990 391.9835729
4.0000 555.9917864
4.001 1360.0164271
4.002 418.9897331
4.003 391.9835729
4.004 802.9897331
4.005 338.0205339
4.006 548.9938398
4.007 552.9856263
4.008 805.0102669
4.009 617.9876797
4.01 469.0102669
4.011 397.0102669
4.012 178.9897331
4.013 260.9938398
4.014 291.9917864
4.015 428.9938398
4.016 360.9856263
4.017 177.0184805
4.018 363.9917864
4.019 1055.0143737
4.02 1021.0102669
4.021 353.9876797
4.022 973.0102669
4.023 1118.9815195
4.024 397.0102669
4.025 791.0143737
4.026 283.0225873
4.027 936.9856263
4.028 558.0123203
4.029 390.0123203
4.03 418.9897331
4.031 264.9856263
4.032 489.0184805
4.033 367.9835729
4.034 1357.0102669
4.035 685.0102669
4.036 661.0102669
4.037 671.0143737
4.038 599.0143737
4.039 359.0143737
4.04 243.9917864
4.041 640.0164271
4.042 229.0102669
4.043 503.0143737
4.044 449.9876797
4.045 627.9917864
4.046 455.0143737
4.047 363.9917864
4.048 271.9835729
4.049 349.0102669
4.05 1100.9938398
4.051 912.9856263
4.052 753.0184805
4.053 1501.0102669
4.054 936.9856263
4.055 816.9856263
4.056 332.9938398
4.057 246.0123203
4.058 483.9917864
4.059 500.9938398
4.06 936.9856263
4.061 558.0123203
4.062 448.0164271
4.063 758.9815195
4.064 600.9856263
4.065 521.9876797
4.066 1405.0102669
4.067 1034.0205339
4.068 1190.9815195
4.069 792.9856263
4.07 287.0143737
4.071 370.9897331
4.072 1262.9815195
4.073 404.9938398
4.074 287.0143737
4.075 658.9897331
4.076 215.0143737
4.077 881.9876797
4.078 835.0225873
4.079 274.9897331
4.08 503.0143737
4.081 1502.9815195
4.082 483.9917864
4.083 1473.0184805
4.084 1038.0123203
4.085 4885.0102669
4.086 983.0143737
4.087 455.0143737
4.088 401.9876797
4.089 360.9856263
4.09 424.0164271
4.091 654.0123203
4.092 791.0143737
4.093 290.0205339
4.094 517.0102669
4.095 758.9815195
4.096 1059.9917864
4.097 637.0102669
4.098 614.9815195
4.099 665.9876797
4.1 945.0184805
4.101 476.9938398
4.102 2266.9897331
4.103 462.0123203
4.104 743.0143737
4.105 1230.0123203
4.106 1789.0102669
4.107 918.0123203
4.108 476.9938398
4.109 1361.9876797
4.11 1035.9917864
4.111 398.9815195
4.112 1676.9938398
4.113 583.9835729
4.114 291.9917864
4.115 696.9856263
4.116 1775.0143737
4.117 1104.9856263
4.118 1796.9938398
4.119 390.0123203
4.12 523.0225873
4.121 987.9917864
4.122 942.0123203
4.123 919.9835729
4.124 873.0184805
4.125 366.0123203
4.126 829.0102669
4.127 979.0225873
4.128 1730.0205339
4.129 445.0102669
4.13 969.0184805
4.131 367.9835729
4.132 723.9917864
4.133 247.9835729
4.134 791.0143737
4.135 716.9938398
4.136 271.9835729
4.137 1724.9938398
4.138 569.9876797
4.139 1430.9815195
4.14 171.9917864
4.141 490.9897331
4.142 744.9856263
4.143 592.0164271
4.144 202.9897331
4.145 318.0123203
4.146 1176.9856263
4.147 288.9856263
4.148 247.9835729
4.149 510.0123203
4.15 1858.9897331
4.151 1267.0225873
4.152 784.0164271
4.153 278.9815195
4.154 277.0102669
4.155 462.0123203
4.156 631.9835729
4.157 740.9938398
4.158 438.0123203
4.159 970.9897331
4.16 1583.0143737
4.161 446.9815195
4.162 239.0143737
4.163 249.0184805
4.164 170.0205339
4.165 1055.0143737
4.166 319.9835729
4.167 349.0102669
4.168 1354.9897331
4.169 634.9897331
4.17 463.9835729
4.171 486.0123203
4.172 977.9876797
4.173 400.0164271
4.174 278.9815195
4.175 912.9856263
4.176 487.9835729
4.177 754.9897331
4.178 1912.0164271
4.179 1195.0225873
4.18 935.0143737
4.181 805.0102669
4.182 1021.0102669
4.183 1322.0205339
4.184 253.0102669
4.185 312.9856263
4.186 617.9876797
4.187 291.9917864
4.188 572.9938398
4.189 1982.9815195
4.19 771.9917864
4.191 1377.0184805
4.192 589.0102669
4.193 1988.9938398
4.194 3274.9897331
4.195 925.0102669
4.196 1073.9876797
4.197 1087.9835729
4.198 1471.9835729
4.199 572.9938398
4.2 1028.9938398
4.201 4193.9876797
4.202 1392.9856263
4.203 839.0143737
4.204 2471.0143737
4.205 1488.9856263
4.206 1478.9815195
4.207 1982.9815195
4.208 1477.0102669
4.209 7878.0123203
4.21 792.9856263
4.211 1857.0184805
4.212 1573.0102669
4.213 1532.9938398
4.214 1560.9856263
4.215 2012.9938398
4.216 3571.0225873
4.217 3955.0225873
4.218 1339.0225873
4.219 1940.9938398
4.22 4484.9938398
4.221 2009.9876797
4.222 2088.9856263
4.223 1183.9835729
4.224 1944.9856263
4.225 1858.9897331
4.226 1052.9938398
4.227 2318.9815195
4.228 2715.9917864
4.229 3602.0205339
4.23 2438.9815195
4.231 2273.9876797
4.232 1944.9856263
4.233 3038.9815195
4.234 4298.0205339
4.235 11944.01642711
4.236 4046.9815195
4.237 7094.9815195
4.238 2386.9897331
4.239 2968.0164271
4.24 2029.0102669
4.241 2286.0123203
4.242 2341.0102669
4.243 4186.9897331
4.244 1905.0184805
4.245 2256.9856263
4.246 4398.0123203
4.247 3062.9815195
4.248 2198.9815195
4.249 8382.0123203
4.25 3302.9815195
4.251 6667.0225873
4.252 9003.9917864
4.253 2184.9856263
4.254 3997.0102669
4.255 4018.9897331
4.256 5824.0164271
4.257 5711.0143737
4.258 13583.01437373
4.259 6952.0164271
4.26 2725.0102669
4.261 4189.0102669
4.262 3033.0184805
4.263 2694.0123203
4.264 2969.9876797
4.265 3257.9876797
4.266 5252.9938398
4.267 2146.9897331
4.268 3469.0102669
4.269 4296.9856263
4.27 2704.0164271
4.271 5156.9938398
4.272 16411.02258734
4.273 3280.0164271
4.274 7093.0102669
4.275 3151.9835729
4.276 17239.98357299
4.277 5605.0102669
4.278 5423.0143737
4.279 4271.0143737
4.28 2335.9835729
4.281 4120.0164271
4.282 1998.0123203
4.283 3171.9917864
4.284 5036.9938398
4.285 3980.9938398
4.286 1669.0102669
4.287 4063.9835729
4.288 11831.01437379
4.289 6575.0143737
4.29 3235.0225873
4.291 5317.0102669
4.292 11894.98151956
4.293 4364.9938398
4.294 5299.0225873
4.295 4429.0102669
4.296 5276.9938398
4.297 7505.9876797
4.298 4186.9897331
4.299 3442.9897331
4.3 4254.0123203
4.301 8022.0123203
4.302 3168.9856263
4.303 6027.9917864
4.304 10035.99178649
4.305 7639.9835729
4.306 7055.0143737
4.307 8711.0143737
4.308 5896.0164271
4.309 2390.9815195
4.31 1800.9856263
4.311 2478.0123203
4.312 15326.98151957
4.313 10196.99383980
4.314 3463.9835729
4.315 6527.0143737
4.316 6541.0102669
4.317 3634.9897331
4.318 2369.9876797
4.319 7577.9876797
4.32 2951.0143737
4.321 3758.9815195
4.322 3054.0123203
4.323 1786.9897331
4.324 3654.0123203
4.325 3806.9815195
4.326 2330.0205339
4.327 12445.01026697
4.328 2190.0123203
4.329 1679.0143737
4.33 4022.9815195
4.331 2886.0123203
4.332 7251.9917864
4.333 3915.9917864
4.334 4711.9835729
4.335 5186.0205339
4.336 3160.0164271
4.337 4926.0123203
4.338 2965.0102669
4.339 2770.9897331
4.34 3079.9835729
4.341 2725.0102669
4.342 4010.0205339
4.343 1272.9856263
4.344 1950.0123203
4.345 4718.9815195
4.346 1710.0123203
4.347 1432.0164271
4.348 620.9938398
4.349 1114.9897331
4.35 1848.9856263
4.351 936.9856263
4.352 1655.0143737
4.353 1659.9917864
4.354 939.9917864
4.355 1141.0102669
4.356 2334.0123203
4.357 2050.9897331
4.358 1100.9938398
4.359 2567.0143737
4.36 928.0164271
4.361 4851.9917864
4.362 4412.9938398
4.363 1110.0123203
4.364 4439.0143737
4.365 1350.0123203
4.366 2659.0225873
4.367 1525.0102669
4.368 1261.0102669
4.369 1118.9815195
4.37 3277.0102669
4.371 2283.9917864
4.372 2554.9897331
4.373 2923.0225873
4.374 2568.9856263
4.375 5279.0143737
4.376 6551.0143737
4.377 2807.0143737
4.378 1470.0123203
4.379 3530.0205339
4.38 2516.9938398
4.381 5990.9815195
4.382 2547.9917864
4.383 1792.0164271
4.384 3689.9876797
4.385 4532.9938398
4.386 5749.0102669
4.387 4247.0143737
4.388 1320.9856263
4.389 2454.0123203
4.39 1210.9897331
4.391 4289.9876797
4.392 1851.9917864
4.393 1237.0102669
4.394 1831.9835729
4.395 3627.9917864
4.396 2176.0164271
4.397 1844.9938398
4.398 4083.9917864
4.399 4291.0225873
4.4 3009.0184805
4.401 1950.0123203
4.402 2132.9938398
4.403 3157.0102669
4.404 1296.9856263
4.405 1477.0102669
4.406 4339.0225873
4.407 2461.0102669
4.408 1590.0123203
4.409 6089.9876797
4.41 2995.0225873
4.411 3380.9938398
4.412 4546.9897331
4.413 4611.9917864
4.414 2375.0143737
4.415 4782.0123203
4.416 4354.9897331
4.417 2365.0102669
4.418 2564.9938398
4.419 1363.0225873
4.42 5722.9897331
4.421 2708.9938398
4.422 1823.0143737
4.423 3455.0143737
4.424 2561.9876797
4.425 3216.9856263
4.426 2966.9815195
4.427 2550.0123203
4.428 850.9897331
4.429 2804.9938398
4.430 3890.0205339
4.431 1672.0164271
4.432 5505.0184805
4.433 1137.0184805
4.434 2715.9917864
4.435 1374.0123203
4.436 1553.9876797
4.437 1298.0205339
4.438 1882.9897331
4.439 2859.9917864
4.440 2207.0143737
4.441 1409.9876797
4.442 2070.0123203
4.443 4190.9815195
4.444 2372.9938398
4.445 624.9856263
4.446 4422.0123203
4.447 1655.0143737
4.448 771.9917864
4.449 1601.9876797
4.450 1622.9815195
4.451 1995.9917864
4.452 1933.0102669
4.453 2105.9876797
4.454 655.9835729
4.455 901.0102669
4.456 1645.0102669
4.457 2834.0205339
4.458 2167.9835729
4.459 1913.9876797
4.460 1151.0143737
4.461 3836.9938398
4.462 1727.0143737
4.463 1855.9835729
4.464 565.0102669
4.465 1045.0102669
4.466 548.9938398
4.467 658.9897331
4.468 647.0143737
4.469 1361.9876797
4.470 1354.9897331
4.471 528.9856263
4.472 1145.9876797
4.473 1528.0164271
4.474 2163.9917864
4.475 2673.0184805
4.476 826.9897331
4.477 487.9835729
4.478 566.9815195
4.479 1096.0164271
4.480 575.0143737
4.481 432.9856263
4.482 6847.9835729
4.483 1851.9917864
4.484 1007.0143737
4.485 455.0143737
4.486 417.0184805
4.487 950.9815195
4.488 1892.9938398
4.489 846.0123203
4.490 1474.9897331
4.491 1340.9938398
4.492 233.9876797
4.493 1834.9897331
4.494 1429.0102669
4.495 198.0123203
4.496 187.0225873
4.497 240.9856263
4.498 394.9897331
4.499 782.9815195
4.500 1429.0102669
4.501 394.9897331
4.502 674.0205339
4.503 195.9917864
4.504 161.9876797
4.505 113.9876797
4.506 147.9917864
4.507 2231.0143737
4.508 511.9835729
4.509 349.0102669
4.510 843.9917864
4.511 4680.9856263
4.512 878.9815195
4.513 792.9856263
4.514 205.0102669
4.515 247.9835729
4.516 698.0205339
4.517 1110.0123203
4.518 527.0143737
4.519 3482.0205339
4.520 802.9897331
4.521 449.9876797
4.522 281.9876797
4.523 1992.9856263
4.524 287.0143737
4.525 2002.9897331
4.526 1721.9876797
4.527 825.0184805
4.528 493.0102669
4.529 411.9917864
4.530 414.0123203
4.531 1281.0184805
4.532 387.9917864
4.533 960.9856263
4.534 418.9897331
4.535 846.0123203
4.536 469.0102669
4.537 760.0164271
4.538 2150.9815195
4.539 2513.9876797
4.540 1306.9897331
4.541 1086.0123203
4.542 627.9917864
4.543 993.0184805
4.544 1823.0143737
4.545 654.0123203
4.546 524.9938398
4.547 1103.0143737
4.548 2660.9938398
4.549 1700.9938398
4.550 3445.0102669
4.551 3706.9897331
4.552 2486.9815195
4.553 9523.0225873
4.554 3362.0205339
4.555 1871.0143737
4.556 56539.02258736
4.557 16988.99383981
4.558 2448.9856263
4.559 8547.9917864
4.56 2557.0102669
4.561 9960.9856263
4.562 3110.9815195
4.563 2464.0164271
4.564 7799.0143737
4.565 10072.01642710
4.566 4298.0205339
4.567 4408.0164271
4.568 4871.0143737
4.569 7861.0102669
4.57 2324.9938398
4.571 14595.99178649
4.572 4529.9876797
4.573 4261.0102669
4.574 4340.9938398
4.575 7161.0184805
4.576 3331.0225873
4.577 3644.9938398
4.578 6991.9835729
4.579 3554.0205339
4.58 8894.9815195
4.581 8464.0164271
4.582 4271.0143737
4.583 4855.9835729
4.584 7954.9897331
4.585 4422.0123203
4.586 29214.01232031
4.587 5297.9876797
4.588 26670.01232033
4.589 5252.9938398
4.59 6791.0143737
4.591 33091.02258731
4.592 21537.01848051
4.593 19032.98562639
4.594 26824.01642711
4.595 4690.9897331
4.596 6434.0205339
4.597 9291.9917864
4.598 41102.98151951
4.599 8678.9815195
4.6 11399.0143737
4.601 5951.0143737
4.602 22775.01437374
4.603 7275.9917864
4.604 10768.01642717
4.605 8341.0102669
4.606 10785.01848058
4.607 12713.98767970
4.608 14249.98767977
4.609 4237.0102669
4.61 12785.9876797
4.611 10927.98357298
4.612 10296.98562634
4.613 11159.01437370
4.614 51439.98357299
4.615 9208.0164271
4.616 20546.02053393
4.617 5873.9876797
4.618 10439.01437370
4.619 4303.9835729
4.62 17714.0205339
4.621 17023.98357292
4.622 3476.9938398
4.623 7131.9917864
4.624 49155.99178649
4.625 5663.0143737
4.626 22834.98973311
4.627 41948.99383981
4.628 9908.9938398
4.629 32321.98767979
4.63 10121.9876797
4.631 16676.99383980
4.632 24729.01848058
4.633 42883.02258739
4.634 14616.98562634
4.635 12551.01437371
4.636 21699.99178644
4.637 22464.98562633
4.638 17999.01437370
4.639 11440.01642711
4.64 5207.0143737
4.641 13323.99178648
4.642 8378.0205339
4.643 7598.9815195
4.644 5498.0205339
4.645 10831.98357291
4.646 6233.9876797
4.647 6466.9897331
4.648 15623.0143737
4.649 10943.01437379
4.65 6953.9876797
4.651 11059.02258736
4.652 8402.0205339
4.653 15490.98973318
4.654 8962.9897331
4.655 5403.9917864
4.656 13727.01437379
4.657 17433.01848051
4.658 11879.01437370
4.659 11533.01026696
4.660 36407.0143737
4.661 14131.02258737
4.662 8770.9897331
4.663 8115.9917864
4.664 5688.9856263
4.665 5410.9897331
4.666 7176.9856263
4.667 10563.99178648
4.668 7117.0102669
4.669 13460.99383986
4.670 12411.9917864
4.671 10210.98973316
4.672 3239.0143737
4.673 6788.9938398
4.674 9120.9856263
4.675 6161.9876797
4.676 18565.01026697
4.677 4584.9856263
4.678 5639.0143737
4.679 3953.9876797
4.680 2479.9835729
4.681 3849.0184805
4.682 14023.98357292
4.683 24709.01026692
4.684 3775.9835729
4.685 10656.98562634
4.686 6847.9835729
4.687 6086.9815195
4.688 14999.01437370
4.689 16351.98357291
4.690 4755.9917864
4.691 9830.9815195
4.692 14491.02258734
4.693 7168.0164271
4.694 5581.0102669
4.695 5098.9897331
4.696 8139.9917864
4.697 3798.0123203
4.698 6290.0205339
4.699 7574.9815195
4.700 3839.0143737
4.701 6963.9917864
4.702 8330.0205339
4.703 10464.98562633
4.704 11882.02053398
4.705 6168.9856263
4.706 23571.99178641
4.707 21894.01232031
4.708 15027.99178643
4.709 18182.98151951
4.710 21459.9917864
4.711 7669.0102669
4.712 3438.0123203
4.713 3674.0205339
4.714 2255.0143737
4.715 9441.0184805
4.716 8280.9856263
4.717 4944.9856263
4.718 6500.9938398
4.719 6562.9897331
4.720 7975.9835729
4.721 4590.0123203
4.722 2869.0102669
4.723 5743.9835729
4.724 4480.0164271
4.725 6014.9815195
4.726 7627.0225873
4.727 4615.9835729
4.728 3689.9876797
4.729 5197.0102669
4.730 13590.0123203
4.731 8534.9815195
4.732 7858.9897331
4.733 3695.0143737
4.734 3854.9815195
4.735 5927.0143737
4.736 8663.0143737
4.737 3744.9856263
4.738 12007.98357298
4.739 4724.9938398
4.740 3055.9835729
4.741 2235.9917864
4.742 2608.0164271
4.743 2149.0102669
4.744 5547.9917864
4.745 2660.9938398
4.746 5992.0164271
4.747 1735.9835729
4.748 1560.9856263
4.749 5417.9876797
4.750 8395.0225873
4.751 2904.9856263
4.752 2352.9856263
4.753 3459.9917864
4.754 11842.98973317
4.755 2948.9938398
4.756 3462.0123203
4.757 2198.9815195
4.758 1854.0123203
4.759 9422.9815195
4.760 1488.9856263
4.761 473.9876797
4.762 2323.0225873
4.763 2784.9856263
4.764 4042.9897331
4.765 4676.9938398
4.766 2194.9897331
4.767 2815.9835729
4.768 4028.9938398
4.769 2719.9835729
4.770 1844.9938398
4.771 7823.0143737
4.772 2914.9897331
4.773 1563.9917864
4.774 1706.0205339
4.775 6095.0143737
4.776 3881.9876797
4.777 2417.9876797
4.778 5479.9835729
4.779 7182.0123203
4.780 2335.9835729
4.781 2231.0143737
4.782 2296.0164271
4.783 9301.0102669
4.784 4591.9835729
4.785 1889.9876797
4.786 8114.0205339
4.787 6462.0123203
4.788 7519.9835729
4.789 2544.9856263
4.790 5606.9815195
4.791 4110.0123203
4.792 5265.0184805
4.793 5630.9815195
4.794 3369.0184805
4.795 26180.99383983
4.796 4800.9856263
4.797 5317.0102669
4.798 7615.9835729
4.799 8526.0123203
4.800 7425.0184805
4.801 6836.9938398
4.802 10042.98973317
4.803 3092.9938398
4.804 12596.99383980
4.805 4096.0164271
4.806 10484.99383986
4.807 8006.9815195
4.808 4323.9917864
4.809 6942.0123203
4.810 3295.9835729
4.811 9414.0123203
4.812 5417.9876797
4.813 4104.9856263
4.814 4799.0143737
4.815 7718.9815195
4.816 7196.9938398
4.817 7923.9917864
4.818 10502.98151951
4.819 3122.0205339
4.820 4898.0205339
4.821 13142.98151951
4.822 5502.0123203
4.823 2876.9938398
4.824 4871.0143737
4.825 2128.0164271
4.826 7700.9938398
4.827 7909.0102669
4.828 9640.0164271
4.829 4919.0143737
4.830 4706.0205339
4.831 8019.9917864
4.832 20334.01232031
4.833 6099.9917864
4.834 12065.98767971
4.835 3936.9856263
4.836 7001.9876797
4.837 11522.02053398
4.838 3627.9917864
4.839 6127.9835729
4.840 13898.0205339
4.841 11838.01232036
4.842 11095.98357291
4.843 9311.0143737
4.844 3113.9876797
4.845 9479.0143737
4.846 11630.98151950
4.847 5183.0143737
4.848 3596.9938398
4.849 6350.9815195
4.850 14077.0102669
4.851 14307.99178643
4.852 9778.9897331
4.853 5057.9876797
4.854 23674.98973311
4.855 11006.98151957
4.856 11564.99383989
4.857 6987.9917864
4.858 11433.01848051
4.859 2876.9938398
4.860 13580.9938398
4.861 1964.9938398
4.862 5183.0143737
4.863 7478.9815195
4.864 15685.01026692
4.865 3067.0225873
4.866 17423.01437373
4.867 1680.9856263
4.868 1957.0102669
4.869 6761.9876797
4.870 4754.0205339
4.871 3427.0225873
4.872 1826.0205339
4.873 4809.0184805
4.874 4224.9856263
4.875 2718.0123203
4.876 3102.0123203
4.877 6552.9856263
4.878 2174.9815195
4.879 1481.9876797
4.880 1182.0123203
4.881 11770.98973316
4.882 2379.9917864
4.883 2084.9938398
4.884 1902.0123203
4.885 2797.0102669
4.886 4913.9876797
4.887 5777.9876797
4.888 2667.9917864
4.889 4340.9938398
4.890 3350.9815195
4.891 7875.9917864
4.892 2890.9897331
4.893 5101.0102669
4.894 1598.9815195
4.895 6798.0123203
4.896 4814.9815195
4.897 3984.9856263
4.898 4508.9938398
4.899 3627.9917864
4.900 3918.0123203
4.901 1789.0102669
4.902 1190.9815195
4.903 2537.9876797
4.904 4378.9897331
4.905 3370.9897331
4.906 3849.0184805
4.907 1124.9938398
4.908 1618.9897331
4.909 2430.0123203
4.910 2424.9856263
4.911 3609.0184805
4.912 1127.0143737
4.913 1062.0123203
4.914 1837.0102669
4.915 3479.0143737
4.916 3993.0184805
4.917 2156.9938398
4.918 2311.9835729
4.919 3288.9856263
4.920 11173.0102669
4.921 5399.0143737
4.922 5047.9835729
4.923 3799.9835729
4.924 19536.98562634
4.925 20495.01437374
4.926 2882.0205339
4.927 1432.0164271
4.928 1824.9856263
4.929 4638.0123203
4.930 2455.9835729
4.931 1930.9897331
4.932 1961.9876797
4.933 6667.0225873
4.934 1272.9856263
4.935 5801.9876797
4.936 685.0102669
4.937 2773.0102669
4.938 880.0164271
4.939 5427.9917864
4.940 1286.9815195
4.941 1789.0102669
4.942 617.9876797
4.943 479.0143737
4.944 7960.0164271
4.945 3456.9856263
4.946 638.9815195
4.947 480.9856263
4.948 4535.0143737
4.949 5143.9835729
4.950 2159.0143737
4.951 3390.0123203
4.952 2743.9835729
4.953 815.0143737
4.954 10031.01437371
4.955 4851.9917864
4.956 2923.0225873
4.957 2078.9815195
4.958 675.9917864
4.959 4405.0102669
4.960 2951.0143737
4.961 1286.9815195
4.962 2043.9917864
4.963 3734.9815195
4.964 2183.0143737
4.965 5862.0123203
4.966 12367.98357299
4.967 14018.02053394
4.968 8279.0143737
4.969 12696.98562634
4.970 1680.9856263
4.971 4809.0184805
4.972 16134.0123203
4.973 9819.9917864
4.974 7940.9938398
4.975 5560.0164271
4.976 11012.99383984
4.977 5475.9917864
4.978 10930.98973319
4.979 11568.98562639
4.980 108899.97535933
4.981 3407.0143737
4.982 13526.98151957
4.983 13392.98562639
4.984 29227.02258731
4.985 51939.99178644
4.986 14560.01642711
4.987 18277.01026691
4.988 24603.99178648
4.989 29846.98151957
4.990 54908.9938398
4.991 11602.98973317
4.992 22279.98357299
4.993 15356.99383980
4.994 39763.02258739
4.995 64714.98973311
4.996 69966.01232038
4.997 7934.9815195
4.998 16615.98357291
4.999 38420.99383986
5.000 26766.0123203
5.001 45799.9835729
5.002 31700.0082136
5.003 67000.0164271
5.004 16999.9835729
5.005 56599.9835729
5.006 19200.0000000
5.007 55600.0164271
5.008 76899.9917864
5.009 30299.9753593
5.01 72699.9917864
5.011 66000.0000000
5.012 18699.9917864
5.013 45799.9835729
5.014 152200.0164271
5.015 60699.9917864
5.016 15400.0164271
5.017 73299.9917864
5.018 31800.0000000
5.019 102600.0000000
5.02 113900.0082136
5.021 94100.0082136
5.022 50599.9835729
5.023 28999.9835729
5.024 58800.0000000
5.025 79499.9753593
5.026 45400.0164271
5.027 16899.9917864
5.028 92499.9917864
5.029 20800.0164271
5.03 14300.0082136
5.031 91200.0000000
5.032 21799.9835729
5.033 72400.0164271
5.034 72199.9835729
5.035 30500.0082136
5.036 67299.9917864
5.037 62499.9917864
5.038 87000.0000000
5.039 59499.9917864
5.04 61800.0000000
5.041 67800.0000000
5.042 75600.0000000
5.043 109899.9917864
5.044 28200.0000000
5.045 50300.0082136
5.046 25999.9835729
5.047 36299.9753593
5.048 38499.9917864
5.049 37399.9835729
5.05 63299.9753593
5.051 28899.9917864
5.052 11900.0082136
5.053 41800.0164271
5.054 63699.9917864
5.055 17499.9917864
5.056 36400.0164271
5.057 167599.9835729
5.058 44499.9917864
5.059 21299.9753593
5.06 15899.9753593
5.061 17800.0164271
5.062 93099.9917864
5.063 70000.0164271
5.064 38699.9753593
5.065 44400.0000000
5.066 31600.0164271
5.067 101900.0082136
5.068 40100.0082136
5.069 22000.0164271
5.07 21799.9835729
5.071 59200.0164271
5.072 39500.0082136
5.073 33299.9753593
5.074 50599.9835729
5.075 57199.9835729
5.076 31899.9917864
5.077 57500.0082136
5.078 70499.9753593
5.079 33699.9917864
5.08 44499.9917864
5.081 41599.9835729
5.082 94999.9835729
5.083 46600.0164271
5.084 41800.0164271
5.085 66600.0000000
5.086 96400.0164271
5.087 74900.0082136
5.088 40000.0164271
5.089 24000.0000000
5.09 65699.9753593
5.091 54000.0000000
5.092 46999.9835729
5.093 55999.9835729
5.094 111500.0082136
5.095 101599.9835729
5.096 59800.0164271
5.097 71499.9917864
5.098 41300.0082136
5.099 62499.9917864
5.1 26099.9753593
5.101 73999.9835729
5.102 49100.0082136
5.103 20599.9835729
5.104 123199.9835729
5.105 79600.0164271
5.106 54299.9753593
5.107 61100.0082136
5.108 23499.9917864
5.109 132299.9753593
5.11 81400.0164271
5.111 28800.0000000
5.112 108199.9835729
5.113 87600.0000000
5.114 26499.9917864
5.115 53900.0082136
5.116 31299.9917864
5.117 30600.0000000
5.118 42699.9917864
5.119 81600.0000000
5.12 58800.0000000
5.121 147299.9753593
5.122 26699.9753593
5.123 115999.9835729
5.124 48899.9753593
5.125 51799.9835729
5.126 77499.9917864
5.127 184000.0164271
5.128 101900.0082136
5.129 42500.0082136
5.13 116400.0000000
5.131 78799.9835729
5.132 181600.0164271
5.133 127899.9917864
5.134 52200.0000000
5.135 81799.9835729
5.136 66400.0164271
5.137 55999.9835729
5.138 39000.0000000
5.139 100899.9917864
5.14 251699.9753593
5.141 75400.0164271
5.142 137499.9917864
5.143 69099.9917864
5.144 66099.9917864
5.145 140300.0082136
5.146 163700.0082136
5.147 155400.0000000
5.148 102699.9917864
5.149 107400.0000000
5.15 93799.9835729
5.151 131699.9753593
5.152 811600.0164271
5.153 392200.0164271
5.154 494800.0164271
5.155 162000.0000000
5.156 1056799.9835729
5.157 194800.0164271
5.158 415299.9917864
5.159 246299.9753593
5.16 69600.0000000
5.161 67499.9753593
5.162 146200.0164271
5.163 362800.0164271
5.164 129000.0000000
5.165 52899.9917864
5.166 327899.9753593
5.167 94800.0000000
5.168 246699.9917864
5.169 321500.0082136
5.17 72699.9917864
5.171 41400.0000000
5.172 210699.9917864
5.173 63899.9753593
5.174 33799.9835729
5.175 105500.0082136
5.176 73999.9835729
5.177 73800.0000000
5.178 271100.0082136
5.179 56900.0082136
5.18 132400.0164271
5.181 71300.0082136
5.182 33299.9753593
5.183 101400.0000000
5.184 159199.9835729
5.185 83499.9917864
5.186 39600.0000000
5.187 101099.9753593
5.188 229200.0000000
5.189 117799.9835729
5.19 28800.0000000
5.191 63600.0000000
5.192 28999.9835729
5.193 83499.9917864
5.194 21699.9917864
5.195 102400.0164271
5.196 92400.0000000
5.197 31999.9835729
5.198 93299.9753593
5.199 30500.0082136
5.2 35599.9835729
5.201 31700.0082136
5.202 59400.0000000
5.203 52999.9835729
5.204 110699.9753593
5.205 265000.0164271
5.206 29800.0164271
5.207 19999.9835729
5.208 19100.0082136
5.209 113499.9917864
5.21 36899.9753593
5.211 30199.9835729
5.212 82100.0082136
5.213 18600.0000000
5.214 13999.9835729
5.215 23300.0082136
5.216 36000.0000000
5.217 20300.0082136
5.218 26400.0000000
5.219 32400.0000000
5.22 68599.9835729
5.221 14300.0082136
5.222 12500.0082136
5.223 69199.9835729
5.224 36699.9917864
5.225 57799.9835729
5.226 392800.0164271
5.227 45299.9753593
5.228 18400.0164271
5.229 13200.0000000
5.23 53800.0164271
5.231 12600.0000000
5.232 28499.9753593
5.233 28999.9835729
5.234 33799.9835729
5.235 16600.0164271
5.236 29800.0164271
5.237 17800.0164271
5.238 25100.0082136
5.239 38699.9753593
5.24 87299.9753593
5.241 4700.0082136
5.242 10399.9835729
5.243 21500.0082136
5.244 35400.0000000
5.245 9000.0000000
5.246 57000.0000000
5.247 21899.9753593
5.248 29499.9917864
5.249 13899.9917864
5.25 6600.0000000
5.251 40499.9753593
5.252 55999.9835729
5.253 19000.0164271
5.254 93299.9753593
5.255 63699.9917864
5.256 23200.0164271
5.257 21899.9753593
5.258 19499.9753593
5.259 58000.0164271
5.26 37000.0164271
5.261 25100.0082136
5.262 16200.0000000
5.263 30400.0164271
5.264 16100.0082136
5.265 23499.9917864
5.266 49899.9917864
5.267 47599.9835729
5.268 36799.9835729
5.269 89699.9753593
5.27 24600.0000000
5.271 39500.0082136
5.272 34999.9835729
5.273 53499.9917864
5.274 37299.9917864
5.275 24000.0000000
5.276 19600.0164271
5.277 58100.0082136
5.278 35400.0000000
5.279 29599.9835729
5.28 19700.0082136
5.281 55399.9835729
5.282 25700.0082136
5.283 34800.0000000
5.284 65900.0082136
5.285 19499.9753593
5.286 61999.9835729
5.287 126199.9835729
5.288 117899.9753593
5.289 26499.9917864
5.29 32099.9753593
5.291 31399.9835729
5.292 35699.9753593
5.293 58700.0082136
5.294 40700.0082136
5.295 123600.0000000
5.296 55700.0082136
5.297 52999.9835729
5.298 66699.9917864
5.299 35699.9753593
5.3 28200.0000000
5.301 31999.9835729
5.302 42400.0164271
5.303 159099.9917864
5.304 51099.9917864
5.305 42600.0000000
5.306 85800.0000000
5.307 47099.9753593
5.308 91000.0164271
5.309 93899.9753593
5.31 39600.0000000
5.311 33699.9917864
5.312 100100.0082136
5.313 64399.9835729
5.314 73299.9917864
5.315 80499.9917864
5.316 35900.0082136
5.317 45000.0000000
5.318 85700.0082136
5.319 57899.9753593
5.32 39699.9917864
5.321 223800.0000000
5.322 139100.0082136
5.323 48299.9753593
5.324 138299.9753593
5.325 91499.9753593
5.326 223499.9753593
5.327 38300.0082136
5.328 78199.9835729
5.329 37100.0082136
5.33 105899.9753593
5.331 117199.9835729
5.332 109700.0082136
5.333 139800.0000000
5.334 123699.9917864
5.335 37999.9835729
5.336 192600.0000000
5.337 172999.9835729
5.338 142399.9835729
5.339 172200.0000000
5.34 162299.9753593
5.341 87000.0000000
5.342 292899.9917864
5.343 52499.9753593
5.344 77099.9753593
5.345 63400.0164271
5.346 72199.9835729
5.347 120299.9753593
5.348 30000.0000000
5.349 538200.0000000
5.35 500699.9753593
5.351 467900.0082136
5.352 70100.0082136
5.353 28399.9835729
5.354 90299.9753593
5.355 256299.9917864
5.356 131599.9835729
5.357 38599.9835729
5.358 28499.9753593
5.359 35699.9753593
5.36 21000.0000000
5.361 78199.9835729
5.362 55399.9835729
5.363 76899.9917864
5.364 68900.0082136
5.365 72199.9835729
5.366 126400.0164271
5.367 56300.0082136
5.368 7800.0000000
5.369 54000.0000000
5.37 82899.9917864
5.371 78199.9835729
5.372 75400.0164271
5.373 15799.9835729
5.374 69000.0000000
5.375 36299.9753593
5.376 49100.0082136
5.377 63299.9753593
5.378 33899.9753593
5.379 69199.9835729
5.38 32400.0000000
5.381 96699.9917864
5.382 20400.0000000
5.383 26099.9753593
5.384 31999.9835729
5.385 29300.0082136
5.386 12400.0164271
5.387 18699.9917864
5.388 59200.0164271
5.389 43600.0164271
5.39 29400.0000000
5.391 25499.9753593
5.392 39400.0164271
5.393 11599.9835729
5.394 45400.0164271
5.395 29699.9753593
5.396 67800.0000000
5.397 100600.0164271
5.398 27199.9835729
5.399 15899.9753593
5.4 19100.0082136
5.401 42099.9917864
5.402 9799.9835729
5.403 23699.9753593
5.404 31899.9917864
5.405 22100.0082136
5.406 17099.9753593
5.407 21299.9753593
5.408 22000.0164271
5.409 24899.9753593
5.41 43299.9917864
5.411 7000.0164271
5.412 54600.0000000
5.413 39600.0000000
5.414 7999.9835729
5.415 9699.9917864
5.416 4299.9917864
5.417 9600.0000000
5.418 28700.0082136
5.419 20800.0164271
5.42 17900.0082136
5.421 24500.0082136
5.422 19999.9835729
5.423 22899.9917864
5.424 14800.0164271
5.425 127299.9917864
5.426 13700.0082136
5.427 24199.9835729
5.428 9500.0082136
5.429 22600.0164271
5.43 136200.0000000
5.431 17200.0164271
5.432 13100.0082136
5.433 28499.9753593
5.434 10899.9917864
5.435 3299.9753593
5.436 15899.9753593
5.437 7700.0082136
5.438 20599.9835729
5.439 61299.9917864
5.44 83200.0164271
5.441 15899.9753593
5.442 74800.0164271
5.443 284300.0082136
5.444 4000.0164271
5.445 31299.9917864
5.446 86200.0164271
5.447 18000.0000000
5.448 16999.9835729
5.449 36099.9917864
5.45 31100.0082136
5.451 28600.0164271
5.452 14900.0082136
5.453 26300.0082136
5.454 117500.0082136
5.455 8599.9835729
5.456 8400.0000000
5.457 15899.9753593
5.458 9699.9917864
5.459 4999.9835729
5.46 37600.0164271
5.461 15000.0000000
5.462 63099.9917864
5.463 3899.9753593
5.464 23499.9917864
5.465 4399.9835729
5.466 13600.0164271
5.467 8499.9917864
5.468 36199.9835729
5.469 2599.9835729
5.47 37200.0000000
5.471 8200.0164271
5.472 15699.9917864
5.473 203800.0164271
5.474 37700.0082136
5.475 7999.9835729
5.476 10200.0000000
5.477 86400.0000000
5.478 4800.0000000
5.479 2200.0164271
5.48 79100.0082136
5.481 125400.0000000
5.482 38099.9753593
5.483 46700.0082136
5.484 11699.9753593
5.485 37600.0164271
5.486 75099.9917864
5.487 103999.9835729
5.488 31999.9835729
5.489 43399.9835729
5.49 105199.9835729
5.491 61600.0164271
5.492 29900.0082136
5.493 13000.0164271
5.494 12000.0000000
5.495 91999.9835729
5.496 12500.0082136
5.497 331899.9917864
5.498 8900.0082136
5.499 117000.0000000
5.5 81400.0164271
5.501 253600.0164271
5.502 86099.9753593
5.503 28700.0082136
5.504 19399.9835729
5.505 334200.0000000
5.506 79399.9835729
5.507 37100.0082136
5.508 58499.9753593
5.509 106899.9917864
5.51 39199.9835729
5.511 23900.0082136
5.512 210299.9753593
5.513 57099.9917864
5.514 52499.9753593
5.515 59499.9917864
5.516 213899.9753593
5.517 348799.9835729
5.518 135000.0000000
5.519 138000.0000000
5.52 180400.0164271
5.521 91100.0082136
5.522 51799.9835729
5.523 43000.0164271
5.524 39299.9753593
5.525 113099.9753593
5.526 97499.9753593
5.527 70600.0164271
5.528 84000.0000000
5.529 116699.9753593
5.53 82499.9753593
5.531 40700.0082136
5.532 149499.9917864
5.533 35499.9917864
5.534 223299.9917864
5.535 437900.0082136
5.536 322299.9917864
5.537 123000.0000000
5.538 46000.0164271
5.539 53499.9917864
5.54 210199.9835729
5.541 132699.9917864
5.542 47300.0082136
5.543 187700.0082136
5.544 120899.9753593
5.545 205800.0000000
5.546 127399.9835729
5.547 63600.0000000
5.548 103200.0000000
5.549 492600.0000000
5.55 73399.9835729
5.551 73200.0000000
5.552 106200.0000000
5.553 178999.9835729
5.554 131800.0164271
5.555 255600.0000000
5.556 144000.0000000
5.557 157700.0082136
5.558 83599.9835729
5.559 226000.0164271
5.56 121200.0000000
5.561 340999.9835729
5.562 63899.9753593
5.563 312299.9753593
5.564 270899.9753593
5.565 174099.9917864
5.566 111299.9753593
5.567 220700.0082136
5.568 373999.9835729
5.569 153000.0000000
5.57 154800.0000000
5.571 181600.0164271
5.572 100899.9917864
5.573 387199.9835729
5.574 183500.0082136
5.575 114500.0082136
5.576 221800.0164271
5.577 75799.9835729
5.578 270799.9835729
5.579 91800.0000000
5.58 284200.0164271
5.581 102799.9835729
5.582 176400.0000000
5.583 82299.9917864
5.584 186899.9753593
5.585 207699.9917864
5.586 216199.9835729
5.587 81799.9835729
5.588 175899.9917864
5.589 610899.9917864
5.59 268600.0164271
5.591 322299.9917864
5.592 291199.9835729
5.593 209400.0000000
5.594 213400.0164271
5.595 160499.9753593
5.596 110499.9917864
5.597 159899.9753593
5.598 173599.9835729
5.599 78099.9917864
5.6 101699.9753593
5.601 166899.9917864
5.602 226499.9753593
5.603 392499.9917864
5.604 118999.9835729
5.605 152099.9753593
5.606 523999.9835729
5.607 279799.9835729
5.608 148000.0164271
5.609 184299.9917864
5.61 85299.9917864
5.611 165000.0000000
5.612 378199.9835729
5.613 69099.9917864
5.614 174500.0082136
5.615 231600.0000000
5.616 86300.0082136
5.617 242099.9753593
5.618 85200.0000000
5.619 55200.0000000
5.62 227900.0082136
5.621 325899.9917864
5.622 158200.0164271
5.623 160899.9917864
5.624 140099.9753593
5.625 97299.9917864
5.626 258000.0000000
5.627 184399.9835729
5.628 189400.0164271
5.629 157999.9835729
5.63 125200.0164271
5.631 126099.9917864
5.632 267799.9835729
5.633 397600.0164271
5.634 187700.0082136
5.635 321699.9917864
5.636 376600.0164271
5.637 70800.0000000
5.638 95699.9753593
5.639 181000.0164271
5.64 210500.0082136
5.641 114799.9835729
5.642 168400.0164271
5.643 392400.0000000
5.644 431099.9753593
5.645 238700.0082136
5.646 176599.9835729
5.647 501699.9917864
5.648 946499.9753593
5.649 378099.9917864
5.65 409399.9835729
5.651 504500.0082136
5.652 401300.0082136
5.653 378699.9917864
5.654 512499.9917864
5.655 198500.0082136
5.656 280499.9753593
5.657 792000.0000000
5.658 235499.9753593
5.659 438799.9835729
5.66 382499.9753593
5.661 401699.9753593
5.662 187999.9835729
5.663 732299.9753593
5.664 328899.9917864
5.665 901600.0164271
5.666 591000.0000000
5.667 382700.0082136
5.668 347599.9835729
5.669 585099.9917864
5.67 281300.0082136
5.671 312400.0164271
5.672 1132299.9917864
5.673 791499.9917864
5.674 4452500.0082135
5.675 26280000.0000000
5.676 34710000.0000000
5.677 4106300.0082136
5.678 1015999999.9835727
5.679 1992400.0164271
5.68 1897200.0000000
5.681 7780899.9917864
5.682 3174600.0000000
5.683 931000000.0000000
5.684 1021000000.0000000
5.685 57360000.0000000
5.686 11560000.0164271
5.687 56470000.0164271
5.688 26899999.9835729
5.689 8422999.9835729
5.69 15600000.0000000
5.691 12180000.0000000
5.692 15649999.9835729
5.693 9349899.9917864
5.694 33330000.0000000
5.695 31290000.0000000
5.696 7464099.9917864
5.697 26670000.0000000
5.698 406399.9835729
5.699 391700.0082136
5.7 1007800.0164271
5.701 1194799.9835729
5.702 701900.0082136
5.703 1034499.9917864
5.704 2081699.9753593
5.705 1136400.0000000
5.706 7996600.0164271
5.707 7967400.0000000
5.708 327699.9917864
5.709 344200.0164271
5.71 289499.9753593
5.711 13240000.0164271
5.712 586000.0164271
5.713 2814600.0000000
5.714 54330000.0000000
5.715 8879900.0082135
5.716 16459999.9835729
5.717 9979399.9835729
5.718 520600.0164271
5.719 427899.9917864
5.72 84400000.0164271
5.721 61249999.9835729
5.722 962599.9835729
5.723 734400.0000000
5.724 158200.0164271
5.725 450899.9753593
5.726 510799.9835729
5.727 582000.0000000
5.728 991299.9917864
5.729 1114299.9917864
5.73 1515299.9753593
5.731 28219999.9835729
5.732 286000000.0000000
5.733 3426299.9753593
5.734 49380000.0000000
5.735 138000000.0000000
5.736 6595999.9835729
5.737 5860700.0082136
5.738 112999999.0000000
5.739 65250000.0000000
5.74 169999999.9835729
5.741 139999999.9835729
5.742 17110000.0164271
5.743 492299.9753593
5.744 877800.0000000
5.745 2691199.9835729
5.746 399600.0000000
5.747 679299.9917864
5.748 72480000.0000000
5.749 6202499.9753593
5.75 541000.0164271
5.751 417899.9753593
5.752 646999.9835729
5.753 308699.9753593
5.754 406999.9835729
5.755 494599.9835729
5.756 196899.9917864
5.757 115999.9835729
5.758 6463100.0082136
5.759 293599.9835729
5.76 275699.9753593
5.761 151899.9917864
5.762 394700.0082136
5.763 357099.9917864
5.764 128900.0082136
5.765 278099.9753593
5.766 277299.9917864
5.767 444199.9835729
5.768 155300.0082136
5.769 406100.0082136
5.77 242099.9753593
5.771 384600.0000000
5.772 355600.0164271
5.773 132500.0082136
5.774 175200.0000000
5.775 202399.9835729
5.776 256200.0000000
5.777 367100.0082136
5.778 153099.9917864
5.779 158499.9917864
5.78 293200.0164271
5.781 129199.9835729
5.782 111000.0000000
5.783 274600.0164271
5.784 49499.9753593
5.785 111400.0164271
5.786 181700.0082136
5.787 257499.9917864
5.788 108299.9753593
5.789 100100.0082136
5.79 202499.9753593
5.791 120099.9917864
5.792 84699.9917864
5.793 166100.0082136
5.794 107300.0082136
5.795 170699.9753593
5.796 130800.0000000
5.797 243600.0000000
5.798 72199.9835729
5.799 279299.9753593
5.8 152099.9753593
5.801 82899.9917864
5.802 76000.0164271
5.803 106899.9917864
5.804 135299.9753593
5.805 64200.0000000
5.806 28499.9753593
5.807 50699.9753593
5.808 132500.0082136
5.809 23099.9753593
5.81 108699.9917864
5.811 57000.0000000
5.812 15600.0000000
5.813 43700.0082136
5.814 26499.9917864
5.815 84199.9835729
5.816 11599.9835729
5.817 13600.0164271
5.818 119499.9917864
5.819 45699.9917864
5.82 50800.0164271
5.821 27299.9753593
5.822 73100.0082136
5.823 34800.0000000
5.824 31399.9835729
5.825 15000.0000000
5.826 42199.9835729
5.827 32200.0164271
5.828 28000.0164271
5.829 16600.0164271
5.83 142100.0082136
5.831 86300.0082136
5.832 18400.0164271
5.833 26400.0000000
5.834 51000.0000000
5.835 25899.9917864
5.836 73000.0164271
5.837 42199.9835729
5.838 79600.0164271
5.839 79899.9917864
5.84 35200.0164271
5.841 36099.9917864
5.842 49700.0082136
5.843 55100.0082136
5.844 47800.0164271
5.845 39600.0000000
5.846 59800.0164271
5.847 94000.0164271
5.848 22200.0000000
5.849 205999.9835729
5.85 66899.9753593
5.851 45099.9917864
5.852 39400.0164271
5.853 39699.9917864
5.854 130499.9753593
5.855 226800.0000000
5.856 81799.9835729
5.857 90400.0164271
5.858 52899.9917864
5.859 29400.0000000
5.86 173400.0000000
5.861 83099.9753593
5.862 126400.0164271
5.863 105299.9753593
5.864 308499.9917864
5.865 66199.9835729
5.866 79499.9753593
5.867 298299.9917864
5.868 108799.9835729
5.869 97200.0000000
5.87 54699.9917864
5.871 92300.0082136
5.872 123299.9753593
5.873 20099.9753593
5.874 328600.0164271
5.875 178800.0000000
5.876 112800.0000000
5.877 141799.9835729
5.878 52700.0082136
5.879 87299.9753593
5.88 159299.9753593
5.881 168699.9917864
5.882 79700.0082136
5.883 111000.0000000
5.884 81099.9917864
5.885 152300.0082136
5.886 155200.0164271
5.887 148999.9835729
5.888 124200.0000000
5.889 192899.9753593
5.89 316299.9917864
5.891 77400.0000000
5.892 119400.0000000
5.893 38800.0164271
5.894 107499.9917864
5.895 155800.0164271
5.896 259700.0082136
5.897 378099.9917864
5.898 150799.9835729
5.899 268299.9917864
5.9 703600.0164271
5.901 347800.0164271
5.902 382899.9917864
5.903 265200.0000000
5.904 190399.9835729
5.905 145299.9917864
5.906 168500.0082136
5.907 363899.9753593
5.908 148899.9917864
5.909 272900.0082136
5.91 415100.0082136
5.911 387099.9917864
5.912 256399.9835729
5.913 665499.9917864
5.914 341200.0164271
5.915 349800.0000000
5.916 463000.0164271
5.917 206099.9753593
5.918 445000.0164271
5.919 540799.9835729
5.92 201899.9753593
5.921 108400.0164271
5.922 278599.9835729
5.923 284400.0000000
5.924 249600.0000000
5.925 7243399.9835729
5.926 196100.0082136
5.927 322600.0164271
5.928 182800.0164271
5.929 190499.9753593
5.93 715000.0164271
5.931 512699.9753593
5.932 416499.9917864
5.933 315799.9835729
5.934 771400.0164271
5.935 821200.0164271
5.936 234099.9917864
5.937 590099.9753593
5.938 716800.0164271
5.939 647300.0082136
5.94 227300.0082136
5.941 870699.9917864
5.942 588500.0082136
5.943 483199.9835729
5.944 996699.9917864
5.945 751200.0000000
5.946 475700.0082136
5.947 264400.0164271
5.948 1182799.9835729
5.949 588400.0164271
5.95 397999.9835729
5.951 630500.0082136
5.952 847200.0000000
5.953 414099.9917864
5.954 1579100.0082136
5.955 323200.0164271
5.956 671300.0082136
5.957 1134099.9917864
5.958 1489299.9917864
5.959 546600.0000000
5.96 1713799.9835729
5.961 918299.9753593
5.962 1187200.0164271
5.963 674300.0082136
5.964 1048700.0082136
5.965 1426299.9917864
5.966 1479600.0000000
5.967 962499.9917864
5.968 927400.0164271
5.969 2463400.0164271
5.97 1170899.9753593
5.971 831500.0082136
5.972 1023699.9917864
5.973 805800.0000000
5.974 1011799.9835729
5.975 1126100.0082136
5.976 1181699.9753593
5.977 358299.9917864
5.978 938800.0164271
5.979 1700499.9917864
5.98 571700.0082136
5.981 1616099.9753593
5.982 1023299.9753593
5.983 655200.0000000
5.984 1423999.9835729
5.985 965900.0082136
5.986 1602500.0082136
5.987 1677600.0000000
5.988 587800.0164271
5.989 1062299.9753593
5.99 449300.0082136
5.991 642400.0164271
5.992 986400.0000000
5.993 674200.0164271
5.994 316999.9835729
5.995 317499.9917864
5.996 308400.0000000
5.997 283999.9835729
5.998 550800.0000000
5.999 512599.9835729
6.0 1849999.9835729
6.001 733000.0164271
6.002 411000.0000000
6.003 360000.0000000
6.004 1176000.0000000
6.005 2182999.9835729
6.006 211000.0164271
6.007 145000.0164271
6.008 255000.0000000
6.009 714000.0000000
6.01 154999.9835729
6.011 409000.0164271
6.012 235999.9835729
6.013 225000.0000000
6.014 732000.0000000
6.015 364000.0164271
6.016 451999.9835729
6.017 196000.0164271
6.018 418000.0164271
6.019 315000.0000000
6.02 180000.0000000
6.021 94999.9835729
6.022 556999.9835729
6.023 90000.0000000
6.024 423000.0000000
6.025 328000.0164271
6.026 229000.0164271
6.027 271000.0164271
6.028 331000.0164271
6.029 243000.0000000
6.03 273000.0000000
6.031 316999.9835729
6.032 102000.0000000
6.033 85000.0164271
6.034 723000.0000000
6.035 412999.9835729
6.036 118000.0164271
6.037 229000.0164271
6.038 208000.0164271
6.039 322000.0164271
6.04 352999.9835729
6.041 442000.0164271
6.042 93000.0000000
6.043 187999.9835729
6.044 189000.0000000
6.045 111000.0000000
6.046 120000.0000000
6.047 67000.0164271
6.048 145000.0164271
6.049 187000.0164271
6.05 51000.0000000
6.051 60000.0000000
6.052 88999.9835729
6.053 93000.0000000
6.054 97999.9835729
6.055 198000.0000000
6.056 63000.0000000
6.057 133000.0164271
6.058 55000.0164271
6.059 52000.0164271
6.06 229000.0164271
6.061 103000.0164271
6.062 63000.0000000
6.063 84000.0000000
6.064 67000.0164271
6.065 361000.0164271
6.066 466999.9835729
6.067 46999.9835729
6.068 24000.0000000
6.069 91000.0164271
6.07 73999.9835729
6.071 109000.0164271
6.072 37999.9835729
6.073 1693000.0164271
6.074 138000.0000000
6.075 16000.0164271
6.076 186000.0000000
6.077 97000.0164271
6.078 61000.0164271
6.079 43999.9835729
6.08 160000.0164271
6.081 190999.9835729
6.082 102000.0000000
6.083 43000.0164271
6.084 30000.0000000
6.085 31999.9835729
6.086 73999.9835729
6.087 49999.9835729
6.088 18000.0000000
6.089 250999.9835729
6.09 241000.0164271
6.091 24000.0000000
6.092 328999.9835729
6.093 115000.0164271
6.094 16999.9835729
6.095 24000.0000000
6.096 547999.9835729
6.097 124000.0164271
6.098 426000.0000000
6.099 13999.9835729
6.1 48000.0000000
6.101 424000.0164271
6.102 150000.0000000
6.103 31999.9835729
6.104 10999.9835729
6.105 492000.0000000
6.106 13999.9835729
6.107 208999.9835729
6.108 42000.0000000
6.109 322999.9835729
6.11 147000.0000000
6.111 94999.9835729
6.112 16999.9835729
6.113 139000.0164271
6.114 16999.9835729
6.115 40999.9835729
6.116 106999.9835729
6.117 28999.9835729
6.118 16000.0164271
6.119 37999.9835729
6.12 94999.9835729
6.121 12000.0000000
6.122 279000.0000000
6.123 19999.9835729
6.124 27000.0000000
6.125 1041000.0000000
6.126 36000.0000000
6.127 81000.0000000
6.128 139000.0164271
6.129 43999.9835729
6.13 18000.0000000
6.131 93000.0000000
6.132 55999.9835729
6.133 328000.0164271
6.134 46000.0164271
6.135 76000.0164271
6.136 34999.9835729
6.137 24000.0000000
6.138 33000.0000000
6.139 108000.0000000
6.14 34000.0164271
6.141 615000.0000000
6.142 97999.9835729
6.143 241999.9835729
6.144 115999.9835729
6.145 457000.0164271
6.146 333000.0000000
6.147 324000.0000000
6.148 340000.0164271
6.149 289000.0164271
6.15 117000.0000000
6.151 148999.9835729
6.152 178999.9835729
6.153 148000.0164271
6.154 511000.0164271
6.155 93000.0000000
6.156 478999.9835729
6.157 718000.0164271
6.158 367000.0164271
6.159 253999.9835729
6.16 175999.9835729
6.161 811000.0164271
6.162 547999.9835729
6.163 1086000.0000000
6.164 307999.9835729
6.165 262000.0164271
6.166 163999.9835729
6.167 451000.0164271
6.168 808000.0164271
6.169 219000.0000000
6.17 151000.0164271
6.171 508000.0164271
6.172 405000.0000000
6.173 207000.0000000
6.174 1999999.9835729
6.175 882000.0000000
6.176 163000.0164271
6.177 390000.0000000
6.178 556000.0164271
6.179 393000.0000000
6.18 124999.9835729
6.181 250999.9835729
6.182 244999.9835729
6.183 139999.9835729
6.184 457000.0164271
6.185 1282000.0164271
6.186 1567000.0164271
6.187 324000.0000000
6.188 288000.0000000
6.189 436999.9835729
6.19 220000.0164271
6.191 628999.9835729
6.192 295000.0164271
6.193 108000.0000000
6.194 453000.0000000
6.195 589999.9835729
6.196 625999.9835729
6.197 759000.0000000
6.198 304000.0164271
6.199 99000.0000000
6.2 766000.0164271
6.201 441000.0000000
6.202 823000.0164271
6.203 1185000.0000000
6.204 421999.9835729
6.205 324000.0000000
6.206 394000.0164271
6.207 534000.0000000
6.208 571000.0164271
6.209 312000.0000000
6.21 840000.0000000
6.211 1276999.9835729
6.212 175999.9835729
6.213 876000.0000000
6.214 241999.9835729
6.215 901000.0164271
6.216 246000.0000000
6.217 472999.9835729
6.218 294000.0000000
6.219 765000.0000000
6.22 622999.9835729
6.221 420000.0000000
6.222 669000.0000000
6.223 424000.0164271
6.224 189000.0000000
6.225 349000.0164271
6.226 237000.0000000
6.227 760000.0164271
6.228 382999.9835729
6.229 448999.9835729
6.23 529000.0164271
6.231 321000.0000000
6.232 147000.0000000
6.233 676999.9835729
6.234 600000.0000000
6.235 1371000.0000000
6.236 361999.9835729
6.237 841000.0164271
6.238 910999.9835729
6.239 277000.0164271
6.24 364000.0164271
6.241 820999.9835729
6.242 883000.0164271
6.243 706000.0164271
6.244 585000.0000000
6.245 475000.0164271
6.246 223000.0164271
6.247 508999.9835729
6.248 1027000.0164271
6.249 330000.0000000
6.25 250999.9835729
6.251 306000.0000000
6.252 1066999.9835729
6.253 598999.9835729
6.254 484999.9835729
6.255 1708999.9835729
6.256 504000.0000000
6.257 582000.0000000
6.258 471000.0000000
6.259 613000.0164271
6.26 793999.9835729
6.261 955000.0164271
6.262 451000.0164271
6.263 403999.9835729
6.264 964000.0164271
6.265 883999.9835729
6.266 382999.9835729
6.267 301000.0164271
6.268 727000.0164271
6.269 415000.0164271
6.27 295000.0164271
6.271 982000.0164271
6.272 727000.0164271
6.273 328000.0164271
6.274 838999.9835729
6.275 1039000.0164271
6.276 877000.0164271
6.277 310000.0164271
6.278 814999.9835729
6.279 339000.0000000
6.28 460999.9835729
6.281 1695000.0000000
6.282 907999.9835729
6.283 481999.9835729
6.284 1168999.9835729
6.285 859000.0164271
6.286 805000.0164271
6.287 2139000.0000000
6.288 513000.0000000
6.289 286000.0164271
6.29 814000.0164271
6.291 565999.9835729
6.292 367000.0164271
6.293 648000.0000000
6.294 637999.9835729
6.295 381000.0000000
6.296 1411000.0164271
6.297 375000.0000000
6.298 3544999.9835729
6.299 4404000.0000000
6.3 30813000.0000000
6.31 22620000.0000000
6.32 10180000.0164271
6.33 286840000.0164270
6.34 166669999.9835728
6.35 44629999.9835729
6.36 10000000000.0000000
6.37 10000000000.0000000
6.38 10000000000.0000000
6.39 3384000000.0000000
6.4 35680000.0164271
6.41 10000000000.0000000
6.42 8250000.0000000
6.43 2160000.0000000
6.44 17410000.0164271
6.45 34519999.9835729
6.46 4860000.0000000
6.47 33199999.9835729
6.48 8350000.0164271
6.49 13990000.0164271
6.5 2629999.9835729
6.51 2850000.0000000
6.52 3060000.0000000
6.53 270000.0000000
6.54 1690000.0164271
6.55 2290000.0164271
6.56 139999.9835729
6.57 190000.0164271
6.58 379999.9835729
6.59 540000.0000000
6.6 1020000.0000000
6.61 1120000.0164271
6.62 4459999.9835729
6.63 4519999.9835729
6.64 8449999.9835729
6.65 16729999.9835729
6.66 38850000.0000000
6.67 42210000.0000000
6.68 19890000.0000000
6.69 17659999.9835729
6.7 11220000.0000000
6.71 20089999.9835729
6.72 10450000.0164271
6.73 8560000.0164271
6.74 32149999.9835729
6.75 54850000.0164271
6.76 24370000.0164271
6.77 11410000.0164271
6.78 22050000.0000000
6.79 69340000.0164271
6.8 17320000.0164271
6.81 53569999.9835729
6.82 51970000.0164271
6.83 16290000.0000000
6.84 64180000.0164271
6.85 24930000.0000000
6.86 20830000.0164271
6.87 5430000.0000000
6.88 1519999.9835729
6.89 1300000.0164271
6.9 949999.9835729
6.91 679999.9835729
6.92 120000.0000000
6.93 720000.0000000
6.94 400000.0164271
6.95 330000.0000000
6.96 130000.0164271
6.97 829999.9835729
6.98 3100000.0164271
6.99 1069999.9835729
7.0 1200000.0000000
7.01 1620000.0000000
7.02 1540000.0164271
7.03 870000.0000000
7.04 4330000.0164271
7.05 790000.0164271
7.06 1219999.9835729
7.07 1870000.0164271
7.08 3900000.0000000
7.09 4309999.9835729
7.1 6940000.0164271
7.11 5580000.0000000
7.12 4020000.0000000
7.13 1061299999.9835731
7.14 853499999.9999999
7.15 10000000000.0000000
7.16 100000000.0000000
7.17 100000000.0000000
7.18 100000000.0000000
7.19 100000000.0000000
7.2 2893999999.9835734
7.21 100000000.0000000
7.22 100000000.0000000
7.23 100000000.0000000
7.24 100000000.0000000
7.25 10000000000.0000000
7.26 100000000.0000000
7.27 100000000.0000000
7.28 100000000.0000000
7.29 100000000.0000000
7.3 101599999.9835729
7.31 77940000.0000000
7.32 100000000.0000000
7.33 100000000.0000000
7.34 100000000.0000000
7.35 72379999.9835729
7.36 100000000.0000000
7.37 100000000.0000000
7.38 100000000.0000000
7.39 100000000.0000000
7.4 10000000000.0000000
7.41 100000000.0000000
7.42 100000000.0000000
7.43 100000000.0000000
7.44 100000000.0000000
7.45 10000000000.0000000
7.46 100000000.0000000
7.47 100000000.0000000
7.48 100000000.0000000
7.49 100000000.0000000
7.5 87030000.0000000
7.51 1140000.0000000
7.52 610000.0164271
7.53 360000.0000000
7.54 2710000.0164271
7.55 3490000.0164271
7.56 4750000.0164271
7.57 21540000.0000000
7.58 100000000.0000000
7.59 100000000.0000000
7.6 100000000.0000000
7.61 100000000.0000000
7.62 100000000.0000000
7.63 100000000.0000000
7.64 100000000.0000000
7.65 100000000.0000000
7.66 100000000.0000000
7.67 100000000.0000000
7.68 100000000.0000000
7.69 100000000.0000000
7.7 100000000.0000000
7.71 100000000.0000000
7.72 100000000.0000000
7.73 100000000.0000000
7.74 100000000.0000000
7.75 100000000.0000000
7.76 100000000.0000000
7.77 100000000.0000000
7.78 100000000.0000000
7.79 100000000.0000000
7.8 100000000.0000000
7.81 100000000.0000000
7.82 100000000.0000000
7.83 100000000.0000000
7.84 100000000.0000000
7.85 100000000.0000000
7.86 100000000.0000000
7.87 100000000.0000000
7.88 100000000.0000000
7.89 100000000.0000000
7.9 100000000.0000000
7.91 100000000.0000000
7.92 100000000.0000000
7.93 100000000.0000000
7.94 100000000.0000000
7.95 100000000.0000000
7.96 82099999.9835729
7.97 6349999.9835729
7.98 5710000.0164271
7.99 3499999.9835729
8.0 2610000.0000000
8.01 4669999.9835729
8.02 510000.0000000
8.03 3979999.9835729
8.04 26700000.0000000
8.05 11590000.0164271
8.06 3270000.0000000
8.07 29200000.0164271
8.08 2659999.9835729
8.09 25480000.0164271
8.1 9120000.0000000
8.11 10150000.0164271
8.12 45529999.9835729
8.13 39340000.0164271
8.14 23659999.9835729
8.15 10249999.9835729
8.16 38130000.0000000
8.17 22879999.9835729
8.18 45739999.9835729
8.19 100000000.0000000
8.2 100000000.0000000
8.21 100000000.0000000
8.22 100000000.0000000
8.23 100000000.0000000
8.24 100000000.0000000
8.25 100000000.0000000
8.26 100000000.0000000
8.27 100000000.0000000
8.28 100000000.0000000
8.29 100000000.0000000
8.3 100000000.0000000
8.31 100000000.0000000
8.32 100000000.0000000
8.33 100000000.0000000
8.34 100000000.0000000
8.35 100000000.0000000
8.36 100000000.0000000
8.37 100000000.0000000
8.38 100000000.0000000
8.39 100000000.0000000
8.4 100000000.0000000
8.41 100000000.0000000
8.42 100000000.0000000
8.43 100000000.0000000
8.44 100000000.0000000
8.45 100000000.0000000
8.46 100000000.0000000
8.47 100000000.0000000
8.48 100000000.0000000
8.49 100000000.0000000

==> anc/figure9_chaos.dat <==
b time
3.47 41.9876797
3.48 122.0205339
3.49 71.0143737
3.5 55.9835729
3.51 55.9835729
3.52 99.9917864
3.53 116.9938398
3.54 116.9938398
3.55 137.9876797
3.56 92.9938398
3.57 116.9938398
3.58 133.0102669
3.59 171.9917864
3.6 198.0123203
3.61 212.9938398
3.62 129.0184805
3.63 473.9876797
3.64 222.0123203
3.65 91.0225873
3.66 65.9876797
3.67 57.0184805
3.68 167.0143737
3.69 229.0102669
3.7 414.0123203
3.71 158.9815195
3.72 322.9897331
3.73 216.9856263
3.74 168.9856263
3.75 199.9835729
3.76 219.9917864
3.77 777.0184805
3.78 195.9917864
3.79 490.9897331
3.8 257.9876797
3.81 271.9835729
3.82 144.9856263
3.83 151.9835729
3.84 253.0102669
3.85 81.0184805
3.86 582.0123203
3.87 103.9835729
3.88 201.0184805
3.89 459.9917864
3.9 1382.9815195
3.91 907.0225873
3.92 410.0205339
3.93 829.0102669
3.94 623.0143737
3.95 1152.9856263
3.96 1179.9917864
3.97 3074.0205339
3.98 963.9917864
3.99 1718.9815195
4.0 541.0102669
4.01 571.0225873
4.02 729.0184805
4.03 407.0143737
4.04 243.9917864
4.05 1783.9835729
4.06 449.9876797
4.07 287.0143737
4.08 503.0143737
4.09 562.9897331
4.1 774.0123203
4.11 579.9917864
4.12 503.0143737
4.13 809.9876797
4.14 171.9917864
4.15 2893.0102669
4.16 761.9876797
4.17 590.9815195
4.18 1100.9938398
4.19 2011.0225873
4.2 1292.9938398
4.21 686.9815195
4.22 3754.9897331
4.23 3061.0102669
4.24 1696.0164271
4.25 3795.9917864
4.26 3579.9917864
4.27 3490.9897331
4.28 7570.9897331
4.29 4838.9815195
4.3 3233.9876797
4.31 1313.9876797
4.32 6215.0143737
4.33 7974.0123203
4.34 4933.0102669
4.35 1093.0102669
4.36 1358.9815195
4.37 2650.9897331
4.38 4049.9876797
4.39 1315.0225873
4.4 3315.9917864
4.41 1470.0123203
4.42 5750.9815195
4.43 2070.0123203
4.44 2536.0164271
4.45 1903.9835729
4.46 1456.0164271
4.47 929.9876797
4.48 1319.0143737
4.49 1223.0143737
4.5 2808.9856263
4.51 2145.0184805
4.52 552.9856263
4.53 414.0123203
4.54 1292.9938398
4.55 4536.9856263
4.56 2732.9938398
4.57 3414.0123203
4.58 2626.9897331
4.59 8849.9876797
4.6 16219.0225873
4.61 18283.0225873
4.62 8969.9876797
4.63 25418.0205339
4.64 18284.9938398
4.65 8876.9938398
4.66 8090.0205339
4.67 8786.0205339
4.68 1723.0225873
4.69 7559.0143737
4.7 5968.0164271
4.71 10943.0143737
4.72 11506.9897331
4.73 9235.0225873
4.74 2968.0164271
4.75 3023.0143737
4.76 1200.9856263
4.77 3482.0205339
4.78 2361.0184805
4.79 6384.9856263
4.8 11153.9876797
4.81 4282.9897331
4.82 5948.9938398
4.83 5498.0205339
4.84 11241.0184805
4.85 10934.9815195
4.86 4419.9917864
4.87 7296.9856263
4.88 3411.9917864
4.89 3977.9876797
4.9 13574.9815195
4.91 998.9815195
4.92 2653.0102669
4.93 1470.0123203
4.94 2752.0164271
4.95 6915.9917864
4.96 2053.0102669
4.97 3565.0102669
4.98 30914.0205339
4.99 9219.9917864
5.0 12000.0000000
5.01 45000.0000000
5.02 48000.0000000
5.03 15000.0000000
5.04 82000.0164271
5.05 33000.0000000
5.06 133999.9835729
5.07 57000.0000000
5.08 58999.9835729
5.09 42000.0000000
5.1 46000.0164271
5.11 85000.0164271
5.12 228000.0000000
5.13 132000.0000000
5.14 112000.0164271
5.15 109000.0164271
5.16 109999.9835729
5.17 85999.9835729
5.18 91000.0164271
5.19 30000.0000000
5.2 279000.0000000
5.21 43999.9835729
5.22 57000.0000000
5.23 78000.0000000
5.24 27000.0000000
5.25 9000.0000000 
5.26 31000.0164271
5.27 22999.9835729
5.28 88000.0164271
5.29 45000.0000000
5.3 33000.0000000
5.31 61000.0164271
5.32 108000.0000000
5.33 90000.0000000
5.34 105000.0000000
5.35 204000.0000000
5.36 33000.0000000
5.37 72000.0000000
5.38 7000.0164271
5.39 96000.0000000
5.4 22000.0164271
5.41 15000.0000000
5.42 7999.9835729
5.43 10999.9835729
5.44 24000.0000000
5.45 109000.0164271
5.46 10000.0164271
5.47 73999.9835729
5.48 4999.9835729
5.49 64999.9835729
5.5 34999.9835729
5.51 27000.0000000
5.52 33000.0000000
5.53 73999.9835729
5.54 91000.0164271
5.55 190999.9835729
5.56 409000.0164271
5.57 364000.0164271
5.58 217999.9835729
5.59 235000.0164271
5.6 223999.9835729
5.61 162000.0000000
5.62 102000.0000000
5.63 166000.0164271
5.64 220000.0164271
5.65 198000.0000000
5.66 373000.0164271
5.67 213000.0000000
5.68 4597000.0164271
5.69 18331999.9835729
5.7 811999.9835729
5.71 471000.0000000
5.72 3280999.9835729
5.73 1180000.0164271
5.74 115008000.0000000
5.75 679999.9835729
5.76 196000.0164271
5.77 309000.0000000
5.78 79000.0164271
5.79 166999.9835729
5.8 114000.0000000
5.81 102000.0000000
5.82 63000.0000000
5.83 33000.0000000
5.84 85999.9835729
5.85 67000.0164271
5.86 64000.0164271
5.87 153000.0000000
5.88 69000.0000000
5.89 199000.0164271
5.9 201000.0000000
5.91 307000.0164271
5.92 309000.0000000
5.93 211999.9835729
5.94 328000.0164271
5.95 589999.9835729
5.96 391000.0164271
5.97 193000.0164271
5.98 474000.0000000
5.99 1065000.0000000
6.0 349999.9835729
6.01 640000.0164271
6.02 726000.0000000
6.03 559999.9835729
6.04 265999.9835729
6.05 165000.0000000
6.06 61999.9835729
6.07 40999.9835729
6.08 156000.0000000
6.09 28000.0164271
6.1 94999.9835729
6.11 19999.9835729
6.12 16999.9835729
6.13 396000.0000000
6.14 727000.0164271 
6.15 178000.0164271
6.16 184000.0164271
6.17 769999.9835729
6.18 217000.0164271
6.19 325000.0164271
6.2 333000.0000000
6.21 732000.0000000
6.22 411000.0000000
6.23 480000.0000000
6.24 597000.0000000
6.25 486000.0000000
6.26 2035999.9835729
6.27 1696000.0164271
6.28 199000.0164271
6.29 775000.0164271
6.3 85420000.0164271
6.31 4033999.9835729
6.32 11551999.9835729
#6.33
6.42 16987000.0164271
6.43 34693999.9835729
6.44 8641000.0164271
6.45 160258000.0164272
6.46 6340999.9835729
6.47 32839000.0164271
6.48 5898000.0000000
6.49 7936000.0164271
6.5 4381000.0164271
6.51 1177000.0164271
6.52 3007000.0164271
6.53 1585999.9835729
6.54 3135000.0000000
6.55 433000.0164271
6.56 604999.9835729
6.57 1162000.0164271
6.58 441000.0000000
6.59 2320999.9835729
6.6 735000.0000000
6.61 2161000.0164271
6.62 10995000.0000000
6.63 9006000.0000000
6.64 7173000.0000000
6.65 15655000.0164271
6.66 15187999.9835729
6.67 83577000.0000000
6.68 12829000.0164271
6.69 11812999.9835729
6.7 6289000.0164271
6.71 10858999.9835729
6.72 11101999.9835729
6.73 8632999.9835729
6.74 35901000.0000000
6.75 17688000.0000000
6.76 30532000.0164270
6.77 28761000.0000000
6.78 33067999.9835729
6.79 217623000.0000000
6.8 38149999.9835729
6.81 31933000.0164271
6.82 21766000.0164271
6.83 33685999.9835729
6.84 28890000.0000000
6.85 16329000.0000000
6.86 34656000.0000000
6.87 2221999.9835729
6.88 5556000.0000000
6.89 187000.0164271
6.9 334000.0164271
6.91 84000.0000000
6.92 8440999.9835729
6.93 550000.0164271
6.94 336000.0000000
6.95 243000.0000000
6.96 292000.0164271
6.97 2524000.0164271
6.98 535000.0164271
6.99 8163000.0000000
7.0 688000.0164271
7.01 1015999.9835729
7.02 709000.0164271
7.03 451999.9835729
7.04 5502000.0000000
7.05 3001000.0164271
7.06 936000.0000000
7.07 4222999.9835729
7.08 2923999.9835729
7.09 2136000.0000000
7.1 5593000.0164271
7.11 14416000.0164271
7.12 5272999.9835729

==> anc/figure9_sl09.dat <==
b time
3.47 41.9876797
3.48 122.0205339
3.49 71.0143737
3.5 55.9835729
3.51 55.9835729
3.52 99.9917864
3.53 116.9938398
3.54 116.9938398
3.55 137.9876797
3.56 92.9938398
3.57 116.9938398
3.58 133.0102669
3.59 171.9917864
3.6 250.9897331
3.61 208.0164271
3.62 129.0184805
3.63 473.9876797
3.64 178.9897331
3.65 91.0225873
3.66 65.9876797
3.67 57.0184805
3.68 167.0143737
3.69 229.0102669
3.7 314.0205339
3.71 158.9815195
3.72 284.9938398
3.73 216.9856263
3.74 168.9856263
3.75 199.9835729
3.76 219.9917864
3.77 777.0184805
3.78 195.9917864
3.79 479.0143737
3.8 242.0205339
3.81 271.9835729
3.82 144.9856263
3.83 151.9835729
3.84 339.9917864
3.85 81.0184805
3.86 476.9938398
3.87 103.9835729
3.88 201.0184805
3.89 322.9897331
3.9 1488.9856263
3.91 623.0143737
3.92 466.9897331
3.93 847.9835729
3.94 623.0143737
3.95 967.9835729
3.96 956.9938398
3.97 1443.9917864
3.98 806.9815195
3.99 2263.9835729
4.0 555.9917864
4.01 534.0123203
4.02 590.9815195
4.03 418.9897331
4.04 243.9917864
4.05 1166.9815195
4.06 751.9835729
4.07 287.0143737
4.08 503.0143737
4.09 424.0164271
4.1 847.9835729
4.11 1268.9938398
4.12 730.9897331
4.13 1062.0123203
4.14 171.9917864
4.15 1556.9938398
4.16 641.9876797
4.17 4927.9835729
4.18 1045.0102669
4.19 921.0184805
4.2 3047.0143737
4.21 1075.0225873
4.22 4676.9938398
4.23 1954.9897331
4.24 1721.9876797
4.25 12630.0123203
4.26 1430.9815195
4.27 4230.0123203
4.28 3386.0205339
4.29 4693.0102669
4.3 5515.0225873
4.31 1275.9917864
4.32 3946.9897331
4.33 2755.0225873
4.34 8330.0205339
4.35 1292.9938398
4.36 902.9815195
4.37 3054.0123203
4.38 4069.0102669
4.39 1350.0123203
4.4 4154.0205339
4.41 3356.9938398
4.42 5179.0225873
4.43 3555.9917864
4.44 1518.0123203
4.45 842.0205339
4.46 730.9897331
4.47 726.0123203
4.48 575.0143737
4.49 991.9835729
4.5 1014.0123203
4.51 658.9897331
4.52 1511.0143737
4.53 414.0123203
4.54 1416.9856263
4.55 4056.9856263
4.56 8743.9835729
4.57 3600.9856263
4.58 3483.9917864
4.59 13144.0164271
4.6 8448.9856263
4.61 21479.0143737
4.62 13495.9835729
4.63 8193.0184805
4.64 4985.9876797
4.65 10682.0205339
4.66 12775.9835729
4.67 7778.0205339
4.68 7274.0205339
4.69 7224.9856263
4.7 3449.9876797
4.71 14976.9856263
4.72 14443.0225873
4.73 17026.9897331
4.74 3566.9815195
4.75 3439.9835729
4.76 1899.9917864
4.77 2026.9897331
4.78 1659.9917864
4.79 4223.0143737
4.8 8962.9897331
4.81 3374.9815195
4.82 5635.0225873
4.83 6806.9815195
4.84 12829.0102669
4.85 19151.0143737
4.86 12654.0123203
4.87 4038.0123203
4.88 1323.9917864
4.89 3602.0205339
4.9 3061.0102669
4.91 2112.9856263
4.92 2163.9917864
4.93 2160.9856263
4.94 4110.0123203
4.95 4758.0123203
4.96 2588.9938398
4.97 3458.0205339
4.98 29139.9917864
4.99 10248.9856263
5.0 52499.9753593
5.01 60899.9753593
5.02 57400.0164271
5.03 52999.9835729
5.04 16000.0164271
5.05 49999.9835729
5.06 37000.0164271
5.07 44900.0082136
5.08 38699.9753593
5.09 51000.0000000
5.1 83499.9917864
5.11 99199.9835729
5.12 70600.0164271
5.13 42799.9835729
5.14 144500.0082136
5.15 155599.9835729
5.16 180699.9917864
5.17 135600.0000000
5.18 48899.9753593
5.19 100200.0000000
5.2 27199.9835729
5.21 43700.0082136
5.22 25100.0082136
5.23 16299.9917864
5.24 28399.9835729
5.25 13899.9917864
5.26 12099.9917864
5.27 17900.0082136
5.28 182699.9753593
5.29 56499.9917864
5.3 95499.9917864
5.31 103600.0164271
5.32 58899.9917864
5.33 177899.9753593
5.34 117400.0164271
5.35 43499.9753593
5.36 61899.9917864
5.37 99099.9917864
5.38 7899.9917864
5.39 12699.9917864
5.4 18899.9753593
5.41 36199.9835729
5.42 13000.0164271
5.43 34499.9753593
5.44 19299.9917864
5.45 23099.9753593
5.46 30199.9835729
5.47 59699.9753593
5.48 17800.0164271
5.49 24000.0000000
5.5 47800.0164271
5.51 137300.0082136
5.52 55600.0164271
5.53 42199.9835729
5.54 54600.0000000
5.55 61600.0164271
5.56 193700.0082136
5.57 120299.9753593
5.58 159699.9917864
5.59 196999.9835729
5.6 411199.9835729
5.61 229600.0164271
5.62 388299.9917864
5.63 143099.9753593
5.64 145499.9753593
5.65 565100.0082136
5.66 539599.9835729
5.67 245699.9753593
5.68 2730199.9835729
5.69 7971400.0164271
5.7 951299.9753593
5.71 612899.9753593
5.72 2749200.0000000
5.73 2478099.9917864
5.74 33852000.0000000
5.75 653300.0082136
5.76 457700.0082136
5.77 131499.9917864
5.78 132799.9835729
5.79 91700.0082136
5.8 91299.9917864
5.81 82899.9917864
5.82 35699.9753593
5.83 102099.9917864
5.84 171500.0082136
5.85 98099.9753593
5.86 24500.0082136
5.87 66799.9835729
5.88 25000.0164271
5.89 259000.0164271
5.9 240099.9917864
5.91 243400.0164271
5.92 329699.9753593
5.93 343600.0164271
5.94 266200.0164271
5.95 745399.9835729
5.96 1600999.9835729
5.97 514899.9917864
5.98 963299.9753593
5.99 465799.9835729
6.0 424999.9835729
6.01 382999.9835729
6.02 253999.9835729
6.03 460999.9835729
6.04 150000.0000000
6.05 76000.0164271
6.06 159000.0000000
6.07 69000.0000000
6.08 273000.0000000
6.09 22999.9835729
6.1 15000.0000000
6.11 69000.0000000
6.12 46999.9835729
6.13 66000.0000000
6.14 16999.9835729
6.15 132000.0000000
6.16 354000.0000000
6.17 184999.9835729
6.18 2112000.0000000
6.19 484999.9835729
6.2 289000.0164271
6.21 241999.9835729
6.22 735000.0000000
6.23 1101000.0000000
6.24 358999.9835729
6.25 469999.9835729
6.26 423000.0000000
6.27 298000.0164271
6.28 367000.0164271
6.29 655999.9835729
6.3 614969999.9999998
6.31 5344999.9835729
6.32 31393999.9835729
#6.33 56046000.0000000
6.42 30631000.0164271
6.43 2103000.0000000
6.44 6847999.9835729
6.45 29314999.9835729
6.46 4110000.0000000
6.47 20872999.9835729
6.48 8490000.0000000
6.49 7420999.9835729
6.5 5428000.0164271
6.51 10537999.9835729
6.52 2727000.0000000
6.53 802000.0164271
6.54 1192999.9835729
6.55 1039000.0164271
6.56 532000.0164271
6.57 886000.0164271
6.58 492000.0000000
6.59 202999.9835729
6.6 2083000.0164271
6.61 2047999.9835729
6.62 5733000.0000000
6.63 12103999.9835729
6.64 8161999.9835729
6.65 3109999.9835729
6.66 28126000.0164271
6.67 70786999.9835729
6.68 35008000.0164271
6.69 40471999.9835729
6.7 9808000.0164271
6.71 5293000.0164271
6.72 4465000.0164271
6.73 10377000.0000000
6.74 15385000.0164271
6.75 8307000.0000000
6.76 22093999.9835729
6.77 22147999.9835729
6.78 22045999.9835729
6.79 16773000.0000000
6.8 22300999.9835729
6.81 27262000.0164271
6.82 46405999.9835730
6.83 22222000.0164271
6.84 33703999.9835729
6.85 73503000.0000000
6.86 13716000.0000000
6.87 4297000.0164271
6.88 1816000.0164271
6.89 6082000.0164271
6.9 333000.0000000
6.91 1147999.9835729
6.92 720000.0000000
6.93 157000.0164271
6.94 649999.9835729
6.95 225000.0000000
6.96 871999.9835729
6.97 346000.0164271
6.98 669000.0000000
6.99 1822999.9835729
7.0 5749000.0164271
7.01 1570000.0164271
7.02 2596000.0164271
7.03 2316000.0000000
7.04 4263000.0000000
7.05 3031000.0164271
7.06 1117000.0164271
7.07 2944000.0164271
7.08 2784000.0000000
7.09 3442000.0164271
7.1 1990000.0164271
7.11 1359000.0000000
7.12 6519000.0000000

